A low-cost modular FPGA-based control system for neutral atom tweezer arrays

We present the Quantum Atom Control Kit (QuACK), a low-cost FPGA-based control system that provides memory-efficient precise signal timing and low-delay measurement-based decision making for operating neutral atom optical tweezer array experiments. The system consists of an FPGA module connected to a host computer via USB 3.0 and multiple cable-connected modular daughterboards enabling a myriad of configurable I/O formats. In this work, digital input and output as well as analog outputs are demonstrated. Multiple experimental sequence segments can be encoded with 5 ns timing resolution. On-chip condition kernels enable fast branching between segments based on digital inputs, eliminating host intervention for time-critical decisions, while high-speed USB communication allows rapid sequence updates and host-level orchestration. We demonstrate initial system loading and rearranging neutral ytterbium-171 atoms in optical tweezers. The combination of high-resolution timing, on-chip logic, and distributed orchestration architecture makes this system well suited for atomic, molecular, and optical (AMO) experiments pursuing applications in quantum information science.

==> anc/quantum-atom-control-kit-main/LICENSE.txt <==
CERN Open Hardware Licence Version 2 - Permissive


Preamble

CERN has developed this licence to promote collaboration among
hardware designers and to provide a legal tool which supports the
freedom to use, study, modify, share and distribute hardware designs
and products based on those designs. Version 2 of the CERN Open
Hardware Licence comes in three variants: this licence, CERN-OHL-P
(permissive); and two reciprocal licences: CERN-OHL-W (weakly
reciprocal) and CERN-OHL-S (strongly reciprocal).

The CERN-OHL-P is copyright CERN 2020. Anyone is welcome to use it, in
unmodified form only.

Use of this Licence does not imply any endorsement by CERN of any
Licensor or their designs nor does it imply any involvement by CERN in
their development.


1 Definitions

  1.1 'Licence' means this CERN-OHL-P.

  1.2 'Source' means information such as design materials or digital
      code which can be applied to Make or test a Product or to
      prepare a Product for use, Conveyance or sale, regardless of its
      medium or how it is expressed. It may include Notices.

  1.3 'Covered Source' means Source that is explicitly made available
      under this Licence.

  1.4 'Product' means any device, component, work or physical object,
      whether in finished or intermediate form, arising from the use,
      application or processing of Covered Source.

  1.5 'Make' means to create or configure something, whether by
      manufacture, assembly, compiling, loading or applying Covered
      Source or another Product or otherwise.

  1.6 'Notice' means copyright, acknowledgement and trademark notices,
      references to the location of any Notices, modification notices
      (subsection 3.3(b)) and all notices that refer to this Licence
      and to the disclaimer of warranties that are included in the
      Covered Source.

  1.7 'Licensee' or 'You' means any person exercising rights under
      this Licence.

  1.8 'Licensor' means a person who creates Source or modifies Covered
      Source and subsequently Conveys the resulting Covered Source
      under the terms and conditions of this Licence. A person may be
      a Licensee and a Licensor at the same time.

  1.9 'Convey' means to communicate to the public or distribute.


2 Applicability

  2.1 This Licence governs the use, copying, modification, Conveying
      of Covered Source and Products, and the Making of Products. By
      exercising any right granted under this Licence, You irrevocably
      accept these terms and conditions.

  2.2 This Licence is granted by the Licensor directly to You, and
      shall apply worldwide and without limitation in time.

  2.3 You shall not attempt to restrict by contract or otherwise the
      rights granted under this Licence to other Licensees.

  2.4 This Licence is not intended to restrict fair use, fair dealing,
      or any other similar right.


3 Copying, Modifying and Conveying Covered Source

  3.1 You may copy and Convey verbatim copies of Covered Source, in
      any medium, provided You retain all Notices.

  3.2 You may modify Covered Source, other than Notices.

      You may only delete Notices if they are no longer applicable to
      the corresponding Covered Source as modified by You and You may
      add additional Notices applicable to Your modifications.

  3.3 You may Convey modified Covered Source (with the effect that You
      shall also become a Licensor) provided that You:

       a) retain Notices as required in subsection 3.2; and

       b) add a Notice to the modified Covered Source stating that You
          have modified it, with the date and brief description of how
          You have modified it.

  3.4 You may Convey Covered Source or modified Covered Source under
      licence terms which differ from the terms of this Licence
      provided that You:

       a) comply at all times with subsection 3.3; and

       b) provide a copy of this Licence to anyone to whom You
          Convey Covered Source or modified Covered Source.


4 Making and Conveying Products

You may Make Products, and/or Convey them, provided that You ensure
that the recipient of the Product has access to any Notices applicable
to the Product.


5 DISCLAIMER AND LIABILITY

  5.1 DISCLAIMER OF WARRANTY -- The Covered Source and any Products
      are provided 'as is' and any express or implied warranties,
      including, but not limited to, implied warranties of
      merchantability, of satisfactory quality, non-infringement of
      third party rights, and fitness for a particular purpose or use
      are disclaimed in respect of any Source or Product to the
      maximum extent permitted by law. The Licensor makes no
      representation that any Source or Product does not or will not
      infringe any patent, copyright, trade secret or other
      proprietary right. The entire risk as to the use, quality, and
      performance of any Source or Product shall be with You and not
      the Licensor. This disclaimer of warranty is an essential part
      of this Licence and a condition for the grant of any rights
      granted under this Licence.

  5.2 EXCLUSION AND LIMITATION OF LIABILITY -- The Licensor shall, to
      the maximum extent permitted by law, have no liability for
      direct, indirect, special, incidental, consequential, exemplary,
      punitive or other damages of any character including, without
      limitation, procurement of substitute goods or services, loss of
      use, data or profits, or business interruption, however caused
      and on any theory of contract, warranty, tort (including
      negligence), product liability or otherwise, arising in any way
      in relation to the Covered Source, modified Covered Source
      and/or the Making or Conveyance of a Product, even if advised of
      the possibility of such damages, and You shall hold the
      Licensor(s) free and harmless from any liability, costs,
      damages, fees and expenses, including claims by third parties,
      in relation to such use.


6 Patents

  6.1 Subject to the terms and conditions of this Licence, each
      Licensor hereby grants to You a perpetual, worldwide,
      non-exclusive, no-charge, royalty-free, irrevocable (except as
      stated in this section 6, or where terminated by the Licensor
      for cause) patent licence to Make, have Made, use, offer to
      sell, sell, import, and otherwise transfer the Covered Source
      and Products, where such licence applies only to those patent
      claims licensable by such Licensor that are necessarily
      infringed by exercising rights under the Covered Source as
      Conveyed by that Licensor.

  6.2 If You institute patent litigation against any entity (including
      a cross-claim or counterclaim in a lawsuit) alleging that the
      Covered Source or a Product constitutes direct or contributory
      patent infringement, or You seek any declaration that a patent
      licensed to You under this Licence is invalid or unenforceable
      then any rights granted to You under this Licence shall
      terminate as of the date such process is initiated.


7 General

  7.1 If any provisions of this Licence are or subsequently become
      invalid or unenforceable for any reason, the remaining
      provisions shall remain effective.

  7.2 You shall not use any of the name (including acronyms and
      abbreviations), image, or logo by which the Licensor or CERN is
      known, except where needed to comply with section 3, or where
      the use is otherwise allowed by law. Any such permitted use
      shall be factual and shall not be made so as to suggest any kind
      of endorsement or implication of involvement by the Licensor or
      its personnel.

  7.3 CERN may publish updated versions and variants of this Licence
      which it considers to be in the spirit of this version, but may
      differ in detail to address new problems or concerns. New
      versions will be published with a unique version number and a
      variant identifier specifying the variant. If the Licensor has
      specified that a given variant applies to the Covered Source
      without specifying a version, You may treat that Covered Source
      as being released under any version of the CERN-OHL with that
      variant. If no variant is specified, the Covered Source shall be
      treated as being released under CERN-OHL-S. The Licensor may
      also specify that the Covered Source is subject to a specific
      version of the CERN-OHL or any later version in which case You
      may apply this or any later version of CERN-OHL with the same
      variant identifier published by CERN.

  7.4 This Licence shall not be enforceable except by a Licensor
      acting as such, and third party beneficiary rights are
      specifically excluded.

==> anc/quantum-atom-control-kit-main/README.md <==
# Quantum-Atom-Control-Kit (QuACK)

Quantum-Atom-Control-Kit is a modular FPGA-based controller for atomic physics experiments. It combines KiCad hardware designs, a SystemVerilog sequence controller, and Python software for compiling, editing, and serving timed digital and analog output sequences through [Opal Kelly FrontPanel](https://www.opalkelly.com/products/frontpanel/).

## Repository layout

| Directory | Contents and documentation |
| --- | --- |
| [hardware](hardware/README.md) | Four KiCad board projects, local libraries, and schematic PDFs |
| [firmware](firmware/README.md) | Sequence-controller HDL |
| [software](software/README.md) | Python compiler, RPyC server/registry, and offline sequence editor/visualizer |

## Related Work

This repository accompanies the manuscript **“A low-cost modular FPGA-based control system for neutral atom tweezer arrays”**.

## License
This work is released under the [CERN-OHL-P-2.0](https://cern-ohl.web.cern.ch/) or the included LICENSE file for more information.

The FPGA build depends on AMD/Xilinx Vivado IP and the Opal Kelly FrontPanel SDK. These third-party components are not included in this repository and remain subject to their respective vendor license terms.

==> anc/quantum-atom-control-kit-main/firmware/README.md <==
# Firmware

The sequence controller schedules TTL output states and DAC codes for experiments requiring repeatable timing. Commands arrive through FrontPanel PipeIn 0x80. WireOut 0x20 reports whether a TTL sequence is running.

| Setting | Current configuration |
| --- | --- |
| FPGA board | Opal Kelly XEM7310-A200 |
| FPGA part | xc7a200tfbg484-1 |
| Top module | sequence_controller_top |
| System clock | 200 MHz |
| Digital outputs | 32, on connector groups J6 and J7 |
| DAC outputs | 12 AD5542 interfaces, on J1, J2, and part of J3 |
| Sequence segments | 6, indexed 0 through 5 |
| TTL storage | 512 entries per segment |
| DAC storage | 1,024 words per channel per segment |
| Ramp update interval | 200 system-clock cycles |
| Initial TTL output offset | 144 system-clock cycles |

## Files

All implementation paths below are relative to `firmware/sequence_controller/`:

- `sequence_controller.tcl`: Vivado project creation.
- `boards/`: XEM7310-A200 board definition, pin map, and presets.
- `src/hdl/`: synthesizable SystemVerilog modules.
- `src/ip/`: FrontPanel, command FIFO, and sequence RAM configurations (`.xci`).
- `constrs/quack.xdc`: pin assignments and timing constraints.
- `ip_repo/opal_kelly/`: locally installed FrontPanel IP; ignored by Git.
- `build/`: generated Vivado project and build products.

## Configuration

`NDigital`, `NDac`, and `NSegment` parameterize the top module. The checked-in IP configurations and constraints support the defaults shown above. Changing these parameters also requires matching the memory geometry, port constraints, and host command packing.

Both TTL and DAC output ports are exposed. LDAC is unconnected at the top module and must be tied low in the circuit. Reset clears TTL outputs and requests DAC mid-scale code 0x8000. Its voltage depends on the external analog circuit.

A stop command finishes the current loop iteration and holds the outputs. It does not reset the DACs. See the protocol for the distinction between stop and reset and for command sequencing requirements.

The XDC defines each DAC driver's 50 MHz clock as a generated clock derived from the 200 MHz system clock. All twelve remain synchronous with the system clock. The FrontPanel clock family is asynchronous to that group.

## Build requirements

Use **Vivado 2025.1** with Artix-7 device support. The generated project is named `sequence_controller`, with top module `sequence_controller_top`.

| Dependency | Configuration |
| --- | --- |
| FrontPanel Subsystem | `FrontPanel-Subsystem-v1.0.5` |
| Board files | `opalkelly.com:xem7310-a200:part0:1.0` |
| Block Memory Generator | 8.4, revision 11 |
| FIFO Generator | 13.2, revision 13 |

### Install the FrontPanel IP

1. Open the official [Opal Kelly downloads page](https://pins.opalkelly.com/downloads).
2. Under FrontPanel Vivado IP Cores' Distribution, download
   **`FrontPanel-Vivado-IP-Dist-v1.0.5.zip`**, matching the checked-in XCI.
3. Extract the archive and copy its complete `FrontPanel-Subsystem-v1.0.5`
   directory, including its supporting files, into the location below.

```text
Quantum-Atom-Control-Kit/
  firmware/
    sequence_controller/
      ip_repo/
        opal_kelly/
          FrontPanel-Subsystem-v1.0.5/
```

See Opal Kelly's [IP installation guide](https://docs.opalkelly.com/fphdl/vivado-ip-core/getting-started/add-ip-cores-distribution-to-vivado/).

### Create the project

From the repository root, using a shell with Vivado on `PATH`:

```sh
cd firmware/sequence_controller
vivado -mode batch -source sequence_controller.tcl
```

Alternatively, run `source /path/to/sequence_controller.tcl` in the Vivado Tcl console. Relative project paths are resolved from the setup script's location. The generated project is:

```text
build/sequence_controller/sequence_controller.xpr
```

The Tcl imports copies of HDL, IP configurations, and constraints into the project. Later edits to `src/hdl/`, `src/ip/`, or `constrs/` do not automatically refresh those copies. Recreate the project in a fresh build directory or refresh the imported sources before rebuilding. Move aside an existing build first.

## Sequence controller protocol

This section describes the implemented RTL protocol for the default `NDigital=32`, `NDac=12`, and `NSegment=6` configuration.

### Transport and status

FrontPanel PipeIn 0x80 receives commands of exactly 16 bytes. Send each 128-bit command most significant byte first. The top module swaps the bytes in each 32-bit FIFO word, and `command_buffer` assembles four words most significant word first.

Bits `[127:120]` contain the opcode. Unused bits should be zero. Commands have no checksum, acknowledgement, or firmware range validation. The input FIFO holds 512 32-bit words and does not expose full/backpressure status to the host. Host software must pace uploads to avoid overflow.

WireOut 0x20, bit 0, is the TTL sequencer's `running` state. Other bits are zero. LED 0 is active low while running. LEDs 1 through 7 remain inactive.

### Commands

| Opcode | Operation | Payload bits |
| --- | --- | --- |
| 1 | Start segment | Segment `[2:0]` |
| 2 | Write TTL table | Entry `[75:0]`, address `[84:76]`, segment `[87:85]` |
| 3 | Set static TTL outputs | Output bits `[31:0]` |
| 4–15 | Write DAC channel 0–11 table | Word `[31:0]`, address `[41:32]`, segment `[44:42]` |
| 16–27 | Set static DAC channel 0–11 code | Code `[15:0]` |
| 28 | Reset sequencers | None |
| 29 | Stop at a loop boundary | None |

Segment indices must be 0–5. TTL addresses are 0–511 within each segment. DAC addresses are 0–1023. Table addresses concatenate the segment and entry indices. All channels start from the same segment number. Unknown opcodes are ignored.

For other channel counts, the timed DAC opcodes begin at 4, static DAC opcodes begin at `4 + NDac`, reset is `4 + 2*NDac`, and stop is `5 + 2*NDac`. TTL entry width is `28 + NDigital + NDac + 4`; the address and segment fields immediately follow the entry. Memory and constraints must also be adapted.

### TTL table

The physical RAM stores 108-bit words. The default payload occupies the low 76 bits and the remaining bits are zero-filled by the decoder.

| Bits | Field |
| --- | --- |
| `[27:0]` | Duration in 200 MHz clock ticks |
| `[59:28]` | 32 TTL output bits |
| `[71:60]` | 12 DAC advance triggers |
| `[75:72]` | Marker |

| Marker low bits | Meaning |
| --- | --- |
| `01` | Normal timed entry |
| `10` | Loop to the beginning of the current segment |
| `00` | Stop and hold outputs |
| `11` | Reserved |

Begin each segment with a normal timed entry. Use durations of at least four ticks: the controller prefetches the next entry when three ticks remain. Zero durations underflow the counter.

A loop terminator rewinds the TTL table and re-arms the DACs, including the startup wait. Consequently, looping includes a restart interval in addition to the timed entry durations. A stop request is latched and prevents the next loop restart.

The reserved marker can be used to handshake with an additional state machine for in-loop decision making.

### DAC table

Each DAC channel has its own 32-bit table. Bit 31 selects the word type.

- Immediate, bit 31 = 0: send the low 16 bits once and advance one word.
- Ramp, bit 31 = 1: read the following four-word descriptor.

| Word offset | Contents |
| --- | --- |
| 0 | Bit 31 = 1; start code in `[15:0]` |
| 1 | Number of DAC updates in `[27:0]` |
| 2 | Remainder in `[31:16]`; unsigned slope magnitude in `[15:0]` |
| 3 | Target code in `[15:0]` (bit 31 may mark the start of a chained ramp) |

Use at least two updates and keep the complete descriptor within the segment. The first update sends the start code, intermediate updates use the slope and remainder accumulator, and the last update is forced to the target code.

The implemented accumulator starts at the remainder. At an intermediate step, if the accumulator is at least the interval count (update count minus one), the increment magnitude is `slope + 1` and the interval count is subtracted. Otherwise, the increment magnitude is `slope`. The remainder is then added for the next step. The increment sign follows the comparison of target and start codes. For N updates, the host uses `divmod(abs(target-start), N-1)` to obtain slope and remainder.

After a ramp, the read address remains on its target word. The next trigger re-sends that target if it is immediate, or begins the next ramp if bit 31 is set. Allow a ramp to complete before issuing another trigger. Triggers arriving while the channel is processing a descriptor or a ramp are not queued.

==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/boards/OpalKelly/XEM7310-A200/1.0/board.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="no" ?>
<board schema_version="2.2" vendor="opalkelly.com" name="XEM7310-A200" display_name="XEM7310-A200 Integration Platform" url="https://opalkelly.com/products/xem7310/" preset_file="preset.xml" supports_ced="false">
  <images>
    <image name="XEM7310-Top.jpg" display_name="XEM7310-Top" sub_type="board">
      <description>XEM7310-A200 Board File Image</description>
    </image>
  </images>
  <compatible_board_revisions>
    <revision id="0">RevE</revision>
  </compatible_board_revisions>
  <file_version>1.0</file_version>
  <description>XEM7310-A200 Integration Platform</description>
  <components>
    <component name="part0" display_name="Artix-7 FPGA chip on board" type="fpga" part_name="xc7a200tfbg484-1" pin_map_file="part0_pins.xml" vendor="xilinx" spec_url="https://opalkelly.com/products/xem7310/">
      <description>FPGA part on the board</description>
      <interfaces>
        <interface mode="slave" name="host_interface" type="opalkelly.com:interface:host_interface_rtl:1.0" of_component="frontpanel" preset_proc="frontpanel_preset">
          <preferred_ips>
            <preferred_ip vendor="opalkelly.com" library="ip" name="frontpanel" order="0" />
          </preferred_ips>
          <port_maps>
            <port_map logical_port="okHU" physical_port="host_interface_okhu" dir="in" left="2" right="0">
              <pin_maps>
                <pin_map port_index="0" component_pin="okHU_0" />
                <pin_map port_index="1" component_pin="okHU_1" />
                <pin_map port_index="2" component_pin="okHU_2" />
              </pin_maps>
            </port_map>
            <port_map logical_port="okUH" physical_port="host_interface_okuh" dir="out" left="4" right="0">
              <pin_maps>
                <pin_map port_index="0" component_pin="okUH_0" />
                <pin_map port_index="1" component_pin="okUH_1" />
                <pin_map port_index="2" component_pin="okUH_2" />
                <pin_map port_index="3" component_pin="okUH_3" />
                <pin_map port_index="4" component_pin="okUH_4" />
              </pin_maps>
            </port_map>
            <port_map logical_port="okUHU" physical_port="host_interface_okuhu" dir="inout" left="31" right="0">
              <pin_maps>
                <pin_map port_index="0" component_pin="okUHU_0" />
                <pin_map port_index="1" component_pin="okUHU_1" />
                <pin_map port_index="2" component_pin="okUHU_2" />
                <pin_map port_index="3" component_pin="okUHU_3" />
                <pin_map port_index="4" component_pin="okUHU_4" />
                <pin_map port_index="5" component_pin="okUHU_5" />
                <pin_map port_index="6" component_pin="okUHU_6" />
                <pin_map port_index="7" component_pin="okUHU_7" />
                <pin_map port_index="8" component_pin="okUHU_8" />
                <pin_map port_index="9" component_pin="okUHU_9" />
                <pin_map port_index="10" component_pin="okUHU_10" />
                <pin_map port_index="11" component_pin="okUHU_11" />
                <pin_map port_index="12" component_pin="okUHU_12" />
                <pin_map port_index="13" component_pin="okUHU_13" />
                <pin_map port_index="14" component_pin="okUHU_14" />
                <pin_map port_index="15" component_pin="okUHU_15" />
                <pin_map port_index="16" component_pin="okUHU_16" />
                <pin_map port_index="17" component_pin="okUHU_17" />
                <pin_map port_index="18" component_pin="okUHU_18" />
                <pin_map port_index="19" component_pin="okUHU_19" />
                <pin_map port_index="20" component_pin="okUHU_20" />
                <pin_map port_index="21" component_pin="okUHU_21" />
                <pin_map port_index="22" component_pin="okUHU_22" />
                <pin_map port_index="23" component_pin="okUHU_23" />
                <pin_map port_index="24" component_pin="okUHU_24" />
                <pin_map port_index="25" component_pin="okUHU_25" />
                <pin_map port_index="26" component_pin="okUHU_26" />
                <pin_map port_index="27" component_pin="okUHU_27" />
                <pin_map port_index="28" component_pin="okUHU_28" />
                <pin_map port_index="29" component_pin="okUHU_29" />
                <pin_map port_index="30" component_pin="okUHU_30" />
                <pin_map port_index="31" component_pin="okUHU_31" />
              </pin_maps>
            </port_map>
            <port_map logical_port="okAA" physical_port="host_interface_okaa" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="okAA" />
              </pin_maps>
            </port_map>
          </port_maps>
        </interface>
        <interface mode="slave" name="fixed_200mhz" type="xilinx.com:interface:diff_clock_rtl:1.0" of_component="fixed_200mhz">
          <parameters>
            <parameter name="frequency" value="200000000" />
          </parameters>
          <preferred_ips>
            <preferred_ip vendor="xilinx.com" library="ip" name="clk_wiz" order="0" />
          </preferred_ips>
          <port_maps>
            <port_map logical_port="CLK_P" physical_port="fixed_200mhz_clk_p" dir="in">
              <pin_maps>
                <pin_map port_index="0" component_pin="fixed_200mhz_clk_p" />
              </pin_maps>
            </port_map>
            <port_map logical_port="CLK_N" physical_port="fixed_200mhz_clk_n" dir="in">
              <pin_maps>
                <pin_map port_index="0" component_pin="fixed_200mhz_clk_n" />
              </pin_maps>
            </port_map>
          </port_maps>
        </interface>
        <interface mode="master" name="ddr3" type="xilinx.com:interface:ddrx_rtl:1.0" of_component="ddr3" preset_proc="ddr3_preset"> 
          <description>DDR3 Board Interface.</description>
          <preferred_ips>
            <preferred_ip vendor="xilinx.com" library="ip" name="mig_7series" order="0"/>
          </preferred_ips>
        </interface>
        <interface mode="master" name="board_leds" type="opalkelly.com:interface:led_tristate_rtl:1.0" of_component="board_leds">
          <preferred_ips>
            <preferred_ip vendor="opalkelly.com" library="ip" name="leds" order="0" />
          </preferred_ips>
          <port_maps>
            <port_map logical_port="LED_OUT_TRISTATE" physical_port="board_leds_led_out_tristate" dir="inout" left="7" right="0">
              <pin_maps>
                <pin_map port_index="0" component_pin="led_1" />
                <pin_map port_index="1" component_pin="led_2" />
                <pin_map port_index="2" component_pin="led_3" />
                <pin_map port_index="3" component_pin="led_4" />
                <pin_map port_index="4" component_pin="led_5" />
                <pin_map port_index="5" component_pin="led_6" />
                <pin_map port_index="6" component_pin="led_7" />
                <pin_map port_index="7" component_pin="led_8" />
              </pin_maps>
            </port_map>
          </port_maps>
        </interface>
        <interface mode="master" name="qspi_flash" type="xilinx.com:interface:spi_rtl:1.0" of_component="qspi_flash" preset_proc="qspi_flash_preset">
          <preferred_ips>
            <preferred_ip vendor="xilinx.com" library="ip" name="axi_quad_spi" order="0"/>
          </preferred_ips>
          <port_maps>
            <port_map logical_port="IO0_I" physical_port="qspi_flash_io0_i" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d0"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO0_O" physical_port="qspi_flash_io0_o" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d0"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO0_T" physical_port="qspi_flash_io0_t" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d0"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO1_I" physical_port="qspi_flash_io1_i" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d1"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO1_O" physical_port="qspi_flash_io1_o" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d1"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO1_T" physical_port="qspi_flash_io1_t" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d1"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO2_I" physical_port="qspi_flash_io2_i" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d2"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO2_O" physical_port="qspi_flash_io2_o" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d2"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO2_T" physical_port="qspi_flash_io2_t" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d2"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO3_I" physical_port="qspi_flash_io3_i" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d3"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO3_O" physical_port="qspi_flash_io3_o" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d3"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="IO3_T" physical_port="qspi_flash_io3_t" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="flash_d3"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="SS_I" physical_port="qspi_flash_ss_i" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="fpga_fcs"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="SS_O" physical_port="qspi_flash_ss_o" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="fpga_fcs"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="SS_T" physical_port="qspi_flash_ss_t" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="fpga_fcs"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="SCK_I" physical_port="qspi_flash_sck_i" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="fpga_cclk"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="SCK_O" physical_port="qspi_flash_sck_o" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="fpga_cclk"/>
              </pin_maps>
            </port_map>
            <port_map logical_port="SCK_T" physical_port="qspi_flash_sck_t" dir="inout">
              <pin_maps>
                <pin_map port_index="0" component_pin="fpga_cclk"/>
              </pin_maps>
            </port_map>
          </port_maps>
        </interface>
      </interfaces>
    </component>
    <component name="frontpanel" display_name="FrontPanel" type="chip" sub_type="chip" major_group="Miscellaneous">
      <description>This component MUST be used with the Opal Kelly FrontPanel Subsystem IP that is provided through our downloads page at https://pins.opalkelly.com/downloads. Add IPs to the project through Settings->IP->Repository</description>
    </component>
    <component name="ddr3" display_name="DDR3" type="chip" sub_type="ddr" major_group="External Memory" part_name="MT41K256M16XX-125" vendor="Micron" spec_url="www.micron.com/memory">
      <description>1 GiB DDR3 memory SODIMM </description>
      <parameters>
        <parameter name="ddr_type" value="ddr3"/>
        <parameter name="size" value="1GiB"/>
      </parameters>
    </component>
    <component name="fixed_200mhz" display_name="Fixed-Frequency Clock Oscillator (200MHz)" type="chip" sub_type="system_clock" major_group="Clock Sources" part_name="ASDMPLV-200.000MHZ-LR-T" vendor="Abracon LLC" spec_url="https://abracon.com/">
      <description>200MHZ fixed-frequency clock oscillator. Cannot be used if using the DDR3 component as the DDR3's `mig.prj` config file constrains the `SYS_CLK` to this clock. Warnings will present later in the build process regarding this. Instead, use the MIG configuration wizard to generate up to 5 addtional clocks to be used in fabric logic.</description>
      <parameters>
        <parameter name="frequency" value="200000000" />
      </parameters>
    </component>
    <component name="board_leds" display_name="LEDs" type="chip" sub_type="led" major_group="General Purpose Input or Output">
      <description>8 onboard LEDs. This component MUST be used with the Opal Kelly LEDs IP that is provided through our downloads page at https://pins.opalkelly.com/downloads. Add IPs to the project through Settings->IP->Repository</description>
    </component>
    <component name="qspi_flash" display_name="QSPI flash" type="chip" sub_type="memory_flash_qspi" major_group="External Memory" part_name="N25Q128A13B1240E" vendor="Micron">
      <description>16-MiB QSPI flash provides non-volatile storage for use by the FPGA.  It may not be used for FPGA configuration storage.</description>
    </component>
  </components>
  <connections>
    <connection name="part0_frontpanel" component1="part0" component2="frontpanel">
      <connection_map name="part0_frontpanel_map" typical_delay="5" c1_st_index="0" c1_end_index="40" c2_st_index="0" c2_end_index="40" />
    </connection>
    <connection name="part0_board_leds" component1="part0" component2="board_leds">
      <connection_map name="part0_board_leds_map" typical_delay="5" c1_st_index="41" c1_end_index="48" c2_st_index="0" c2_end_index="7" />
    </connection>
    <connection name="part0_fixed_200mhz" component1="part0" component2="fixed_200mhz">
      <connection_map name="part0_fixed_200mhz_map" typical_delay="5" c1_st_index="49" c1_end_index="50" c2_st_index="0" c2_end_index="1" />
    </connection>
    <connection name="part0_qspi_flash" component1="part0" component2="qspi_flash">
      <connection_map name="part0_qspi_flash_map" typical_delay="5" c1_st_index="51" c1_end_index="56" c2_st_index="0" c2_end_index="5" />
    </connection>
  </connections>
</board>


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/boards/OpalKelly/XEM7310-A200/1.0/changelog.txt <==
######### XEM7310-A200 Change log ##############

1.0
Initial creation (LEDs, DDR3, Diff Clk, Flash, FrontPanel)


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/boards/OpalKelly/XEM7310-A200/1.0/mig.prj <==
<?xml version="1.0" encoding="UTF-8" standalone="no" ?>
<Project NoOfControllers="1">

  

<!-- IMPORTANT: This is an internal file that has been generated by the MIG software. Any direct editing or changes made to this file may result in unpredictable behavior or data corruption. It is strongly advised that users do not edit the contents of this file. Re-run the MIG GUI with the required settings if any of the options provided below need to be altered. -->

  <ModuleName>mig_7series_0</ModuleName>

  <dci_inouts_inputs>1</dci_inouts_inputs>

  <dci_inputs>1</dci_inputs>

  <Debug_En>OFF</Debug_En>

  <DataDepth_En>1024</DataDepth_En>

  <LowPower_En>ON</LowPower_En>

  <XADC_En>Enabled</XADC_En>

  <TargetFPGA>xc7a200t-fbg484/-1</TargetFPGA>

  <Version>4.2</Version>

  <SystemClock>Differential</SystemClock>

  <ReferenceClock>Use System Clock</ReferenceClock>

  <SysResetPolarity>ACTIVE HIGH</SysResetPolarity>

  <BankSelectionFlag>FALSE</BankSelectionFlag>

  <InternalVref>1</InternalVref>

  <dci_hr_inouts_inputs>60 Ohms</dci_hr_inouts_inputs>

  <dci_cascade>0</dci_cascade>

  <Controller number="0">
    <MemoryDevice>DDR3_SDRAM/Components/MT41K256M16XX-125</MemoryDevice>
    <TimePeriod>2500</TimePeriod>
    <VccAuxIO>1.8V</VccAuxIO>
    <PHYRatio>4:1</PHYRatio>
    <InputClkFreq>200</InputClkFreq>
    <UIExtraClocks>0</UIExtraClocks>
    <MMCM_VCO>800</MMCM_VCO>
    <MMCMClkOut0> 1.000</MMCMClkOut0>
    <MMCMClkOut1>1</MMCMClkOut1>
    <MMCMClkOut2>1</MMCMClkOut2>
    <MMCMClkOut3>1</MMCMClkOut3>
    <MMCMClkOut4>1</MMCMClkOut4>
    <DataWidth>32</DataWidth>
    <DeepMemory>1</DeepMemory>
    <DataMask>1</DataMask>
    <ECC>Disabled</ECC>
    <Ordering>Normal</Ordering>
    <BankMachineCnt>4</BankMachineCnt>
    <CustomPart>FALSE</CustomPart>
    <NewPartName/>
    <RowAddress>15</RowAddress>
    <ColAddress>10</ColAddress>
    <BankAddress>3</BankAddress>
    <MemoryVoltage>1.5V</MemoryVoltage>
    <UserMemoryAddressMap>BANK_ROW_COLUMN</UserMemoryAddressMap>
    <PinSelection>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="J21" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[0]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="J15" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[10]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="G15" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[11]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="H13" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[12]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="K22" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[13]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="L21" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[14]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="J22" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[1]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="K21" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[2]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="H22" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[3]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="G13" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[4]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="G17" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[5]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="H15" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[6]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="G16" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[7]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="G20" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[8]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="M21" SLEW="FAST" VCCAUX_IO="" name="ddr3_addr[9]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="H18" SLEW="FAST" VCCAUX_IO="" name="ddr3_ba[0]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="J19" SLEW="FAST" VCCAUX_IO="" name="ddr3_ba[1]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="H19" SLEW="FAST" VCCAUX_IO="" name="ddr3_ba[2]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="H17" SLEW="FAST" VCCAUX_IO="" name="ddr3_cas_n"/>
      <Pin IN_TERM="" IOSTANDARD="DIFF_SSTL15" PADName="H14" SLEW="FAST" VCCAUX_IO="" name="ddr3_ck_n[0]"/>
      <Pin IN_TERM="" IOSTANDARD="DIFF_SSTL15" PADName="J14" SLEW="FAST" VCCAUX_IO="" name="ddr3_ck_p[0]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="G18" SLEW="FAST" VCCAUX_IO="" name="ddr3_cke[0]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="L19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dm[0]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="L15" SLEW="FAST" VCCAUX_IO="" name="ddr3_dm[1]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="D20" SLEW="FAST" VCCAUX_IO="" name="ddr3_dm[2]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="B20" SLEW="FAST" VCCAUX_IO="" name="ddr3_dm[3]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="N18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[0]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="K14" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[10]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="M15" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[11]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="K16" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[12]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="M13" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[13]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="K13" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[14]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="L13" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[15]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="D22" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[16]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="C20" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[17]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="E21" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[18]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="D21" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[19]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="L20" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[1]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="G21" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[20]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="C22" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[21]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="E22" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[22]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="B22" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[23]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="A20" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[24]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="D19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[25]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="A19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[26]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="F19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[27]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="C18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[28]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="E19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[29]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="N20" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[2]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="A18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[30]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="C19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[31]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="K18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[3]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="M18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[4]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="K19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[5]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="N19" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[6]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="L18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[7]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="L16" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[8]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="SSTL15" PADName="L14" SLEW="FAST" VCCAUX_IO="" name="ddr3_dq[9]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="M22" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_n[0]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="J17" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_n[1]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="A21" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_n[2]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="E18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_n[3]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="N22" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_p[0]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="K17" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_p[1]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="B21" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_p[2]"/>
      <Pin IN_TERM="UNTUNED_SPLIT_60" IOSTANDARD="DIFF_SSTL15" PADName="F18" SLEW="FAST" VCCAUX_IO="" name="ddr3_dqs_p[3]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="H20" SLEW="FAST" VCCAUX_IO="" name="ddr3_odt[0]"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="J16" SLEW="FAST" VCCAUX_IO="" name="ddr3_ras_n"/>
      <Pin IN_TERM="" IOSTANDARD="LVCMOS15" PADName="F21" SLEW="FAST" VCCAUX_IO="" name="ddr3_reset_n"/>
      <Pin IN_TERM="" IOSTANDARD="SSTL15" PADName="J20" SLEW="FAST" VCCAUX_IO="" name="ddr3_we_n"/>
    </PinSelection>
    <System_Clock>
      <Pin Bank="13" PADName="W11/W12(CC_P/N)" name="sys_clk_p/n"/>
    </System_Clock>
    <System_Control>
      <Pin Bank="Select Bank" PADName="No connect" name="sys_rst"/>
      <Pin Bank="Select Bank" PADName="No connect" name="init_calib_complete"/>
      <Pin Bank="Select Bank" PADName="No connect" name="tg_compare_error"/>
    </System_Control>
    <TimingParameters>
      <Parameters tcke="5" tfaw="40" tras="35" trcd="13.75" trefi="7.8" trfc="260" trp="13.75" trrd="7.5" trtp="7.5" twtr="7.5"/>
    </TimingParameters>
    <mrBurstLength name="Burst Length">8 - Fixed</mrBurstLength>
    <mrBurstType name="Read Burst Type and Length">Sequential</mrBurstType>
    <mrCasLatency name="CAS Latency">6</mrCasLatency>
    <mrMode name="Mode">Normal</mrMode>
    <mrDllReset name="DLL Reset">No</mrDllReset>
    <mrPdMode name="DLL control for precharge PD">Slow Exit</mrPdMode>
    <emrDllEnable name="DLL Enable">Enable</emrDllEnable>
    <emrOutputDriveStrength name="Output Driver Impedance Control">RZQ/7</emrOutputDriveStrength>
    <emrMirrorSelection name="Address Mirroring">Disable</emrMirrorSelection>
    <emrCSSelection name="Controller Chip Select Pin">Disable</emrCSSelection>
    <emrRTT name="RTT (nominal) - On Die Termination (ODT)">RZQ/6</emrRTT>
    <emrPosted name="Additive Latency (AL)">0</emrPosted>
    <emrOCD name="Write Leveling Enable">Disabled</emrOCD>
    <emrDQS name="TDQS enable">Enabled</emrDQS>
    <emrRDQS name="Qoff">Output Buffer Enabled</emrRDQS>
    <mr2PartialArraySelfRefresh name="Partial-Array Self Refresh">Full Array</mr2PartialArraySelfRefresh>
    <mr2CasWriteLatency name="CAS write latency">5</mr2CasWriteLatency>
    <mr2AutoSelfRefresh name="Auto Self Refresh">Enabled</mr2AutoSelfRefresh>
    <mr2SelfRefreshTempRange name="High Temparature Self Refresh Rate">Normal</mr2SelfRefreshTempRange>
    <mr2RTTWR name="RTT_WR - Dynamic On Die Termination (ODT)">Dynamic ODT off</mr2RTTWR>
    <PortInterface>AXI</PortInterface>
    <AXIParameters>
      <C0_C_RD_WR_ARB_ALGORITHM>RD_PRI_REG</C0_C_RD_WR_ARB_ALGORITHM>
      <C0_S_AXI_ADDR_WIDTH>30</C0_S_AXI_ADDR_WIDTH>
      <C0_S_AXI_DATA_WIDTH>256</C0_S_AXI_DATA_WIDTH>
      <C0_S_AXI_ID_WIDTH>4</C0_S_AXI_ID_WIDTH>
      <C0_S_AXI_SUPPORTS_NARROW_BURST>0</C0_S_AXI_SUPPORTS_NARROW_BURST>
    </AXIParameters>
  </Controller>


</Project>


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/boards/OpalKelly/XEM7310-A200/1.0/part0_pins.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="no" ?>
<part_info part_name="xc7a200tfbg484-1">
  <pins>  
    <pin index="0" name="okHU_0" loc="Y19" />
    <pin index="1" name="okHU_1" loc="R18" />
    <pin index="2" name="okHU_2" loc="R16" />
    <pin index="3" name="okUH_0" loc="W19" />
    <pin index="4" name="okUH_1" loc="V18" />
    <pin index="5" name="okUH_2" loc="U17" />
    <pin index="6" name="okUH_3" loc="W17" />
    <pin index="7" name="okUH_4" loc="T19" />
    <pin index="8" name="okUHU_0" loc="AB22" />
    <pin index="9" name="okUHU_1" loc="AB21" />
    <pin index="10" name="okUHU_2" loc="Y22" />
    <pin index="11" name="okUHU_3" loc="AA21" />
    <pin index="12" name="okUHU_4" loc="AA20" />
    <pin index="13" name="okUHU_5" loc="W22" />
    <pin index="14" name="okUHU_6" loc="W21" />
    <pin index="15" name="okUHU_7" loc="T20" />
    <pin index="16" name="okUHU_8" loc="R19" />
    <pin index="17" name="okUHU_9" loc="P19" />
    <pin index="18" name="okUHU_10" loc="U21" />
    <pin index="19" name="okUHU_11" loc="T21" />
    <pin index="20" name="okUHU_12" loc="R21" />
    <pin index="21" name="okUHU_13" loc="P21" />
    <pin index="22" name="okUHU_14" loc="R22" />
    <pin index="23" name="okUHU_15" loc="P22" />
    <pin index="24" name="okUHU_16" loc="R14" />
    <pin index="25" name="okUHU_17" loc="W20" />
    <pin index="26" name="okUHU_18" loc="Y21" />
    <pin index="27" name="okUHU_19" loc="P17" />
    <pin index="28" name="okUHU_20" loc="U20" />
    <pin index="29" name="okUHU_21" loc="N17" />
    <pin index="30" name="okUHU_22" loc="N14" />
    <pin index="31" name="okUHU_23" loc="V20" />
    <pin index="32" name="okUHU_24" loc="P16" />
    <pin index="33" name="okUHU_25" loc="T18" />
    <pin index="34" name="okUHU_26" loc="V19" />
    <pin index="35" name="okUHU_27" loc="AB20" />
    <pin index="36" name="okUHU_28" loc="P15" />
    <pin index="37" name="okUHU_29" loc="V22" />
    <pin index="38" name="okUHU_30" loc="U18" />
    <pin index="39" name="okUHU_31" loc="AB18" />
    <pin index="40" name="okAA" loc="N13" />
    <pin index="41" name="led_1" loc="A13" />
    <pin index="42" name="led_2" loc="B13" />
    <pin index="43" name="led_3" loc="A14" />
    <pin index="44" name="led_4" loc="A15" />
    <pin index="45" name="led_5" loc="B15" />
    <pin index="46" name="led_6" loc="A16" />
    <pin index="47" name="led_7" loc="B16" />
    <pin index="48" name="led_8" loc="B17" />
    <pin index="49" name="fixed_200mhz_clk_p" iostandard="LVDS" diff_term="FALSE" loc="W11" />
    <pin index="50" name="fixed_200mhz_clk_n" iostandard="LVDS" diff_term="FALSE" loc="W12" />
    <pin index="51" name ="flash_d3" iostandard="LVCMOS33" loc="AA11"/>
    <pin index="52" name ="flash_d2" iostandard="LVCMOS33" loc="AA10"/>
    <pin index="53" name ="flash_d1" iostandard="LVCMOS33" loc="AB10"/>
    <pin index="54" name ="flash_d0" iostandard="LVCMOS33" loc="AA9"/>
    <pin index="55" name ="fpga_fcs" iostandard="LVCMOS33" loc="W10"/>
    <pin index="56" name ="fpga_cclk" iostandard="LVCMOS33" loc="V10"/>
  </pins>
</part_info>


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/boards/OpalKelly/XEM7310-A200/1.0/preset.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="no" ?>
<ip_presets schema="1.0">
  <ip_preset preset_proc_name="ddr3_preset">
    <ip vendor="xilinx.com" library="ip" name="mig_7series">
      <user_parameters>
        <user_parameter name="CONFIG.XML_INPUT_FILE" value="mig.prj" value_type="file"/> 
      </user_parameters>
    </ip>
  </ip_preset>
  <ip_preset preset_proc_name="qspi_flash_preset">
    <ip vendor="xilinx.com" library="ip" name="axi_quad_spi">
        <user_parameters>
          <user_parameter name="CONFIG.C_SPI_MEMORY" value="2"/> 
          <user_parameter name="CONFIG.C_USE_STARTUP" value="0"/> 
          <user_parameter name="CONFIG.C_USE_STARTUP_INT" value="0"/> 
          <user_parameter name="CONFIG.C_SPI_MODE" value="2"/> 
          <user_parameter name="CONFIG.C_NUM_SS_BITS" value="1"/> 
          <user_parameter name="CONFIG.C_SCK_RATIO" value="2"/> 
          <user_parameter name="CONFIG.C_XIP_MODE" value="0"/> 
          <user_parameter name="CONFIG.C_TYPE_OF_AXI4_INTERFACE" value="0"/> 
          <user_parameter name="CONFIG.Async_Clk" value="0"/> 
        </user_parameters>
    </ip>
  </ip_preset>
  <ip_preset preset_proc_name="frontpanel_preset">
    <ip vendor="opalkelly.com" library="ip" name="frontpanel" ip_interface="host_interface">
      <user_parameters>
        <!--
        See FrontPanel Subsystem Vivado IP Core documentation for more information.
        Enter custom user IP configuration below, i.e.:
        <user_parameter name="CONFIG.WO.COUNT" value="1" />
        <user_parameter name="CONFIG.WO.ADDR_0" value="0x3f" />
        -->

      </user_parameters>
    </ip>
  </ip_preset>
</ip_presets>


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/boards/OpalKelly/XEM7310-A200/1.0/xitem.json <==
{
  "config": {
    "items": [
      {
        "infra": {
          "name": "XEM7310-A200",
          "display": "XEM7310-A200 Integration Platform",
          "revision": "1.0",
          "description": "XEM7310-A200 Integration Platform",
          "company": "opalkelly.com",
          "company_display": "Opal Kelly",
          "author": "Opal Kelly",
          "contributors": [
            {
              "group": "Opal Kelly",
              "url": "https://opalkelly.com/"
            }
          ],
          "category": "Single Part",
          "website": "https://opalkelly.com/products/xem7310/",
          "logo": "XEM7310-Top.jpg",
          "search-keywords": [
            "XEM7310-A200",
            "opalkelly.com",
            "board",
            "A200",
            "Opal Kelly",
            "FrontPanel",
            "Single Part"
          ]
        }
      }
    ]
  },
  "_major": 1,
  "_minor": 0
}


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/constrs/quack.xdc <==
# XEM7310-A200 sequence controller pin and timing constraints.
# Adapted from the Opal Kelly XEM7310 constraints.
#
# Copyright (c) 2004-2023 Opal Kelly Incorporated
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to deal
# in the Software without restriction, including without limitation the rights
# to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
# copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
# AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
# LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
# OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

set_property CFGBVS GND [current_design]
set_property CONFIG_VOLTAGE 1.8 [current_design]
set_property BITSTREAM.GENERAL.COMPRESS True [current_design]

# FrontPanel Host Interface.

set_property PACKAGE_PIN Y19 [get_ports {okHU[0]}]
set_property PACKAGE_PIN R18 [get_ports {okHU[1]}]
set_property PACKAGE_PIN R16 [get_ports {okHU[2]}]
set_property SLEW FAST [get_ports {okHU[*]}]
set_property IOSTANDARD LVCMOS18 [get_ports {okHU[*]}]

set_property PACKAGE_PIN W19 [get_ports {okUH[0]}]
set_property PACKAGE_PIN V18 [get_ports {okUH[1]}]
set_property PACKAGE_PIN U17 [get_ports {okUH[2]}]
set_property PACKAGE_PIN W17 [get_ports {okUH[3]}]
set_property PACKAGE_PIN T19 [get_ports {okUH[4]}]
set_property IOSTANDARD LVCMOS18 [get_ports {okUH[*]}]

set_property PACKAGE_PIN AB22 [get_ports {okUHU[0]}]
set_property PACKAGE_PIN AB21 [get_ports {okUHU[1]}]
set_property PACKAGE_PIN Y22 [get_ports {okUHU[2]}]
set_property PACKAGE_PIN AA21 [get_ports {okUHU[3]}]
set_property PACKAGE_PIN AA20 [get_ports {okUHU[4]}]
set_property PACKAGE_PIN W22 [get_ports {okUHU[5]}]
set_property PACKAGE_PIN W21 [get_ports {okUHU[6]}]
set_property PACKAGE_PIN T20 [get_ports {okUHU[7]}]
set_property PACKAGE_PIN R19 [get_ports {okUHU[8]}]
set_property PACKAGE_PIN P19 [get_ports {okUHU[9]}]
set_property PACKAGE_PIN U21 [get_ports {okUHU[10]}]
set_property PACKAGE_PIN T21 [get_ports {okUHU[11]}]
set_property PACKAGE_PIN R21 [get_ports {okUHU[12]}]
set_property PACKAGE_PIN P21 [get_ports {okUHU[13]}]
set_property PACKAGE_PIN R22 [get_ports {okUHU[14]}]
set_property PACKAGE_PIN P22 [get_ports {okUHU[15]}]
set_property PACKAGE_PIN R14 [get_ports {okUHU[16]}]
set_property PACKAGE_PIN W20 [get_ports {okUHU[17]}]
set_property PACKAGE_PIN Y21 [get_ports {okUHU[18]}]
set_property PACKAGE_PIN P17 [get_ports {okUHU[19]}]
set_property PACKAGE_PIN U20 [get_ports {okUHU[20]}]
set_property PACKAGE_PIN N17 [get_ports {okUHU[21]}]
set_property PACKAGE_PIN N14 [get_ports {okUHU[22]}]
set_property PACKAGE_PIN V20 [get_ports {okUHU[23]}]
set_property PACKAGE_PIN P16 [get_ports {okUHU[24]}]
set_property PACKAGE_PIN T18 [get_ports {okUHU[25]}]
set_property PACKAGE_PIN V19 [get_ports {okUHU[26]}]
set_property PACKAGE_PIN AB20 [get_ports {okUHU[27]}]
set_property PACKAGE_PIN P15 [get_ports {okUHU[28]}]
set_property PACKAGE_PIN V22 [get_ports {okUHU[29]}]
set_property PACKAGE_PIN U18 [get_ports {okUHU[30]}]
set_property PACKAGE_PIN AB18 [get_ports {okUHU[31]}]
set_property SLEW FAST [get_ports {okUHU[*]}]
set_property IOSTANDARD LVCMOS18 [get_ports {okUHU[*]}]

set_property PACKAGE_PIN N13 [get_ports okAA]
set_property IOSTANDARD LVCMOS18 [get_ports okAA]

create_clock -period 9.920 -name okUH0 [get_ports {okUH[0]}]

set_input_delay -clock [get_clocks okUH0] -max -add_delay 8.000 [get_ports {okUH[*]}]
set_input_delay -clock [get_clocks okUH0] -min -add_delay 10.000 [get_ports {okUH[*]}]
set_multicycle_path -setup -from [get_ports {okUH[*]}] 2

set_input_delay -clock [get_clocks okUH0] -max -add_delay 8.000 [get_ports {okUHU[*]}]
set_input_delay -clock [get_clocks okUH0] -min -add_delay 2.000 [get_ports {okUHU[*]}]
set_multicycle_path -setup -from [get_ports {okUHU[*]}] 2

set_output_delay -clock [get_clocks okUH0] -max -add_delay 2.000 [get_ports {okHU[*]}]
set_output_delay -clock [get_clocks okUH0] -min -add_delay -0.500 [get_ports {okHU[*]}]

set_output_delay -clock [get_clocks okUH0] -max -add_delay 2.000 [get_ports {okUHU[*]}]
set_output_delay -clock [get_clocks okUH0] -min -add_delay -0.500 [get_ports {okUHU[*]}]

# System Clock.

set_property IOSTANDARD LVDS_25 [get_ports sys_clkp]

set_property IOSTANDARD LVDS_25 [get_ports sys_clkn]
set_property PACKAGE_PIN W11 [get_ports sys_clkp]
set_property PACKAGE_PIN W12 [get_ports sys_clkn]

set_property DIFF_TERM FALSE [get_ports sys_clkp]

create_clock -period 5.000 -name sys_clk [get_ports sys_clkp]

# -- Example of derived clocks --
# Each DAC driver divides the 200 MHz system clock by four.
# Initial divider_counter = 0 and clk_50 = 0 give edges at 5, 15, 25 ns.
create_generated_clock -name dac_clk50_0 \
    -source [get_pins {dac_chan[0].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[0].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_1 \
    -source [get_pins {dac_chan[1].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[1].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_2 \
    -source [get_pins {dac_chan[2].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[2].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_3 \
    -source [get_pins {dac_chan[3].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[3].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_4 \
    -source [get_pins {dac_chan[4].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[4].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_5 \
    -source [get_pins {dac_chan[5].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[5].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_6 \
    -source [get_pins {dac_chan[6].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[6].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_7 \
    -source [get_pins {dac_chan[7].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[7].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_8 \
    -source [get_pins {dac_chan[8].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[8].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_9 \
    -source [get_pins {dac_chan[9].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[9].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_10 \
    -source [get_pins {dac_chan[10].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[10].dac/ad5542_driver_0/clk_50_reg/Q}]

create_generated_clock -name dac_clk50_11 \
    -source [get_pins {dac_chan[11].dac/ad5542_driver_0/clk_50_reg/C}] \
    -edges {3 7 11} \
    [get_pins {dac_chan[11].dac/ad5542_driver_0/clk_50_reg/Q}]

# Include generated clocks while retaining synchronous sys_clk/DAC paths.
set_clock_groups -name sys_frontpanel_async -asynchronous \
    -group [get_clocks -include_generated_clocks sys_clk] \
    -group [get_clocks -include_generated_clocks okUH0]

# Status LEDs.
set_property PACKAGE_PIN A13 [get_ports {led[0]}]
set_property PACKAGE_PIN B13 [get_ports {led[1]}]
set_property PACKAGE_PIN A14 [get_ports {led[2]}]
set_property PACKAGE_PIN A15 [get_ports {led[3]}]
set_property PACKAGE_PIN B15 [get_ports {led[4]}]
set_property PACKAGE_PIN A16 [get_ports {led[5]}]
set_property PACKAGE_PIN B16 [get_ports {led[6]}]
set_property PACKAGE_PIN B17 [get_ports {led[7]}]
set_property IOSTANDARD LVCMOS15 [get_ports {led[*]}]

# -- Daughterboard Ports --

==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/sequence_controller.tcl <==
# Project setup for the Sequence Controller (parameterized SystemVerilog).
# The Opal Kelly FrontPanel IP and pipe-in FIFO are instantiated inline in the
# top module (no block design / wrapper).

# Project name
set _xil_proj_name "sequence_controller"

# Reference directory for relative source paths (script directory by default)
set origin_dir [file normalize [file dirname [info script]]]

# Project output directory
set orig_proj_dir "[file normalize "$origin_dir/build/$_xil_proj_name"]"

# Register the project-local board definitions in this Vivado session
set_param board.repoPaths [list [file normalize "$origin_dir/boards"]]

# Create the project
create_project ${_xil_proj_name} $orig_proj_dir -part xc7a200tfbg484-1

set proj_dir [get_property directory [current_project]]

# Board part
set_property -name "board_part_repo_paths" -value [list [file normalize "$origin_dir/boards"]] -objects [current_project]
set_property -name "board_part" -value "opalkelly.com:xem7310-a200:part0:1.0" -objects [current_project]

# --- HDL source files (SystemVerilog / Verilog) ---
set hdl_dir [file normalize "$origin_dir/src/hdl"]
set source_files [lsort -dictionary [concat \
        [glob -nocomplain -directory $hdl_dir *.sv] \
        [glob -nocomplain -directory $hdl_dir *.v] \
    ]]
foreach f $source_files {
    import_files -fileset sources_1 [list $f]
}

# --- Opal Kelly FrontPanel IP repository (must precede the .xci import) ---
set obj [get_filesets sources_1]
if { $obj != {} } {
    set_property "ip_repo_paths" [list [file normalize "$origin_dir/ip_repo/opal_kelly"]] $obj
    update_ip_catalog -rebuild
}

# --- IP cores: inline FrontPanel + pipe-in FIFO, plus the BRAM tables ---
set ip_dir [file normalize "$origin_dir/src/ip"]
set ip_files [lsort -dictionary [concat \
        [glob -nocomplain -directory $ip_dir *.xci] \
    ]]
foreach f $ip_files {
    import_files -fileset sources_1 [list $f]
}

# --- Constraints ---
set constr_files [list \
    "$origin_dir/constrs/quack.xdc" \
]
foreach f $constr_files {
    import_files -fileset constrs_1 [list $f]
}

# Top module
set_property top sequence_controller_top [get_filesets sources_1]
update_compile_order -fileset sources_1

puts "INFO: Project setup complete and ready for synthesis and implementation."


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/hdl/ad5542_driver.sv <==
`timescale 1ns / 1ps

// AD5542 SPI driver for a 200 MHz system clock.
// A 50 MHz state machine generates the 25 MHz serial clock.
module ad5542_driver (
    input  logic        clk,       // 200 MHz system clock
    input  logic [15:0] data,      // TX data
    input  logic        send_en,   // send-enable pulse
    output logic        sclk = 1'b0,
    output logic        cs   = 1'b1,
    output logic        tx   = 1'b0,
    output logic        ldac = 1'b1,
    output logic        busy = 1'b0
);

  // Generate 50 MHz from 200 MHz.
  logic clk_50 = 1'b0;
  logic divider_counter = 1'b0;
  always_ff @(posedge clk) begin
    if (divider_counter == 1'b1) begin
      divider_counter <= 1'b0;
      clk_50          <= ~clk_50;
    end else begin
      divider_counter <= divider_counter + 1'b1;
    end
  end

  // Stretch the send_en pulse so the 50 MHz domain reliably samples it.
  logic [1:0] send_en_r;
  always_ff @(posedge clk) send_en_r <= {send_en_r[0], send_en};
  wire send_en_rising = (send_en_r == 2'b01);

  logic [3:0] enable_counter = 4'd0;
  logic       enable_status  = 1'b0;
  logic       send_en_slow   = 1'b0;
  always_ff @(posedge clk) begin
    case (enable_status)
      1'b0: begin
        if (send_en_rising) begin
          send_en_slow   <= 1'b1;
          enable_status  <= 1'b1;
          enable_counter <= 4'd0;
        end
      end
      1'b1: begin
        if (enable_counter == 4'd8) begin
          send_en_slow   <= 1'b0;
          enable_counter <= 4'd0;
          enable_status  <= 1'b0;
        end else begin
          enable_counter <= enable_counter + 1'b1;
        end
      end
      default: ;
    endcase
  end

  // Synchronize the stretched enable into the 50 MHz domain.
  logic send_en_slow_sync_1 = 1'b0;
  logic send_en_slow_sync_2 = 1'b0;
  always_ff @(posedge clk_50) begin
    send_en_slow_sync_1 <= send_en_slow;
    send_en_slow_sync_2 <= send_en_slow_sync_1;
  end

  logic [4:0] digit_count = 5'd0;
  logic [2:0] status      = 3'd0;

  // AD5542 max SPI clock 25 MHz.
  always_ff @(posedge clk_50) begin
    case (status)
      // Wait for enable.
      3'd0: begin
        if (send_en_slow_sync_2) begin
          sclk        <= 1'b0;
          cs          <= 1'b0;
          tx          <= data[15];   // sampled on the first rising edge
          busy        <= 1'b1;
          digit_count <= 5'd15;
          status      <= 3'd1;
        end
      end

      3'd1: begin
        if (!sclk) begin
          sclk <= 1'b1;
          if (digit_count == 0) begin
            status <= 3'd2;
          end else begin
            digit_count <= digit_count - 1'b1;
          end
        end else begin
          sclk <= 1'b0;
          tx   <= data[4'(digit_count)];
        end
      end

      // Final negative edge.
      3'd2: begin
        sclk   <= 1'b0;
        status <= 3'd3;
      end

      // Pull CS high.
      3'd3: begin
        status <= 3'd4;
        cs     <= 1'b1;
        tx     <= 1'b0;
      end

      // LDAC setup.
      3'd4: status <= 3'd5;

      // Assert LDAC.
      3'd5: begin
        status <= 3'd6;
        ldac   <= 1'b0;
      end

      // LDAC pulse duration.
      3'd6: status <= 3'd7;

      // End of transmission.
      3'd7: begin
        status <= 3'd0;
        ldac   <= 1'b1;
        busy   <= 1'b0;
      end

      default: ;
    endcase
  end

endmodule


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/hdl/combinational_selector.sv <==
`timescale 1ns / 1ps

// Select A when control is high; otherwise select B.
module combinational_selector #(
    parameter int unsigned WIDTH = 8
) (
    input  logic [WIDTH-1:0] A,
    input  logic [WIDTH-1:0] B,
    input  logic             control,
    output logic [WIDTH-1:0] selected
);

  assign selected = control ? A : B;

endmodule


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/hdl/command_buffer.sv <==
`timescale 1ns / 1ps

// Assemble four FIFO words into a 128-bit command, most significant word first.
// Each read request is followed by one cycle for the FIFO output to settle.
// command_vd pulses for one clock cycle after the fourth word is captured.
module command_buffer (
    input  logic [31:0]  data,
    input  logic         clk,
    input  logic         empty,
    output logic         rd_en      = 1'b0,
    output logic [127:0] command    = 128'd0,
    output logic         command_vd = 1'b0
);

  typedef enum logic [1:0] {
    StIdle  = 2'd0,
    StRdEn  = 2'd1,
    StShift = 2'd2
  } state_t;

  state_t     state = StIdle;
  logic [1:0] group_counter = 2'd0;

  always_ff @(posedge clk) begin
    case (state)
      StIdle: begin
        command_vd <= 1'b0;
        if (!empty) begin
          state <= StRdEn;
          rd_en <= 1'b1;
        end
      end

      StRdEn: begin
        rd_en <= 1'b0;
        state <= StShift;
      end

      // Delay 1 clk for the FIFO read latency, then shift the word in.
      StShift: begin
        command <= {command[95:0], data};
        state   <= StIdle;

        if (group_counter == 2'd3) begin
          command_vd    <= 1'b1;
          group_counter <= 2'd0;
        end else begin
          group_counter <= group_counter + 1;
        end
      end

      default: state <= StIdle;
    endcase
  end

endmodule


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/hdl/dac_sequence_ctrl.sv <==
`timescale 1ns / 1ps

// Replay immediate codes and linear ramps for one AD5542 channel.
// Each trigger consumes an immediate word or a four-word ramp descriptor.
// A ramp leaves the read pointer on its target word to support chained ramps.
// The ramp accumulator is pipelined across the 200-cycle update interval.
module dac_sequence_ctrl #(
    parameter int unsigned AddrW  = 10,   // per-segment table address width
    parameter int unsigned SegW   = 3,    // segment-select width (ceil log2 NSegment)
    parameter int unsigned TableW = 32,   // DAC table word width
    parameter int unsigned CodeW  = 16    // AD5542 sample width
) (
    input  logic              clk,
    input  logic              rst,             // synchronous reset; triggers soft-start
    input  logic              start,
    input  logic [SegW-1:0]   start_segment,
    input  logic              dac_trigger,
    input  logic              running,

    input  logic [TableW-1:0]      dac_table_data_wr,
    input  logic [AddrW+SegW-1:0]  dac_table_addr_wr,   // {segment, per_seg_addr}
    input  logic                   dac_table_wr_en,

    input  logic              dac_static_en,
    input  logic [CodeW-1:0]  dac_static_data,

    output logic              sclk,
    output logic              cs,
    output logic              tx,
    output logic              ldac
);

  // One ramp update every RAMP_STEP_CYCLES system-clock cycles (200 MHz). Must
  // exceed one SPI transaction (~175 cycles) so the DAC is idle at each step; the
  // host must use the same interval when calculating ramp durations.
  localparam int unsigned RAMP_STEP_CYCLES = 200;
  // Cycles to let a freshly-addressed table word settle before sampling; covers
  // a BRAM read latency of 1 or 2.
  localparam int unsigned RD_SETTLE = 2;
  localparam int unsigned StepsW = 28;          // ramp `steps` field width (max ramp ~268 s)
  localparam int unsigned RAMP_FLAG = TableW-1; // bit index of the ramp marker
  localparam logic [CodeW-1:0] MID = (CodeW <= 1) ? '0 : (1 << (CodeW-1)); // AD5542 mid-scale code

  // Table read port; address = {segment, entry index}.
  logic [AddrW+SegW-1:0] dac_table_addr;
  logic [AddrW+SegW-1:0] dac_table_addr_rd = '0;
  logic [TableW-1:0]     dac_table_data;

  combinational_selector #(.WIDTH(AddrW+SegW)) combinational_selector_0 (
      .A       (dac_table_addr_wr),
      .B       (dac_table_addr_rd),
      .control (dac_table_wr_en),
      .selected(dac_table_addr)
  );

  dac_table dac_table_0 (
      .addra(dac_table_addr),
      .clka (clk),
      .dina (dac_table_data_wr),
      .douta(dac_table_data),
      .wea  (dac_table_wr_en)
  );

  // SPI driver.
  logic [CodeW-1:0] data    = '0;
  logic             send_en = 1'b0;
  logic             busy;

  ad5542_driver ad5542_driver_0 (
      .clk    (clk),
      .data   (data),
      .send_en(send_en),
      .sclk   (sclk),
      .cs     (cs),
      .tx     (tx),
      .ldac   (ldac),
      .busy   (busy)
  );

  // Ramp state.
  logic [CodeW-1:0]  ramp_start  = '0;
  logic [CodeW-1:0]  ramp_target = '0;
  logic [StepsW-1:0] ramp_steps  = '0;
  logic [StepsW-1:0] ramp_intervals = '0; // N updates span N-1 intervals
  logic [StepsW-1:0] ramp_left   = '0;   // DAC updates still to send incl. target
  logic [CodeW-1:0]  ramp_slope  = '0;
  logic [CodeW-1:0]  ramp_rem    = '0;

  logic signed [CodeW+1:0] base_step_s;   // +/- slope (per-step base increment)
  logic signed [1:0]       dir1_s;        // +/- 1     (Bresenham carry direction)
  logic                    dir_up   = 1'b0; // precomputed: target >= start
  logic signed [CodeW+1:0] base_neg = '0;   // precomputed: -slope (negate isolated)

  logic [31:0]             acc       = '0; // Bresenham accumulator
  logic [31:0]             acc_sub   = '0; // pipelined: acc - steps (isolated subtract)
  logic                    acc_ge    = 1'b0; // pipelined: acc >= steps
  logic [31:0]             acc_base  = '0; // pipelined: acc, or acc - steps
  logic [31:0]             next_acc  = '0; // pipelined accumulator for next step
  logic signed [CodeW+1:0] next_inc  = '0; // pipelined increment for next step
  logic [CodeW-1:0]        next_data = '0; // pipelined value for next step

  logic [$clog2(RAMP_STEP_CYCLES)-1:0] wait_cnt = '0;
  logic [$clog2(RD_SETTLE+1)-1:0]      rd_wait  = '0;

  logic start_d = 1'b0;   // start rising-edge detect (restart from any state, incl. loop)

  typedef enum logic [3:0] {
    S_IDLE, S_STATIC_WAIT, S_WAITTRIG, S_CHANGEWAIT,
    S_RD_STEPS, S_RD_SLOPE, S_RD_TARGET,
    S_RAMP_INIT, S_RAMP_WAIT, S_RAMP_SEND, S_SOFTSTART
  } state_t;
  state_t state = S_SOFTSTART;   // power-up: soft-start to mid-scale before idle

  always_ff @(posedge clk) begin
    start_d <= start;
    if (rst) begin
      // Cancel the pending send and queue a mid-scale update.
      send_en           <= 1'b0;
      dac_table_addr_rd <= '0;
      state             <= S_SOFTSTART;
    end else if (start & ~start_d) begin
      // A rising start edge re-arms the segment from any sequencer state.
      send_en           <= 1'b0;
      dac_table_addr_rd <= {start_segment, {AddrW{1'b0}}};  // segment base
      state             <= S_WAITTRIG;
    end else begin
      case (state)
        // Soft start: after reset, drive the DAC to mid-scale exactly once.
        S_SOFTSTART: begin
          send_en <= 1'b0;
          if (!busy) begin
            data    <= MID;
            send_en <= 1'b1;
            state   <= S_STATIC_WAIT;
          end
        end

        // Idle: accept a static write (start is handled by the edge override above).
        S_IDLE: begin
          send_en <= 1'b0;
          if (dac_static_en) begin
            send_en <= 1'b1;
            data    <= dac_static_data;
            state   <= S_STATIC_WAIT;
          end
        end

        S_STATIC_WAIT: begin
          send_en <= 1'b0;
          if (!busy) state <= S_IDLE;
        end

        // Wait for a trigger while the sequence runs.
        S_WAITTRIG: begin
          send_en <= 1'b0;
          if (!running) begin
            state <= S_IDLE;
          end else if (dac_trigger) begin
            if (!dac_table_data[RAMP_FLAG]) begin
              // Immediate: send code and advance one word.
              send_en           <= 1'b1;
              data              <= dac_table_data[CodeW-1:0];
              dac_table_addr_rd <= dac_table_addr_rd + 1'b1;
              state             <= S_CHANGEWAIT;
            end else begin
              // Ramp start: latch start, then read the 3 descriptor words.
              ramp_start        <= dac_table_data[CodeW-1:0];
              dac_table_addr_rd <= dac_table_addr_rd + 1'b1;   // -> steps word
              rd_wait           <= RD_SETTLE[$bits(rd_wait)-1:0];
              state             <= S_RD_STEPS;
            end
          end
        end

        S_CHANGEWAIT: begin
          send_en <= 1'b0;
          if (!busy) state <= S_WAITTRIG;
        end

        // Read the remaining descriptor words after the BRAM output settles.
        S_RD_STEPS: begin
          if (rd_wait != 0) begin
            rd_wait <= rd_wait - 1'b1;
          end else begin
            ramp_steps        <= dac_table_data[StepsW-1:0];
            ramp_intervals    <= dac_table_data[StepsW-1:0] - 1'b1;
            dac_table_addr_rd <= dac_table_addr_rd + 1'b1;     // -> {rem,slope}
            rd_wait           <= RD_SETTLE[$bits(rd_wait)-1:0];
            state             <= S_RD_SLOPE;
          end
        end

        S_RD_SLOPE: begin
          if (rd_wait != 0) begin
            rd_wait <= rd_wait - 1'b1;
          end else begin
            ramp_slope        <= dac_table_data[CodeW-1:0];
            ramp_rem          <= dac_table_data[31:16];
            base_neg          <= -$signed({2'b00, dac_table_data[CodeW-1:0]}); // isolate negate
            dac_table_addr_rd <= dac_table_addr_rd + 1'b1;     // -> target word
            rd_wait           <= RD_SETTLE[$bits(rd_wait)-1:0];
            state             <= S_RD_TARGET;
          end
        end

        S_RD_TARGET: begin
          if (rd_wait != 0) begin
            rd_wait <= rd_wait - 1'b1;
          end else begin
            ramp_target <= dac_table_data[CodeW-1:0];
            dir_up      <= (dac_table_data[CodeW-1:0] >= ramp_start); // isolate compare
            // Leave addr_rd on the target word: the next trigger re-reads it.
            state       <= S_RAMP_INIT;
          end
        end

        // Send `start`, seed the accumulator, and set the ramp direction.
        S_RAMP_INIT: begin
          if (!busy) begin
            data      <= ramp_start;
            send_en   <= 1'b1;
            acc       <= {{(32-CodeW){1'b0}}, ramp_rem};
            ramp_left <= (ramp_steps == 0) ? '0 : (ramp_steps - 1'b1);
            // Pure muxes: the compare (dir_up) and negate (base_neg) were done at
            // descriptor-read time, keeping this one-shot init off the timing path.
            base_step_s <= dir_up ?  $signed({2'b00, ramp_slope}) : base_neg;
            dir1_s      <= dir_up ?  2'sd1 : -2'sd1;
            wait_cnt <= $bits(wait_cnt)'(RAMP_STEP_CYCLES - 2);
            state    <= S_RAMP_WAIT;
          end
        end

        // Pipeline the accumulator comparison, carry selection, and next code
        // across three cycles within the ramp update interval.
        S_RAMP_WAIT: begin
          send_en <= 1'b0;
          if (wait_cnt == $bits(wait_cnt)'(RAMP_STEP_CYCLES - 2)) begin            // stage 1
            acc_sub <= acc - {{(32-StepsW){1'b0}}, ramp_intervals};
            acc_ge  <= (acc >= {{(32-StepsW){1'b0}}, ramp_intervals});
          end
          if (wait_cnt == $bits(wait_cnt)'(RAMP_STEP_CYCLES - 3)) begin            // stage 2
            acc_base <= acc_ge ? acc_sub : acc;
            next_inc <= acc_ge ? (base_step_s + (CodeW+2)'(dir1_s)) : base_step_s;
          end
          if (wait_cnt == $bits(wait_cnt)'(RAMP_STEP_CYCLES - 4)) begin            // stage 3
            next_acc  <= acc_base + {{(32-CodeW){1'b0}}, ramp_rem};
            next_data <= CodeW'($signed({2'b00, data}) + next_inc);
          end
          if (wait_cnt == 0) begin
            state <= S_RAMP_SEND;
          end else begin
            wait_cnt <= wait_cnt - 1'b1;
          end
        end

        S_RAMP_SEND: begin
          if (!busy) begin
            if (ramp_left <= 1) begin
              data    <= ramp_target;          // forced exact endpoint
              send_en <= 1'b1;
              state   <= S_CHANGEWAIT;          // addr_rd already on target word
            end else begin
              data      <= next_data;
              acc       <= next_acc;
              ramp_left <= ramp_left - 1'b1;
              send_en   <= 1'b1;
              wait_cnt  <= $bits(wait_cnt)'(RAMP_STEP_CYCLES - 2);
              state     <= S_RAMP_WAIT;
            end
          end
        end

        default: state <= S_IDLE;
      endcase
    end
  end

endmodule


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/hdl/sequence_controller_top.sv <==
`timescale 1ns / 1ps

// Top module of a experiment sequencer.
module sequence_controller_top #(
    parameter int unsigned NDigital = 32,   // TTL output channels
    parameter int unsigned NDac     = 12,   // AD5542 analog channels
    parameter int unsigned NSegment = 6     // independent sequence segments
) (
    // FrontPanel host interface.
    input  wire  [4:0]  okUH,
    output wire  [2:0]  okHU,
    inout  wire  [31:0] okUHU,
    inout  wire         okAA,

    input  wire         sys_clkp,
    input  wire         sys_clkn,

    output wire  [7:0]  led,

    output wire [NDigital-1:0] dout,
    output wire [NDac-1:0]     aoutCS,
    output wire [NDac-1:0]     aoutSCLK,
    output wire [NDac-1:0]     aoutDIN
);

  // Protocol widths and table geometry.
  localparam int unsigned TimeW    = 28;
  localparam int unsigned MarkerW  = 4;

  localparam int unsigned TtlDepth = 512;
  localparam int unsigned TtlAddrW = (TtlDepth <= 1) ? 1 : $clog2(TtlDepth);
  localparam int unsigned TtlDataW = 108;                     // ttl_table BRAM width

  localparam int unsigned DacDepth = 1024;
  localparam int unsigned DacAddrW = (DacDepth <= 1) ? 1 : $clog2(DacDepth);
  localparam int unsigned DacCodeW = 16;                      // AD5542 sample width
  localparam int unsigned DacTableW = 32;                     // dac_table BRAM width (immediate/ramp word)

  // Segment select: tables are NSegment deep-stacked; full address = {segment, per_seg_addr}.
  localparam int unsigned SegW         = (NSegment <= 1) ? 1 : $clog2(NSegment);
  localparam int unsigned TtlFullAddrW = TtlAddrW + SegW;
  localparam int unsigned DacFullAddrW = DacAddrW + SegW;

  // TTL timed-entry payload width: { marker, vd, ttl, time }. Must fit TtlDataW.
  localparam int unsigned FieldW = MarkerW + NDac + NDigital + TimeW;

  localparam int unsigned IdxW = (NDac <= 1) ? 1 : $clog2(NDac);

  localparam logic [7:0] OpcStart         = 8'd1;
  localparam logic [7:0] OpcTtlTable      = 8'd2;
  localparam logic [7:0] OpcTtlStatic     = 8'd3;
  localparam logic [7:0] OpcDacTimedBase  = 8'd4;
  localparam logic [7:0] OpcDacStaticBase = 8'(4 + NDac);
  localparam logic [7:0] OpcReset         = 8'(4 + 2*NDac);      // host reset/soft-start (28 @ NDac=12)
  localparam logic [7:0] OpcStop          = 8'(4 + 2*NDac + 1);  // graceful stop of a run (29)

  // System clock.
  wire sys_clk;
  IBUFGDS osc_clk (
      .O (sys_clk),
      .I (sys_clkp),
      .IB(sys_clkn)
  );

  // Hold power-on reset for 1,024 system-clock cycles after configuration.
  // Host reset reaches the sequencers but leaves command decoding active.
  logic [10:0] por_cnt = '0;
  always_ff @(posedge sys_clk) if (!por_cnt[10]) por_cnt <= por_cnt + 1'b1;
  wire  por = ~por_cnt[10];
  logic host_rst = 1'b0;             // pulsed by the OpcReset command
  wire  rst_seq  = por | host_rst;   // to the sequencers (incl. soft-start)
  logic seq_stop = 1'b0;             // pulsed by the OpcStop command (graceful halt)

  // Sequence activity is reported through FrontPanel WireOut 0x20.
  wire  running;

  // FrontPanel host interface and asynchronous command FIFO.
  wire        okClk;
  wire [31:0] pi80_ep_dataout;
  wire        pi80_ep_write;

  frontpanel frontpanel (
      .okHU           (okHU),
      .okUH           (okUH),
      .okUHU          (okUHU),
      .okAA           (okAA),
      .okClk          (okClk),
      .pi80_ep_dataout(pi80_ep_dataout),
      .pi80_ep_write  (pi80_ep_write),
      .wo20_ep_datain ({{31{1'b0}}, running})   // busy status WireOut: bit0 = running
  );

  wire [31:0] pipein_fifo_out;
  wire        pipein_fifo_empty;
  wire        pipein_fifo_rd_en;

  pipein_fifo pipein_fifo (
      .din   (pi80_ep_dataout),
      .wr_en (pi80_ep_write),
      .wr_clk(okClk),
      .dout  (pipein_fifo_out),
      .rd_en (pipein_fifo_rd_en),
      .rd_clk(sys_clk),
      .empty (pipein_fifo_empty)
  );

  // Restore byte order (the pipe is little-endian within each 32-bit word).
  wire [127:0] command;
  wire         command_vd;

  command_buffer command_buffer (
      .data      ({pipein_fifo_out[7:0],  pipein_fifo_out[15:8],
                   pipein_fifo_out[23:16], pipein_fifo_out[31:24]}),
      .clk       (sys_clk),
      .empty     (pipein_fifo_empty),
      .rd_en     (pipein_fifo_rd_en),
      .command   (command),
      .command_vd(command_vd)
  );

  // Command decoder and sequencer interfaces.
  logic                start             = 1'b0;
  logic [SegW-1:0]     start_segment     = '0;

  logic [TtlDataW-1:0]     ttl_table_data_wr = '0;
  logic [TtlFullAddrW-1:0] ttl_table_addr_wr = '0;   // {segment, per_seg_addr}
  logic                    ttl_table_wr_en   = 1'b0;
  logic                    ttl_static_en     = 1'b0;
  logic [NDigital-1:0]     ttl_static_data   = '0;

  wire  [NDigital-1:0] ttl_outputs;
  wire  [NDac-1:0]     dac_triggers;
  wire                 ttl_restart;   // 1-cycle pulse: re-arm DACs on a loop

  ttl_sequence_ctrl #(
      .NTtl   (NDigital),
      .NVd    (NDac),
      .TimeW  (TimeW),
      .MarkerW(MarkerW),
      .DataW  (TtlDataW),
      .AddrW  (TtlAddrW),
      .SegW   (SegW)
  ) ttl_sequence_ctrl_0 (
      .clk              (sys_clk),
      .rst              (rst_seq),
      .stop             (seq_stop),
      .start            (start),
      .start_segment    (start_segment),
      .ttl_table_data_wr(ttl_table_data_wr),
      .ttl_table_addr_wr(ttl_table_addr_wr),
      .ttl_table_wr_en  (ttl_table_wr_en),
      .ttl_static_en    (ttl_static_en),
      .ttl_static_data  (ttl_static_data),
      .ttl_outputs      (ttl_outputs),
      .dac_triggers     (dac_triggers),
      .dac_restart      (ttl_restart),
      .running          (running)
  );

  // DACs (re)start on a command Start or a loop restart from the TTL controller.
  wire dac_start = start | ttl_restart;

  // Per-DAC control buses.
  logic [NDac-1:0][DacTableW-1:0]     dac_table_data_wr = '0;
  logic [NDac-1:0][DacFullAddrW-1:0]  dac_table_addr_wr = '0;   // {segment, per_seg_addr}
  logic [NDac-1:0]                    dac_table_wr_en   = '0;
  logic [NDac-1:0]                    dac_static_en     = '0;
  logic [NDac-1:0][DacCodeW-1:0]      dac_static_data   = '0;

  genvar gi;
  generate
    for (gi = 0; gi < NDac; gi++) begin : dac_chan
      dac_sequence_ctrl #(
          .AddrW (DacAddrW),
          .SegW  (SegW),
          .TableW(DacTableW),
          .CodeW (DacCodeW)
      ) dac (
          .clk              (sys_clk),
          .rst              (rst_seq),
          .start            (dac_start),
          .start_segment    (start_segment),
          .dac_trigger      (dac_triggers[gi]),
          .running          (running),
          .dac_table_data_wr(dac_table_data_wr[gi]),
          .dac_table_addr_wr(dac_table_addr_wr[gi]),
          .dac_table_wr_en  (dac_table_wr_en[gi]),
          .dac_static_en    (dac_static_en[gi]),
          .dac_static_data  (dac_static_data[gi]),
          .sclk             (aoutSCLK[gi]),
          .cs               (aoutCS[gi]),
          .tx               (aoutDIN[gi]),
          .ldac             ()
      );
    end
  endgenerate

  // Status LEDs and outputs.
  logic [6:0] led_cmd = 7'b1111111;
  assign led[7:1] = led_cmd;
  assign led[0]   = ~running;
  assign dout     = ttl_outputs;

  // Command dispatch state machine; opcode is command[127:120].
  wire [7:0] opc = command[127:120];

  wire is_dac_timed  = (opc >= OpcDacTimedBase)  && (32'(opc) < 32'(OpcDacTimedBase) + NDac);
  wire is_dac_static = (opc >= OpcDacStaticBase) && (32'(opc) < 32'(OpcDacStaticBase) + NDac);

  wire [7:0] dac_timed_off  = opc - OpcDacTimedBase;
  wire [7:0] dac_static_off = opc - OpcDacStaticBase;
  wire [IdxW-1:0] dac_timed_idx  = dac_timed_off[IdxW-1:0];
  wire [IdxW-1:0] dac_static_idx = dac_static_off[IdxW-1:0];

  // Detect rising edge of command_vd.
  logic [2:0] cmd_valid_r = 3'd0;
  always_ff @(posedge sys_clk) cmd_valid_r <= {cmd_valid_r[1:0], command_vd};
  wire cmd_valid_rising = (cmd_valid_r[2:1] == 2'b01);

  logic       state   = 1'b0;
  logic [7:0] counter = 8'd0;

  always_ff @(posedge sys_clk) begin
    if (por) begin
      // Initialize the decoder on power-on reset.
      state           <= 1'b0;
      counter         <= 8'd0;
      start           <= 1'b0;
      host_rst        <= 1'b0;
      seq_stop        <= 1'b0;
      ttl_table_wr_en <= 1'b0;
      ttl_static_en   <= 1'b0;
      dac_table_wr_en <= '0;
      dac_static_en   <= '0;
    end else begin
      case (state)
        1'b0: begin
          if (cmd_valid_rising) begin
            counter <= 8'd0;
            state   <= 1'b1;
          end
        end
        1'b1: begin
          if (opc == OpcStart) begin
            if (counter == 8'd1) begin
              counter <= 8'd0;
              start   <= 1'b0;
              state   <= 1'b0;
            end else begin
              start         <= 1'b1;
              start_segment <= command[SegW-1:0];
              counter       <= counter + 1'b1;
            end
          end else if (opc == OpcTtlTable) begin
            if (counter == 8'd4) begin
              counter         <= 8'd0;
              ttl_table_wr_en <= 1'b0;
              state           <= 1'b0;
            end else begin
              ttl_table_data_wr <= {{(TtlDataW-FieldW){1'b0}}, command[FieldW-1:0]};
              ttl_table_addr_wr <= {command[FieldW + TtlAddrW +: SegW],
                                    command[FieldW +: TtlAddrW]};
              ttl_table_wr_en   <= 1'b1;
              counter           <= counter + 1'b1;
            end
          end else if (opc == OpcTtlStatic) begin
            if (counter == 8'd1) begin
              counter       <= 8'd0;
              ttl_static_en <= 1'b0;
              state         <= 1'b0;
            end else begin
              ttl_static_en   <= 1'b1;
              ttl_static_data <= command[NDigital-1:0];
              counter         <= counter + 1'b1;
            end
          end else if (is_dac_timed) begin
            if (counter == 8'd4) begin
              counter                          <= 8'd0;
              dac_table_wr_en[dac_timed_idx]   <= 1'b0;
              state                            <= 1'b0;
            end else begin
              dac_table_data_wr[dac_timed_idx] <= command[DacTableW-1:0];
              dac_table_addr_wr[dac_timed_idx] <= {command[DacTableW + DacAddrW +: SegW],
                                                   command[DacTableW +: DacAddrW]};
              dac_table_wr_en[dac_timed_idx]   <= 1'b1;
              counter                          <= counter + 1'b1;
            end
          end else if (is_dac_static) begin
            if (counter == 8'd1) begin
              counter                        <= 8'd0;
              dac_static_en[dac_static_idx]  <= 1'b0;
              state                          <= 1'b0;
            end else begin
              dac_static_en[dac_static_idx]   <= 1'b1;
              dac_static_data[dac_static_idx] <= command[DacCodeW-1:0];
              counter                         <= counter + 1'b1;
            end
          end else if (opc == OpcReset) begin
            // Reset the sequencers and queue DAC mid-scale updates.
            if (counter == 8'd3) begin
              counter  <= 8'd0;
              host_rst <= 1'b0;
              state    <= 1'b0;
            end else begin
              host_rst <= 1'b1;
              counter  <= counter + 1'b1;
            end
          end else if (opc == OpcStop) begin
            // Request a stop at the end of the current loop iteration.
            if (counter == 8'd3) begin
              counter  <= 8'd0;
              seq_stop <= 1'b0;
              state    <= 1'b0;
            end else begin
              seq_stop <= 1'b1;
              counter  <= counter + 1'b1;
            end
          end else begin
            state <= 1'b0;
          end
        end
        default: state <= 1'b0;
      endcase
    end
  end

endmodule


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/hdl/ttl_sequence_ctrl.sv <==
`timescale 1ns / 1ps

// Replay a segment of timed TTL states and per-channel internal triggers.
// Table addresses concatenate the segment index and the entry index.
// Marker bits [1:0]: 01 advances, 10 loops, and 00 or 11 stops playback.
// Reset clears the TTL outputs; a stop request takes effect at a loop terminator.
module ttl_sequence_ctrl #(
    parameter int unsigned NTtl    = 32,   // digital output bits
    parameter int unsigned NVd     = 12,   // DAC trigger bits
    parameter int unsigned TimeW   = 28,   // duration field width (clock ticks)
    parameter int unsigned MarkerW = 4,    // end/continue marker width
    parameter int unsigned DataW   = 108,  // table word width (BRAM)
    parameter int unsigned AddrW   = 9,    // per-segment address width (Depth=512)
    parameter int unsigned SegW    = 3     // segment-select width (ceil log2 NSegment)
) (
    input  logic             clk,
    input  logic             rst,             // synchronous reset (safe stop + clear)
    input  logic             stop,            // graceful stop: halt a run, hold outputs
    input  logic             start,
    input  logic [SegW-1:0]  start_segment,

    input  logic [DataW-1:0]      ttl_table_data_wr,
    input  logic [AddrW+SegW-1:0] ttl_table_addr_wr,   // {segment, per_seg_addr}
    input  logic                  ttl_table_wr_en,

    input  logic             ttl_static_en,
    input  logic [NTtl-1:0]  ttl_static_data,

    output logic [NTtl-1:0]  ttl_outputs  = '0,
    output logic [NVd-1:0]   dac_triggers = '0,
    output logic             dac_restart  = 1'b0,   // 1-cycle pulse: re-arm DACs on loop

    output logic             running = 1'b0
);

  // Field offsets within a table word.
  localparam int unsigned TtlLsb    = TimeW;
  localparam int unsigned VdLsb     = TimeW + NTtl;
  localparam int unsigned MarkerLsb = TimeW + NTtl + NVd;
  // From initial DAC trigger to the first TTL output: 144 * 5 ns = 720 ns.
  // This is a fixed offset, not a DAC-completion or analog-settling handshake.
  localparam int unsigned STARTUP_DELAY_CYCLES = 144;

  logic [NTtl-1:0] ttl_output_timed    = '0;
  logic            ttl_output_timed_en = 1'b0;

  always_ff @(posedge clk) begin
    if (rst) begin
      ttl_outputs <= '0;
    end else if (running) begin
      if (ttl_output_timed_en) ttl_outputs <= ttl_output_timed;
    end else begin
      if (ttl_static_en) ttl_outputs <= ttl_static_data;
    end
  end

  logic [AddrW+SegW-1:0] ttl_table_addr;
  logic [AddrW+SegW-1:0] ttl_table_addr_rd = '0;
  logic [DataW-1:0]      ttl_table_data;

  combinational_selector #(.WIDTH(AddrW+SegW)) combinational_selector_0 (
      .A      (ttl_table_addr_wr),
      .B      (ttl_table_addr_rd),
      .control(ttl_table_wr_en),
      .selected(ttl_table_addr)
  );

  ttl_table ttl_table_0 (
      .addra(ttl_table_addr),
      .clka (clk),
      .dina (ttl_table_data_wr),
      .douta(ttl_table_data),
      .wea  (ttl_table_wr_en)
  );

  // Decoded fields of the currently-addressed table word.
  wire [TimeW-1:0]   entry_time   = ttl_table_data[0         +: TimeW];
  wire [NTtl-1:0]    entry_ttl    = ttl_table_data[TtlLsb    +: NTtl];
  wire [NVd-1:0]     entry_vd     = ttl_table_data[VdLsb     +: NVd];
  wire [MarkerW-1:0] entry_marker = ttl_table_data[MarkerLsb +: MarkerW];

  logic [1:0]       state       = 2'd0;
  logic [TimeW-1:0] counter     = '0;
  logic [SegW-1:0]  run_segment = '0;   // latched segment base for loop restart
  logic             stop_pending = 1'b0; // graceful-stop request; acted on at the loop terminator

  always_ff @(posedge clk) begin
    if (rst) begin
      // Synchronous reset: stop and rewind to a safe idle state.
      running             <= 1'b0;
      dac_triggers        <= '0;
      dac_restart         <= 1'b0;
      ttl_output_timed_en <= 1'b0;
      ttl_table_addr_rd   <= '0;
      stop_pending        <= 1'b0;
      state               <= 2'd0;
    end else begin
      dac_restart <= 1'b0;   // default low; pulsed for one cycle only on loop
      // Latch stop until the current iteration reaches its loop terminator.
      // Preserve the outputs when playback stops.
      if (stop) stop_pending <= 1'b1;
      case (state)
        // Wait for start.
        2'd0: begin
          if (start) begin
            run_segment       <= start_segment;
            ttl_table_addr_rd <= {start_segment, {AddrW{1'b0}}};  // segment base
            counter           <= 'd1;
            running           <= 1'b1;
            stop_pending      <= 1'b0;   // a fresh run clears any stale stop request
            state             <= 2'd1;
          end
        end
        // Settle the read address, then fire the first all-DAC trigger.
        2'd1: begin
          if (counter == 0) begin
            // Counter expiration and the output register consume two cycles.
            counter      <= TimeW'(STARTUP_DELAY_CYCLES - 2);
            dac_triggers <= '1;      // first step triggers all DACs
            state        <= 2'd2;
          end else begin
            counter <= counter - 1'b1;
          end
        end
        // Apply the configured startup offset before the first TTL value.
        2'd2: begin
          dac_triggers <= '0;
          if (counter == 0) begin
            counter             <= entry_time - 1'b1;  // load takes 1 cycle
            ttl_output_timed_en <= 1'b1;
            ttl_output_timed    <= entry_ttl;
            state               <= 2'd3;
          end else begin
            counter <= counter - 1'b1;
          end
        end
        // Replay timed steps; at each boundary act on the (preloaded) marker.
        2'd3: begin
          if (counter == 0) begin
            case (entry_marker[1:0])
              2'b01: begin  // continue: normal timed step
                counter             <= entry_time - 1'b1;
                ttl_output_timed_en <= 1'b1;
                ttl_output_timed    <= entry_ttl;
                dac_triggers        <= entry_vd;
              end
              2'b10: begin  // loop terminator: the decision point
                if (stop_pending) begin
                  // Hold the final state instead of starting another iteration.
                  running      <= 1'b0;
                  stop_pending <= 1'b0;
                  state        <= 2'd0;
                end else begin
                  // Rewind to segment base and re-arm the DACs.
                  ttl_table_addr_rd <= {run_segment, {AddrW{1'b0}}};
                  // Allow the registered restart pulse and BRAM read to settle
                  // before issuing the first DAC trigger of the next iteration.
                  counter           <= 'd4;
                  dac_restart       <= 1'b1;
                  state             <= 2'd1;
                end
              end
              default: begin  // 2'b00 stop; 2'b11 reserved branch hook -> stop
                running      <= 1'b0;
                stop_pending <= 1'b0;
                state        <= 2'd0;
              end
            endcase
          end else begin
            ttl_output_timed_en <= 1'b0;
            dac_triggers        <= '0;
            // Preload the next line 3 cycles ahead of the boundary.
            if (counter == 'd3) ttl_table_addr_rd <= ttl_table_addr_rd + 1'b1;
            counter <= counter - 1'b1;
          end
        end
        default: ;
      endcase
    end
  end

endmodule


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/ip/dac_table.xci <==
{
  "schema": "xilinx.com:schema:json_instance:1.0",
  "ip_inst": {
    "xci_name": "dac_table",
    "component_reference": "xilinx.com:ip:blk_mem_gen:8.4",
    "ip_revision": "11",
    "gen_directory": "../../../../sequence_controller.gen/sources_1/ip/dac_table",
    "parameters": {
      "component_parameters": {
        "Component_Name": [ { "value": "dac_table", "resolve_type": "user", "usage": "all" } ],
        "Interface_Type": [ { "value": "Native", "resolve_type": "user", "usage": "all" } ],
        "AXI_Type": [ { "value": "AXI4_Full", "resolve_type": "user", "usage": "all" } ],
        "AXI_Slave_Type": [ { "value": "Memory_Slave", "resolve_type": "user", "usage": "all" } ],
        "Use_AXI_ID": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "AXI_ID_Width": [ { "value": "4", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Memory_Type": [ { "value": "Single_Port_RAM", "resolve_type": "user", "usage": "all" } ],
        "PRIM_type_to_Implement": [ { "value": "BRAM", "resolve_type": "user", "usage": "all" } ],
        "Enable_32bit_Address": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "ecctype": [ { "value": "No_ECC", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "ECC": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "softecc": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "EN_SLEEP_PIN": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "EN_DEEPSLEEP_PIN": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "EN_SHUTDOWN_PIN": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "EN_ECC_PIPE": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "RD_ADDR_CHNG_A": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "RD_ADDR_CHNG_B": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Use_Error_Injection_Pins": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Error_Injection_Type": [ { "value": "Single_Bit_Error_Injection", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Use_Byte_Write_Enable": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Byte_Size": [ { "value": "9", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Algorithm": [ { "value": "Minimum_Area", "resolve_type": "user", "usage": "all" } ],
        "Primitive": [ { "value": "8kx2", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Assume_Synchronous_Clk": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Write_Width_A": [ { "value": "32", "value_src": "user", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Write_Depth_A": [ { "value": "6144", "value_src": "user", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Read_Width_A": [ { "value": "32", "value_src": "user", "resolve_type": "user", "usage": "all" } ],
        "Operating_Mode_A": [ { "value": "WRITE_FIRST", "resolve_type": "user", "usage": "all" } ],
        "Enable_A": [ { "value": "Always_Enabled", "value_src": "user", "resolve_type": "user", "usage": "all" } ],
        "Write_Width_B": [ { "value": "32", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Read_Width_B": [ { "value": "32", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Operating_Mode_B": [ { "value": "WRITE_FIRST", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_B": [ { "value": "Always_Enabled", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Register_PortA_Output_of_Memory_Primitives": [ { "value": "true", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Register_PortA_Output_of_Memory_Core": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Use_REGCEA_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Register_PortB_Output_of_Memory_Primitives": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Register_PortB_Output_of_Memory_Core": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Use_REGCEB_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "register_porta_input_of_softecc": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "register_portb_output_of_softecc": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Pipeline_Stages": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Load_Init_File": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Coe_File": [ { "value": "no_coe_file_loaded", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Fill_Remaining_Memory_Locations": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Remaining_Memory_Locations": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Use_RSTA_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Reset_Memory_Latch_A": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Reset_Priority_A": [ { "value": "CE", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Output_Reset_Value_A": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Use_RSTB_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Reset_Memory_Latch_B": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Reset_Priority_B": [ { "value": "CE", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Output_Reset_Value_B": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Reset_Type": [ { "value": "SYNC", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Additional_Inputs_for_Power_Estimation": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Port_A_Clock": [ { "value": "100", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_A_Write_Rate": [ { "value": "50", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_B_Clock": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_B_Write_Rate": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_A_Enable_Rate": [ { "value": "100", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_B_Enable_Rate": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Collision_Warnings": [ { "value": "ALL", "resolve_type": "user", "usage": "all" } ],
        "Disable_Collision_Warnings": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Disable_Out_of_Range_Warnings": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "use_bram_block": [ { "value": "Stand_Alone", "resolve_type": "user", "usage": "all" } ],
        "MEM_FILE": [ { "value": "no_mem_loaded", "resolve_type": "user", "usage": "all" } ],
        "CTRL_ECC_ALGO": [ { "value": "NONE", "resolve_type": "user", "usage": "all" } ],
        "EN_SAFETY_CKT": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "READ_LATENCY_A": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "READ_LATENCY_B": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ]
      },
      "model_parameters": {
        "C_FAMILY": [ { "value": "artix7", "resolve_type": "generated", "usage": "all" } ],
        "C_XDEVICEFAMILY": [ { "value": "artix7", "resolve_type": "generated", "usage": "all" } ],
        "C_ELABORATION_DIR": [ { "value": "./", "resolve_type": "generated", "usage": "all" } ],
        "C_INTERFACE_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_TYPE": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_SLAVE_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_BRAM_BLOCK": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ENABLE_32BIT_ADDRESS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_CTRL_ECC_ALGO": [ { "value": "NONE", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_AXI_ID": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_ID_WIDTH": [ { "value": "4", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_MEM_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_BYTE_SIZE": [ { "value": "9", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ALGORITHM": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PRIM_TYPE": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_LOAD_INIT_FILE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INIT_FILE_NAME": [ { "value": "no_coe_file_loaded", "resolve_type": "generated", "usage": "all" } ],
        "C_INIT_FILE": [ { "value": "dac_table.mem", "resolve_type": "generated", "usage": "all" } ],
        "C_USE_DEFAULT_DATA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DEFAULT_DATA": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_RSTA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RST_PRIORITY_A": [ { "value": "CE", "resolve_type": "generated", "usage": "all" } ],
        "C_RSTRAM_A": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INITA_VAL": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_ENA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_REGCEA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_BYTE_WEA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WEA_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_MODE_A": [ { "value": "WRITE_FIRST", "resolve_type": "generated", "usage": "all" } ],
        "C_WRITE_WIDTH_A": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_WIDTH_A": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_DEPTH_A": [ { "value": "6144", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_DEPTH_A": [ { "value": "6144", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ADDRA_WIDTH": [ { "value": "13", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_RSTB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RST_PRIORITY_B": [ { "value": "CE", "resolve_type": "generated", "usage": "all" } ],
        "C_RSTRAM_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INITB_VAL": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_ENB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_REGCEB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_BYTE_WEB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WEB_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_MODE_B": [ { "value": "WRITE_FIRST", "resolve_type": "generated", "usage": "all" } ],
        "C_WRITE_WIDTH_B": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_WIDTH_B": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_DEPTH_B": [ { "value": "6144", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_DEPTH_B": [ { "value": "6144", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ADDRB_WIDTH": [ { "value": "13", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MEM_OUTPUT_REGS_A": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MEM_OUTPUT_REGS_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MUX_OUTPUT_REGS_A": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MUX_OUTPUT_REGS_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_MUX_PIPELINE_STAGES": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_SOFTECC_INPUT_REGS_A": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_SOFTECC_OUTPUT_REGS_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_SOFTECC": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_ECC_PIPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_LATENCY_A": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_LATENCY_B": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_INJECTERR": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_SIM_COLLISION_CHECK": [ { "value": "ALL", "resolve_type": "generated", "usage": "all" } ],
        "C_COMMON_CLK": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DISABLE_WARN_BHV_COLL": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_SLEEP_PIN": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_URAM": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_RDADDRA_CHG": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_RDADDRB_CHG": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_DEEPSLEEP_PIN": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_SHUTDOWN_PIN": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_SAFETY_CKT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DISABLE_WARN_BHV_RANGE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_COUNT_36K_BRAM": [ { "value": "6", "resolve_type": "generated", "usage": "all" } ],
        "C_COUNT_18K_BRAM": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_EST_POWER_SUMMARY": [ { "value": "Estimated Power for IP     :     8.544867 mW", "resolve_type": "generated", "usage": "all" } ]
      },
      "project_parameters": {
        "ARCHITECTURE": [ { "value": "artix7" } ],
        "BASE_BOARD_PART": [ { "value": "opalkelly.com:xem7310-a200:part0:1.0" } ],
        "BOARD_CONNECTIONS": [ { "value": "" } ],
        "DEVICE": [ { "value": "xc7a200t" } ],
        "NEXTGEN_VERSAL": [ { "value": "0" } ],
        "PACKAGE": [ { "value": "fbg484" } ],
        "PREFHDL": [ { "value": "VERILOG" } ],
        "SILICON_REVISION": [ { "value": "" } ],
        "SIMULATOR_LANGUAGE": [ { "value": "MIXED" } ],
        "SPEEDGRADE": [ { "value": "-1" } ],
        "STATIC_POWER": [ { "value": "" } ],
        "TEMPERATURE_GRADE": [ { "value": "" } ]
      },
      "runtime_parameters": {
        "IPCONTEXT": [ { "value": "IP_Flow" } ],
        "IPREVISION": [ { "value": "11" } ],
        "MANAGED": [ { "value": "TRUE" } ],
        "OUTPUTDIR": [ { "value": "../../../../sequence_controller.gen/sources_1/ip/dac_table" } ],
        "SELECTEDSIMMODEL": [ { "value": "" } ],
        "SHAREDDIR": [ { "value": "." } ],
        "SWVERSION": [ { "value": "2025.1" } ],
        "SYNTHESISFLOW": [ { "value": "OUT_OF_CONTEXT" } ]
      }
    },
    "boundary": {
      "ports": {
        "clka": [ { "direction": "in", "driver_value": "0" } ],
        "wea": [ { "direction": "in", "size_left": "0", "size_right": "0", "driver_value": "0" } ],
        "addra": [ { "direction": "in", "size_left": "12", "size_right": "0", "driver_value": "0" } ],
        "dina": [ { "direction": "in", "size_left": "31", "size_right": "0", "driver_value": "0" } ],
        "douta": [ { "direction": "out", "size_left": "31", "size_right": "0" } ]
      },
      "interfaces": {
        "CLK.ACLK": {
          "vlnv": "xilinx.com:signal:clock:1.0",
          "abstraction_type": "xilinx.com:signal:clock_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "ASSOCIATED_BUSIF": [ { "value": "AXI_SLAVE_S_AXI:AXILite_SLAVE_S_AXI", "value_src": "constant", "usage": "all" } ],
            "ASSOCIATED_RESET": [ { "value": "s_aresetn", "value_src": "constant", "usage": "all" } ],
            "FREQ_HZ": [ { "value": "100000000", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "FREQ_TOLERANCE_HZ": [ { "value": "0", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "PHASE": [ { "value": "0.0", "resolve_type": "generated", "format": "float", "is_ips_inferred": true, "is_static_object": false } ],
            "CLK_DOMAIN": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_PORT": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          }
        },
        "RST.ARESETN": {
          "vlnv": "xilinx.com:signal:reset:1.0",
          "abstraction_type": "xilinx.com:signal:reset_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "POLARITY": [ { "value": "ACTIVE_LOW", "value_src": "constant", "usage": "all" } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          }
        },
        "BRAM_PORTA": {
          "vlnv": "xilinx.com:interface:bram:1.0",
          "abstraction_type": "xilinx.com:interface:bram_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "MEM_ADDRESS_MODE": [ { "value": "BYTE_ADDRESS", "resolve_type": "user", "usage": "all" } ],
            "MEM_SIZE": [ { "value": "8192", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "MEM_WIDTH": [ { "value": "32", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "MEM_ECC": [ { "value": "NONE", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "MASTER_TYPE": [ { "value": "OTHER", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "READ_WRITE_MODE": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "READ_LATENCY": [ { "value": "1", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ]
          },
          "port_maps": {
            "ADDR": [ { "physical_name": "addra" } ],
            "CLK": [ { "physical_name": "clka" } ],
            "DIN": [ { "physical_name": "dina" } ],
            "DOUT": [ { "physical_name": "douta" } ],
            "WE": [ { "physical_name": "wea" } ]
          }
        }
      },
      "memory_maps": {
        "S_1": {
          "address_blocks": {
            "Mem0": {
              "base_address": "0",
              "range": "4096",
              "usage": "memory",
              "access": "read-write",
              "parameters": {
                "OFFSET_BASE_PARAM": [ { "value": "C_BASEADDR" } ],
                "OFFSET_HIGH_PARAM": [ { "value": "C_HIGHADDR" } ]
              }
            }
          }
        }
      }
    }
  }
}


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/ip/frontpanel.xci <==
{
  "schema": "xilinx.com:schema:json_instance:1.0",
  "ip_inst": {
    "xci_name": "frontpanel",
    "component_reference": "opalkelly.com:ip:frontpanel:1.0",
    "ip_revision": "5",
    "gen_directory": "../../../../sequence_controller.gen/sources_1/ip/frontpanel",
    "parameters": {
      "component_parameters": {
        "Component_Name": [ { "value": "frontpanel", "resolve_type": "user", "usage": "all" } ],
        "BOARD": [ { "value": "XEM7310-A200", "resolve_type": "user", "usage": "all" } ],
        "WI.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "WI.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.COUNT": [ { "value": "1", "value_src": "user", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "WO.ADDR_0": [ { "value": "0x20", "value_src": "user", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "WO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "TI.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "TO.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "TO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.COUNT": [ { "value": "1", "value_src": "user", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "PI.ADDR_0": [ { "value": "0x80", "value_src": "user", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "PO.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "PO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "BTPI.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "BTPO.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "BTPO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "RB.EN": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "S.EN": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "S.WI.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.WI.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.WO.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.WO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.TI.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.TO.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.TO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.PI.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.PO.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.PO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.BTPI.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPI.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.COUNT": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "S.BTPO.ADDR_0": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_1": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_2": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_3": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_4": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_5": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_6": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_7": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_8": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_9": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_10": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_11": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_12": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_13": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_14": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_15": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_16": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_17": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_18": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_19": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_20": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_21": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_22": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_23": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_24": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_25": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_26": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_27": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_28": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_29": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_30": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.BTPO.ADDR_31": [ { "value": "0xff", "resolve_type": "user", "format": "bitString", "usage": "all" } ],
        "S.RB.EN": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "DNA.EN": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "DNA.WIDTH": [ { "value": "57", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "EXDES.FLOW": [ { "value": "Block Designer", "resolve_type": "user", "usage": "all" } ],
        "EXDES.SELECTION": [ { "value": "PipeTest", "resolve_type": "user", "usage": "all" } ],
        "BITSTREAM.FLASH": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "GUI.APPLY_PRESET": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "host_interface_BOARD_INTERFACE": [ { "value": "Custom", "resolve_type": "user", "usage": "all" } ],
        "host_interface_s_BOARD_INTERFACE": [ { "value": "Custom", "resolve_type": "user", "usage": "all" } ]
      },
      "project_parameters": {
        "ARCHITECTURE": [ { "value": "artix7" } ],
        "BASE_BOARD_PART": [ { "value": "opalkelly.com:xem7310-a200:part0:1.0" } ],
        "BOARD_CONNECTIONS": [ { "value": "" } ],
        "DEVICE": [ { "value": "xc7a200t" } ],
        "PACKAGE": [ { "value": "fbg484" } ],
        "PREFHDL": [ { "value": "VERILOG" } ],
        "SILICON_REVISION": [ { "value": "" } ],
        "SIMULATOR_LANGUAGE": [ { "value": "MIXED" } ],
        "SPEEDGRADE": [ { "value": "-1" } ],
        "STATIC_POWER": [ { "value": "" } ],
        "TEMPERATURE_GRADE": [ { "value": "" } ]
      },
      "runtime_parameters": {
        "IPCONTEXT": [ { "value": "IP_Flow" } ],
        "IPREVISION": [ { "value": "5" } ],
        "MANAGED": [ { "value": "TRUE" } ],
        "OUTPUTDIR": [ { "value": "../../../../sequence_controller.gen/sources_1/ip/frontpanel" } ],
        "SELECTEDSIMMODEL": [ { "value": "" } ],
        "SHAREDDIR": [ { "value": "." } ],
        "SWVERSION": [ { "value": "2025.1" } ],
        "SYNTHESISFLOW": [ { "value": "OUT_OF_CONTEXT" } ]
      }
    },
    "boundary": {
      "ports": {
        "okUH": [ { "direction": "in", "size_left": "4", "size_right": "0" } ],
        "okHU": [ { "direction": "out", "size_left": "2", "size_right": "0" } ],
        "okUHU": [ { "direction": "inout", "size_left": "31", "size_right": "0" } ],
        "okAA": [ { "direction": "inout" } ],
        "okClk": [ { "direction": "out" } ],
        "wo20_ep_datain": [ { "direction": "in", "size_left": "31", "size_right": "0" } ],
        "pi80_ep_dataout": [ { "direction": "out", "size_left": "31", "size_right": "0" } ],
        "pi80_ep_write": [ { "direction": "out" } ]
      },
      "interfaces": {
        "host_interface": {
          "vlnv": "opalkelly.com:interface:host_interface:1.0",
          "abstraction_type": "opalkelly.com:interface:host_interface_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "BOARD.ASSOCIATED_PARAM": [ { "value": "host_interface_BOARD_INTERFACE", "value_src": "constant", "usage": "all" } ]
          },
          "port_maps": {
            "okHU": [ { "physical_name": "okHU" } ],
            "okUH": [ { "physical_name": "okUH" } ],
            "okUHU": [ { "physical_name": "okUHU" } ],
            "okAA": [ { "physical_name": "okAA" } ]
          }
        },
        "okClk": {
          "vlnv": "xilinx.com:signal:clock:1.0",
          "abstraction_type": "xilinx.com:signal:clock_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "FREQ_HZ": [ { "value": "100800000", "resolve_type": "user", "format": "long", "usage": "all" } ],
            "FREQ_TOLERANCE_HZ": [ { "value": "0", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "PHASE": [ { "value": "0.0", "resolve_type": "generated", "format": "float", "is_ips_inferred": true, "is_static_object": false } ],
            "CLK_DOMAIN": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_BUSIF": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_PORT": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_RESET": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          },
          "port_maps": {
            "okClk": [ { "physical_name": "okClk" } ]
          }
        },
        "okClks": {
          "vlnv": "xilinx.com:signal:clock:1.0",
          "abstraction_type": "xilinx.com:signal:clock_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "FREQ_HZ": [ { "value": "100800000", "resolve_type": "user", "format": "long", "usage": "all" } ],
            "FREQ_TOLERANCE_HZ": [ { "value": "0", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "PHASE": [ { "value": "0.0", "resolve_type": "generated", "format": "float", "is_ips_inferred": true, "is_static_object": false } ],
            "CLK_DOMAIN": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_BUSIF": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_PORT": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_RESET": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          }
        },
        "wireout20": {
          "vlnv": "opalkelly.com:interface:wireout:1.0",
          "abstraction_type": "opalkelly.com:interface:wireout_rtl:1.0",
          "mode": "master",
          "port_maps": {
            "EP_DATAIN": [ { "physical_name": "wo20_ep_datain" } ]
          }
        },
        "pipein80": {
          "vlnv": "opalkelly.com:interface:pipein:1.0",
          "abstraction_type": "opalkelly.com:interface:pipein_rtl:1.0",
          "mode": "master",
          "port_maps": {
            "EP_DATAOUT": [ { "physical_name": "pi80_ep_dataout" } ],
            "EP_WRITE": [ { "physical_name": "pi80_ep_write" } ]
          }
        }
      }
    }
  }
}


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/ip/pipein_fifo.xci <==
{
  "schema": "xilinx.com:schema:json_instance:1.0",
  "ip_inst": {
    "xci_name": "pipein_fifo",
    "component_reference": "xilinx.com:ip:fifo_generator:13.2",
    "ip_revision": "13",
    "gen_directory": "../../../../sequence_controller.gen/sources_1/ip/pipein_fifo",
    "parameters": {
      "component_parameters": {
        "Component_Name": [ { "value": "pipein_fifo", "resolve_type": "user", "usage": "all" } ],
        "Fifo_Implementation": [ { "value": "Independent_Clocks_Block_RAM", "value_src": "user", "resolve_type": "user", "usage": "all" } ],
        "synchronization_stages": [ { "value": "2", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "synchronization_stages_axi": [ { "value": "2", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "INTERFACE_TYPE": [ { "value": "Native", "resolve_type": "user", "usage": "all" } ],
        "Performance_Options": [ { "value": "Standard_FIFO", "resolve_type": "user", "usage": "all" } ],
        "asymmetric_port_width": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Input_Data_Width": [ { "value": "32", "value_src": "user", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Input_Depth": [ { "value": "512", "value_src": "user", "resolve_type": "user", "usage": "all" } ],
        "Output_Data_Width": [ { "value": "32", "resolve_type": "user", "usage": "all" } ],
        "Output_Depth": [ { "value": "512", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Enable_ECC": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Use_Embedded_Registers": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Reset_Pin": [ { "value": "false", "value_src": "user", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Enable_Reset_Synchronization": [ { "value": "true", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Reset_Type": [ { "value": "Asynchronous_Reset", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Full_Flags_Reset_Value": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Use_Dout_Reset": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Dout_Reset_Value": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "dynamic_power_saving": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Almost_Full_Flag": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Almost_Empty_Flag": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Valid_Flag": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Valid_Sense": [ { "value": "Active_High", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Underflow_Flag": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Underflow_Sense": [ { "value": "Active_High", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Write_Acknowledge_Flag": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Write_Acknowledge_Sense": [ { "value": "Active_High", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Overflow_Flag": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Overflow_Sense": [ { "value": "Active_High", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Inject_Sbit_Error": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Dbit_Error": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "ecc_pipeline_reg": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Use_Extra_Logic": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Data_Count": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Data_Count_Width": [ { "value": "9", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Write_Data_Count": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Write_Data_Count_Width": [ { "value": "9", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Read_Data_Count": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Read_Data_Count_Width": [ { "value": "9", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Disable_Timing_Violations": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Read_Clock_Frequency": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Write_Clock_Frequency": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Full_Type": [ { "value": "No_Programmable_Full_Threshold", "resolve_type": "user", "usage": "all" } ],
        "Full_Threshold_Assert_Value": [ { "value": "509", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Full_Threshold_Negate_Value": [ { "value": "508", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Empty_Type": [ { "value": "No_Programmable_Empty_Threshold", "resolve_type": "user", "usage": "all" } ],
        "Empty_Threshold_Assert_Value": [ { "value": "2", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Empty_Threshold_Negate_Value": [ { "value": "3", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "PROTOCOL": [ { "value": "AXI4", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Clock_Type_AXI": [ { "value": "Common_Clock", "resolve_type": "user", "usage": "all" } ],
        "HAS_ACLKEN": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Clock_Enable_Type": [ { "value": "Slave_Interface_Clock_Enable", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "READ_WRITE_MODE": [ { "value": "READ_WRITE", "resolve_type": "user", "usage": "all" } ],
        "ID_WIDTH": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "ADDRESS_WIDTH": [ { "value": "32", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "DATA_WIDTH": [ { "value": "64", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "AWUSER_Width": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "WUSER_Width": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "BUSER_Width": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "ARUSER_Width": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "RUSER_Width": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "TDATA_NUM_BYTES": [ { "value": "1", "resolve_type": "user", "usage": "all" } ],
        "TID_WIDTH": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "TDEST_WIDTH": [ { "value": "0", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "TUSER_WIDTH": [ { "value": "4", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Enable_TREADY": [ { "value": "true", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Enable_TLAST": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "HAS_TSTRB": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "TSTRB_WIDTH": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "HAS_TKEEP": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "TKEEP_WIDTH": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "wach_type": [ { "value": "FIFO", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Implementation_wach": [ { "value": "Common_Clock_Block_RAM", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Application_Type_wach": [ { "value": "Data_FIFO", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_ECC_wach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Sbit_Error_wach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Dbit_Error_wach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Input_Depth_wach": [ { "value": "16", "resolve_type": "user", "usage": "all" } ],
        "Enable_Data_Counts_wach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Programmable_Full_Type_wach": [ { "value": "No_Programmable_Full_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Full_Threshold_Assert_Value_wach": [ { "value": "1023", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Empty_Type_wach": [ { "value": "No_Programmable_Empty_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Empty_Threshold_Assert_Value_wach": [ { "value": "1022", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "wdch_type": [ { "value": "FIFO", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Implementation_wdch": [ { "value": "Common_Clock_Block_RAM", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Application_Type_wdch": [ { "value": "Data_FIFO", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_ECC_wdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Sbit_Error_wdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Dbit_Error_wdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Input_Depth_wdch": [ { "value": "1024", "resolve_type": "user", "usage": "all" } ],
        "Enable_Data_Counts_wdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Programmable_Full_Type_wdch": [ { "value": "No_Programmable_Full_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Full_Threshold_Assert_Value_wdch": [ { "value": "1023", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Empty_Type_wdch": [ { "value": "No_Programmable_Empty_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Empty_Threshold_Assert_Value_wdch": [ { "value": "1022", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "wrch_type": [ { "value": "FIFO", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Implementation_wrch": [ { "value": "Common_Clock_Block_RAM", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Application_Type_wrch": [ { "value": "Data_FIFO", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_ECC_wrch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Sbit_Error_wrch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Dbit_Error_wrch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Input_Depth_wrch": [ { "value": "16", "resolve_type": "user", "usage": "all" } ],
        "Enable_Data_Counts_wrch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Programmable_Full_Type_wrch": [ { "value": "No_Programmable_Full_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Full_Threshold_Assert_Value_wrch": [ { "value": "1023", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Empty_Type_wrch": [ { "value": "No_Programmable_Empty_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Empty_Threshold_Assert_Value_wrch": [ { "value": "1022", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "rach_type": [ { "value": "FIFO", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Implementation_rach": [ { "value": "Common_Clock_Block_RAM", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Application_Type_rach": [ { "value": "Data_FIFO", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_ECC_rach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Sbit_Error_rach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Dbit_Error_rach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Input_Depth_rach": [ { "value": "16", "resolve_type": "user", "usage": "all" } ],
        "Enable_Data_Counts_rach": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Programmable_Full_Type_rach": [ { "value": "No_Programmable_Full_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Full_Threshold_Assert_Value_rach": [ { "value": "1023", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Empty_Type_rach": [ { "value": "No_Programmable_Empty_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Empty_Threshold_Assert_Value_rach": [ { "value": "1022", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "rdch_type": [ { "value": "FIFO", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Implementation_rdch": [ { "value": "Common_Clock_Block_RAM", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Application_Type_rdch": [ { "value": "Data_FIFO", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_ECC_rdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Sbit_Error_rdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Dbit_Error_rdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Input_Depth_rdch": [ { "value": "1024", "resolve_type": "user", "usage": "all" } ],
        "Enable_Data_Counts_rdch": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Programmable_Full_Type_rdch": [ { "value": "No_Programmable_Full_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Full_Threshold_Assert_Value_rdch": [ { "value": "1023", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Empty_Type_rdch": [ { "value": "No_Programmable_Empty_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Empty_Threshold_Assert_Value_rdch": [ { "value": "1022", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "axis_type": [ { "value": "FIFO", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Implementation_axis": [ { "value": "Common_Clock_Block_RAM", "resolve_type": "user", "usage": "all" } ],
        "FIFO_Application_Type_axis": [ { "value": "Data_FIFO", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_ECC_axis": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Sbit_Error_axis": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Inject_Dbit_Error_axis": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Input_Depth_axis": [ { "value": "1024", "resolve_type": "user", "usage": "all" } ],
        "Enable_Data_Counts_axis": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Programmable_Full_Type_axis": [ { "value": "No_Programmable_Full_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Full_Threshold_Assert_Value_axis": [ { "value": "1023", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Programmable_Empty_Type_axis": [ { "value": "No_Programmable_Empty_Threshold", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Empty_Threshold_Assert_Value_axis": [ { "value": "1022", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Register_Slice_Mode_wach": [ { "value": "Fully_Registered", "resolve_type": "user", "usage": "all" } ],
        "Register_Slice_Mode_wdch": [ { "value": "Fully_Registered", "resolve_type": "user", "usage": "all" } ],
        "Register_Slice_Mode_wrch": [ { "value": "Fully_Registered", "resolve_type": "user", "usage": "all" } ],
        "Register_Slice_Mode_rach": [ { "value": "Fully_Registered", "resolve_type": "user", "usage": "all" } ],
        "Register_Slice_Mode_rdch": [ { "value": "Fully_Registered", "resolve_type": "user", "usage": "all" } ],
        "Register_Slice_Mode_axis": [ { "value": "Fully_Registered", "resolve_type": "user", "usage": "all" } ],
        "Underflow_Flag_AXI": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Underflow_Sense_AXI": [ { "value": "Active_High", "resolve_type": "user", "usage": "all" } ],
        "Overflow_Flag_AXI": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Overflow_Sense_AXI": [ { "value": "Active_High", "resolve_type": "user", "usage": "all" } ],
        "Disable_Timing_Violations_AXI": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Add_NGC_Constraint_AXI": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Enable_Common_Underflow": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Enable_Common_Overflow": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "enable_read_pointer_increment_by2": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Use_Embedded_Registers_axis": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "enable_low_latency": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "use_dout_register": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Master_interface_Clock_enable_memory_mapped": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Slave_interface_Clock_enable_memory_mapped": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Output_Register_Type": [ { "value": "Embedded_Reg", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_Safety_Circuit": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Enable_ECC_Type": [ { "value": "Hard_ECC", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "C_SELECT_XPM": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ]
      },
      "model_parameters": {
        "C_COMMON_CLOCK": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_SELECT_XPM": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_COUNT_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DATA_COUNT_WIDTH": [ { "value": "9", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DEFAULT_VALUE": [ { "value": "BlankString", "resolve_type": "generated", "usage": "all" } ],
        "C_DIN_WIDTH": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DOUT_RST_VAL": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_DOUT_WIDTH": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ENABLE_RLOCS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_FAMILY": [ { "value": "artix7", "resolve_type": "generated", "usage": "all" } ],
        "C_FULL_FLAGS_RST_VAL": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_ALMOST_EMPTY": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_ALMOST_FULL": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_BACKUP": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_DATA_COUNT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_INT_CLK": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MEMINIT_FILE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_OVERFLOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_RD_DATA_COUNT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_RD_RST": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_RST": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_SRST": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_UNDERFLOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_VALID": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_WR_ACK": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_WR_DATA_COUNT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_WR_RST": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_IMPLEMENTATION_TYPE": [ { "value": "2", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INIT_WR_PNTR_VAL": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_MEMORY_TYPE": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_MIF_FILE_NAME": [ { "value": "BlankString", "resolve_type": "generated", "usage": "all" } ],
        "C_OPTIMIZATION_MODE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_OVERFLOW_LOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PRELOAD_LATENCY": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PRELOAD_REGS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PRIM_FIFO_TYPE": [ { "value": "512x36", "resolve_type": "generated", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_ASSERT_VAL": [ { "value": "2", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_NEGATE_VAL": [ { "value": "3", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_ASSERT_VAL": [ { "value": "509", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_NEGATE_VAL": [ { "value": "508", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RD_DATA_COUNT_WIDTH": [ { "value": "9", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RD_DEPTH": [ { "value": "512", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RD_FREQ": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RD_PNTR_WIDTH": [ { "value": "9", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_UNDERFLOW_LOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_DOUT_RST": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_EMBEDDED_REG": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_PIPELINE_REG": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_POWER_SAVING_MODE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_FIFO16_FLAGS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_FWFT_DATA_COUNT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_VALID_LOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_ACK_LOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DATA_COUNT_WIDTH": [ { "value": "9", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DEPTH": [ { "value": "512", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_FREQ": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_PNTR_WIDTH": [ { "value": "9", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_RESPONSE_LATENCY": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_MSGON_VAL": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ENABLE_RST_SYNC": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_SAFETY_CKT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ERROR_INJECTION_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_SYNCHRONIZER_STAGE": [ { "value": "2", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INTERFACE_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_TYPE": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_WR_CHANNEL": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_RD_CHANNEL": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_SLAVE_CE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MASTER_CE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ADD_NGC_CONSTRAINT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_COMMON_OVERFLOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_COMMON_UNDERFLOW": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_DEFAULT_SETTINGS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_ID_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_ADDR_WIDTH": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_DATA_WIDTH": [ { "value": "64", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_LEN_WIDTH": [ { "value": "8", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_LOCK_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_ID": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_AWUSER": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_WUSER": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_BUSER": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_ARUSER": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXI_RUSER": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_ARUSER_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_AWUSER_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_WUSER_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_BUSER_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_RUSER_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TDATA": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TID": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TDEST": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TUSER": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TREADY": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TLAST": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TSTRB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_AXIS_TKEEP": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXIS_TDATA_WIDTH": [ { "value": "8", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXIS_TID_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXIS_TDEST_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXIS_TUSER_WIDTH": [ { "value": "4", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXIS_TSTRB_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXIS_TKEEP_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WACH_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WDCH_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRCH_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RACH_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RDCH_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXIS_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_IMPLEMENTATION_TYPE_WACH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_IMPLEMENTATION_TYPE_WDCH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_IMPLEMENTATION_TYPE_WRCH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_IMPLEMENTATION_TYPE_RACH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_IMPLEMENTATION_TYPE_RDCH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_IMPLEMENTATION_TYPE_AXIS": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_APPLICATION_TYPE_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_APPLICATION_TYPE_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_APPLICATION_TYPE_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_APPLICATION_TYPE_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_APPLICATION_TYPE_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_APPLICATION_TYPE_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PRIM_FIFO_TYPE_WACH": [ { "value": "512x36", "resolve_type": "generated", "usage": "all" } ],
        "C_PRIM_FIFO_TYPE_WDCH": [ { "value": "1kx36", "resolve_type": "generated", "usage": "all" } ],
        "C_PRIM_FIFO_TYPE_WRCH": [ { "value": "512x36", "resolve_type": "generated", "usage": "all" } ],
        "C_PRIM_FIFO_TYPE_RACH": [ { "value": "512x36", "resolve_type": "generated", "usage": "all" } ],
        "C_PRIM_FIFO_TYPE_RDCH": [ { "value": "1kx36", "resolve_type": "generated", "usage": "all" } ],
        "C_PRIM_FIFO_TYPE_AXIS": [ { "value": "1kx18", "resolve_type": "generated", "usage": "all" } ],
        "C_USE_ECC_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ERROR_INJECTION_TYPE_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ERROR_INJECTION_TYPE_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ERROR_INJECTION_TYPE_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ERROR_INJECTION_TYPE_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ERROR_INJECTION_TYPE_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ERROR_INJECTION_TYPE_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DIN_WIDTH_WACH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DIN_WIDTH_WDCH": [ { "value": "64", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DIN_WIDTH_WRCH": [ { "value": "2", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DIN_WIDTH_RACH": [ { "value": "32", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DIN_WIDTH_RDCH": [ { "value": "64", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DIN_WIDTH_AXIS": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DEPTH_WACH": [ { "value": "16", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DEPTH_WDCH": [ { "value": "1024", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DEPTH_WRCH": [ { "value": "16", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DEPTH_RACH": [ { "value": "16", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DEPTH_RDCH": [ { "value": "1024", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_DEPTH_AXIS": [ { "value": "1024", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_PNTR_WIDTH_WACH": [ { "value": "4", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_PNTR_WIDTH_WDCH": [ { "value": "10", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_PNTR_WIDTH_WRCH": [ { "value": "4", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_PNTR_WIDTH_RACH": [ { "value": "4", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_PNTR_WIDTH_RDCH": [ { "value": "10", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WR_PNTR_WIDTH_AXIS": [ { "value": "10", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_DATA_COUNTS_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_DATA_COUNTS_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_DATA_COUNTS_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_DATA_COUNTS_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_DATA_COUNTS_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_DATA_COUNTS_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_PROG_FLAGS_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_PROG_FLAGS_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_PROG_FLAGS_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_PROG_FLAGS_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_PROG_FLAGS_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_PROG_FLAGS_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_TYPE_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_TYPE_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_TYPE_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_TYPE_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_TYPE_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_TYPE_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_ASSERT_VAL_WACH": [ { "value": "1023", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_ASSERT_VAL_WDCH": [ { "value": "1023", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_ASSERT_VAL_WRCH": [ { "value": "1023", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_ASSERT_VAL_RACH": [ { "value": "1023", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_ASSERT_VAL_RDCH": [ { "value": "1023", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_FULL_THRESH_ASSERT_VAL_AXIS": [ { "value": "1023", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_TYPE_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_TYPE_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_TYPE_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_TYPE_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_TYPE_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_TYPE_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_ASSERT_VAL_WACH": [ { "value": "1022", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_ASSERT_VAL_WDCH": [ { "value": "1022", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_ASSERT_VAL_WRCH": [ { "value": "1022", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_ASSERT_VAL_RACH": [ { "value": "1022", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_ASSERT_VAL_RDCH": [ { "value": "1022", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PROG_EMPTY_THRESH_ASSERT_VAL_AXIS": [ { "value": "1022", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_REG_SLICE_MODE_WACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_REG_SLICE_MODE_WDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_REG_SLICE_MODE_WRCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_REG_SLICE_MODE_RACH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_REG_SLICE_MODE_RDCH": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_REG_SLICE_MODE_AXIS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ]
      },
      "project_parameters": {
        "ARCHITECTURE": [ { "value": "artix7" } ],
        "BASE_BOARD_PART": [ { "value": "opalkelly.com:xem7310-a200:part0:1.0" } ],
        "BOARD_CONNECTIONS": [ { "value": "" } ],
        "DEVICE": [ { "value": "xc7a200t" } ],
        "PACKAGE": [ { "value": "fbg484" } ],
        "PREFHDL": [ { "value": "VERILOG" } ],
        "SILICON_REVISION": [ { "value": "" } ],
        "SIMULATOR_LANGUAGE": [ { "value": "MIXED" } ],
        "SPEEDGRADE": [ { "value": "-1" } ],
        "STATIC_POWER": [ { "value": "" } ],
        "TEMPERATURE_GRADE": [ { "value": "" } ]
      },
      "runtime_parameters": {
        "IPCONTEXT": [ { "value": "IP_Flow" } ],
        "IPREVISION": [ { "value": "13" } ],
        "MANAGED": [ { "value": "TRUE" } ],
        "OUTPUTDIR": [ { "value": "../../../../sequence_controller.gen/sources_1/ip/pipein_fifo" } ],
        "SELECTEDSIMMODEL": [ { "value": "" } ],
        "SHAREDDIR": [ { "value": "." } ],
        "SWVERSION": [ { "value": "2025.1" } ],
        "SYNTHESISFLOW": [ { "value": "OUT_OF_CONTEXT" } ]
      }
    },
    "boundary": {
      "ports": {
        "wr_clk": [ { "direction": "in", "driver_value": "0" } ],
        "rd_clk": [ { "direction": "in", "driver_value": "0" } ],
        "din": [ { "direction": "in", "size_left": "31", "size_right": "0", "driver_value": "0" } ],
        "wr_en": [ { "direction": "in", "driver_value": "0" } ],
        "rd_en": [ { "direction": "in", "driver_value": "0" } ],
        "dout": [ { "direction": "out", "size_left": "31", "size_right": "0", "driver_value": "0" } ],
        "full": [ { "direction": "out", "driver_value": "0x0" } ],
        "empty": [ { "direction": "out", "driver_value": "0x1" } ]
      },
      "interfaces": {
        "write_clk": {
          "vlnv": "xilinx.com:signal:clock:1.0",
          "abstraction_type": "xilinx.com:signal:clock_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "FREQ_HZ": [ { "value": "100000000", "resolve_type": "user", "format": "long", "usage": "all" } ],
            "FREQ_TOLERANCE_HZ": [ { "value": "0", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "PHASE": [ { "value": "0.0", "resolve_type": "generated", "format": "float", "is_ips_inferred": true, "is_static_object": false } ],
            "CLK_DOMAIN": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_BUSIF": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_PORT": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_RESET": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          },
          "port_maps": {
            "CLK": [ { "physical_name": "wr_clk" } ]
          }
        },
        "read_clk": {
          "vlnv": "xilinx.com:signal:clock:1.0",
          "abstraction_type": "xilinx.com:signal:clock_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "FREQ_HZ": [ { "value": "100000000", "resolve_type": "user", "format": "long", "usage": "all" } ],
            "FREQ_TOLERANCE_HZ": [ { "value": "0", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "PHASE": [ { "value": "0.0", "resolve_type": "generated", "format": "float", "is_ips_inferred": true, "is_static_object": false } ],
            "CLK_DOMAIN": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_BUSIF": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_PORT": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_RESET": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          },
          "port_maps": {
            "CLK": [ { "physical_name": "rd_clk" } ]
          }
        },
        "FIFO_WRITE": {
          "vlnv": "xilinx.com:interface:fifo_write:1.0",
          "abstraction_type": "xilinx.com:interface:fifo_write_rtl:1.0",
          "mode": "slave",
          "port_maps": {
            "FULL": [ { "physical_name": "full" } ],
            "WR_DATA": [ { "physical_name": "din" } ],
            "WR_EN": [ { "physical_name": "wr_en" } ]
          }
        },
        "FIFO_READ": {
          "vlnv": "xilinx.com:interface:fifo_read:1.0",
          "abstraction_type": "xilinx.com:interface:fifo_read_rtl:1.0",
          "mode": "slave",
          "port_maps": {
            "EMPTY": [ { "physical_name": "empty" } ],
            "RD_DATA": [ { "physical_name": "dout" } ],
            "RD_EN": [ { "physical_name": "rd_en" } ]
          }
        }
      }
    }
  }
}


==> anc/quantum-atom-control-kit-main/firmware/sequence_controller/src/ip/ttl_table.xci <==
{
  "schema": "xilinx.com:schema:json_instance:1.0",
  "ip_inst": {
    "xci_name": "ttl_table",
    "component_reference": "xilinx.com:ip:blk_mem_gen:8.4",
    "ip_revision": "11",
    "gen_directory": "../../../../sequence_controller.gen/sources_1/ip/ttl_table",
    "parameters": {
      "component_parameters": {
        "Component_Name": [ { "value": "ttl_table", "resolve_type": "user", "usage": "all" } ],
        "Interface_Type": [ { "value": "Native", "resolve_type": "user", "usage": "all" } ],
        "AXI_Type": [ { "value": "AXI4_Full", "resolve_type": "user", "usage": "all" } ],
        "AXI_Slave_Type": [ { "value": "Memory_Slave", "resolve_type": "user", "usage": "all" } ],
        "Use_AXI_ID": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "AXI_ID_Width": [ { "value": "4", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "Memory_Type": [ { "value": "Single_Port_RAM", "resolve_type": "user", "usage": "all" } ],
        "PRIM_type_to_Implement": [ { "value": "BRAM", "resolve_type": "user", "usage": "all" } ],
        "Enable_32bit_Address": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "ecctype": [ { "value": "No_ECC", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "ECC": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "softecc": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "EN_SLEEP_PIN": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "EN_DEEPSLEEP_PIN": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "EN_SHUTDOWN_PIN": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "EN_ECC_PIPE": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "RD_ADDR_CHNG_A": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "RD_ADDR_CHNG_B": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Use_Error_Injection_Pins": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Error_Injection_Type": [ { "value": "Single_Bit_Error_Injection", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Use_Byte_Write_Enable": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Byte_Size": [ { "value": "9", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Algorithm": [ { "value": "Minimum_Area", "resolve_type": "user", "usage": "all" } ],
        "Primitive": [ { "value": "8kx2", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Assume_Synchronous_Clk": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Write_Width_A": [ { "value": "108", "value_src": "user", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Write_Depth_A": [ { "value": "3072", "value_src": "user", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Read_Width_A": [ { "value": "108", "value_src": "user", "resolve_type": "user", "usage": "all" } ],
        "Operating_Mode_A": [ { "value": "WRITE_FIRST", "resolve_type": "user", "usage": "all" } ],
        "Enable_A": [ { "value": "Always_Enabled", "value_src": "user", "resolve_type": "user", "usage": "all" } ],
        "Write_Width_B": [ { "value": "108", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Read_Width_B": [ { "value": "108", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Operating_Mode_B": [ { "value": "WRITE_FIRST", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Enable_B": [ { "value": "Always_Enabled", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Register_PortA_Output_of_Memory_Primitives": [ { "value": "true", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Register_PortA_Output_of_Memory_Core": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Use_REGCEA_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Register_PortB_Output_of_Memory_Primitives": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Register_PortB_Output_of_Memory_Core": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Use_REGCEB_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "register_porta_input_of_softecc": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "register_portb_output_of_softecc": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Pipeline_Stages": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Load_Init_File": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Coe_File": [ { "value": "no_coe_file_loaded", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Fill_Remaining_Memory_Locations": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Remaining_Memory_Locations": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Use_RSTA_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Reset_Memory_Latch_A": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Reset_Priority_A": [ { "value": "CE", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Output_Reset_Value_A": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Use_RSTB_Pin": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Reset_Memory_Latch_B": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "Reset_Priority_B": [ { "value": "CE", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Output_Reset_Value_B": [ { "value": "0", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Reset_Type": [ { "value": "SYNC", "resolve_type": "user", "enabled": false, "usage": "all" } ],
        "Additional_Inputs_for_Power_Estimation": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Port_A_Clock": [ { "value": "100", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_A_Write_Rate": [ { "value": "50", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_B_Clock": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_B_Write_Rate": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_A_Enable_Rate": [ { "value": "100", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Port_B_Enable_Rate": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "all" } ],
        "Collision_Warnings": [ { "value": "ALL", "resolve_type": "user", "usage": "all" } ],
        "Disable_Collision_Warnings": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "Disable_Out_of_Range_Warnings": [ { "value": "false", "resolve_type": "user", "format": "bool", "usage": "all" } ],
        "use_bram_block": [ { "value": "Stand_Alone", "resolve_type": "user", "usage": "all" } ],
        "MEM_FILE": [ { "value": "no_mem_loaded", "resolve_type": "user", "usage": "all" } ],
        "CTRL_ECC_ALGO": [ { "value": "NONE", "resolve_type": "user", "usage": "all" } ],
        "EN_SAFETY_CKT": [ { "value": "false", "resolve_type": "user", "format": "bool", "enabled": false, "usage": "all" } ],
        "READ_LATENCY_A": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ],
        "READ_LATENCY_B": [ { "value": "1", "resolve_type": "user", "format": "long", "enabled": false, "usage": "all" } ]
      },
      "model_parameters": {
        "C_FAMILY": [ { "value": "artix7", "resolve_type": "generated", "usage": "all" } ],
        "C_XDEVICEFAMILY": [ { "value": "artix7", "resolve_type": "generated", "usage": "all" } ],
        "C_ELABORATION_DIR": [ { "value": "./", "resolve_type": "generated", "usage": "all" } ],
        "C_INTERFACE_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_TYPE": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_SLAVE_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_BRAM_BLOCK": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ENABLE_32BIT_ADDRESS": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_CTRL_ECC_ALGO": [ { "value": "NONE", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_AXI_ID": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_AXI_ID_WIDTH": [ { "value": "4", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_MEM_TYPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_BYTE_SIZE": [ { "value": "9", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ALGORITHM": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_PRIM_TYPE": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_LOAD_INIT_FILE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INIT_FILE_NAME": [ { "value": "no_coe_file_loaded", "resolve_type": "generated", "usage": "all" } ],
        "C_INIT_FILE": [ { "value": "ttl_table.mem", "resolve_type": "generated", "usage": "all" } ],
        "C_USE_DEFAULT_DATA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DEFAULT_DATA": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_RSTA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RST_PRIORITY_A": [ { "value": "CE", "resolve_type": "generated", "usage": "all" } ],
        "C_RSTRAM_A": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INITA_VAL": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_ENA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_REGCEA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_BYTE_WEA": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WEA_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_MODE_A": [ { "value": "WRITE_FIRST", "resolve_type": "generated", "usage": "all" } ],
        "C_WRITE_WIDTH_A": [ { "value": "108", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_WIDTH_A": [ { "value": "108", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_DEPTH_A": [ { "value": "3072", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_DEPTH_A": [ { "value": "3072", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ADDRA_WIDTH": [ { "value": "12", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_RSTB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_RST_PRIORITY_B": [ { "value": "CE", "resolve_type": "generated", "usage": "all" } ],
        "C_RSTRAM_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_INITB_VAL": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_HAS_ENB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_REGCEB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_BYTE_WEB": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WEB_WIDTH": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_MODE_B": [ { "value": "WRITE_FIRST", "resolve_type": "generated", "usage": "all" } ],
        "C_WRITE_WIDTH_B": [ { "value": "108", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_WIDTH_B": [ { "value": "108", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_WRITE_DEPTH_B": [ { "value": "3072", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_DEPTH_B": [ { "value": "3072", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_ADDRB_WIDTH": [ { "value": "12", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MEM_OUTPUT_REGS_A": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MEM_OUTPUT_REGS_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MUX_OUTPUT_REGS_A": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_MUX_OUTPUT_REGS_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_MUX_PIPELINE_STAGES": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_SOFTECC_INPUT_REGS_A": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_SOFTECC_OUTPUT_REGS_B": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_SOFTECC": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_ECC": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_ECC_PIPE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_LATENCY_A": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_READ_LATENCY_B": [ { "value": "1", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_HAS_INJECTERR": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_SIM_COLLISION_CHECK": [ { "value": "ALL", "resolve_type": "generated", "usage": "all" } ],
        "C_COMMON_CLK": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DISABLE_WARN_BHV_COLL": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_SLEEP_PIN": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_USE_URAM": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_RDADDRA_CHG": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_RDADDRB_CHG": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_DEEPSLEEP_PIN": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_SHUTDOWN_PIN": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_EN_SAFETY_CKT": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_DISABLE_WARN_BHV_RANGE": [ { "value": "0", "resolve_type": "generated", "format": "long", "usage": "all" } ],
        "C_COUNT_36K_BRAM": [ { "value": "9", "resolve_type": "generated", "usage": "all" } ],
        "C_COUNT_18K_BRAM": [ { "value": "0", "resolve_type": "generated", "usage": "all" } ],
        "C_EST_POWER_SUMMARY": [ { "value": "Estimated Power for IP     :     13.886951 mW", "resolve_type": "generated", "usage": "all" } ]
      },
      "project_parameters": {
        "ARCHITECTURE": [ { "value": "artix7" } ],
        "BASE_BOARD_PART": [ { "value": "opalkelly.com:xem7310-a200:part0:1.0" } ],
        "BOARD_CONNECTIONS": [ { "value": "" } ],
        "DEVICE": [ { "value": "xc7a200t" } ],
        "NEXTGEN_VERSAL": [ { "value": "0" } ],
        "PACKAGE": [ { "value": "fbg484" } ],
        "PREFHDL": [ { "value": "VERILOG" } ],
        "SILICON_REVISION": [ { "value": "" } ],
        "SIMULATOR_LANGUAGE": [ { "value": "MIXED" } ],
        "SPEEDGRADE": [ { "value": "-1" } ],
        "STATIC_POWER": [ { "value": "" } ],
        "TEMPERATURE_GRADE": [ { "value": "" } ]
      },
      "runtime_parameters": {
        "IPCONTEXT": [ { "value": "IP_Flow" } ],
        "IPREVISION": [ { "value": "11" } ],
        "MANAGED": [ { "value": "TRUE" } ],
        "OUTPUTDIR": [ { "value": "../../../../sequence_controller.gen/sources_1/ip/ttl_table" } ],
        "SELECTEDSIMMODEL": [ { "value": "" } ],
        "SHAREDDIR": [ { "value": "." } ],
        "SWVERSION": [ { "value": "2025.1" } ],
        "SYNTHESISFLOW": [ { "value": "OUT_OF_CONTEXT" } ]
      }
    },
    "boundary": {
      "ports": {
        "clka": [ { "direction": "in", "driver_value": "0" } ],
        "wea": [ { "direction": "in", "size_left": "0", "size_right": "0", "driver_value": "0" } ],
        "addra": [ { "direction": "in", "size_left": "11", "size_right": "0", "driver_value": "0" } ],
        "dina": [ { "direction": "in", "size_left": "107", "size_right": "0", "driver_value": "0" } ],
        "douta": [ { "direction": "out", "size_left": "107", "size_right": "0" } ]
      },
      "interfaces": {
        "CLK.ACLK": {
          "vlnv": "xilinx.com:signal:clock:1.0",
          "abstraction_type": "xilinx.com:signal:clock_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "ASSOCIATED_BUSIF": [ { "value": "AXI_SLAVE_S_AXI:AXILite_SLAVE_S_AXI", "value_src": "constant", "usage": "all" } ],
            "ASSOCIATED_RESET": [ { "value": "s_aresetn", "value_src": "constant", "usage": "all" } ],
            "FREQ_HZ": [ { "value": "100000000", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "FREQ_TOLERANCE_HZ": [ { "value": "0", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "PHASE": [ { "value": "0.0", "resolve_type": "generated", "format": "float", "is_ips_inferred": true, "is_static_object": false } ],
            "CLK_DOMAIN": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "ASSOCIATED_PORT": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          }
        },
        "RST.ARESETN": {
          "vlnv": "xilinx.com:signal:reset:1.0",
          "abstraction_type": "xilinx.com:signal:reset_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "POLARITY": [ { "value": "ACTIVE_LOW", "value_src": "constant", "usage": "all" } ],
            "INSERT_VIP": [ { "value": "0", "resolve_type": "user", "format": "long", "usage": "simulation.rtl", "is_ips_inferred": true, "is_static_object": false } ]
          }
        },
        "BRAM_PORTA": {
          "vlnv": "xilinx.com:interface:bram:1.0",
          "abstraction_type": "xilinx.com:interface:bram_rtl:1.0",
          "mode": "slave",
          "parameters": {
            "MEM_ADDRESS_MODE": [ { "value": "BYTE_ADDRESS", "resolve_type": "user", "usage": "all" } ],
            "MEM_SIZE": [ { "value": "8192", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "MEM_WIDTH": [ { "value": "32", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ],
            "MEM_ECC": [ { "value": "NONE", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "MASTER_TYPE": [ { "value": "OTHER", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "READ_WRITE_MODE": [ { "value": "", "resolve_type": "generated", "is_ips_inferred": true, "is_static_object": false } ],
            "READ_LATENCY": [ { "value": "1", "resolve_type": "generated", "format": "long", "is_ips_inferred": true, "is_static_object": false } ]
          },
          "port_maps": {
            "ADDR": [ { "physical_name": "addra" } ],
            "CLK": [ { "physical_name": "clka" } ],
            "DIN": [ { "physical_name": "dina" } ],
            "DOUT": [ { "physical_name": "douta" } ],
            "WE": [ { "physical_name": "wea" } ]
          }
        }
      },
      "memory_maps": {
        "S_1": {
          "address_blocks": {
            "Mem0": {
              "base_address": "0",
              "range": "4096",
              "usage": "memory",
              "access": "read-write",
              "parameters": {
                "OFFSET_BASE_PARAM": [ { "value": "C_BASEADDR" } ],
                "OFFSET_HIGH_PARAM": [ { "value": "C_HIGHADDR" } ]
              }
            }
          }
        }
      }
    }
  }
}


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_analog/fp-lib-table <==
(fp_lib_table
	(version 7)
	(lib (name "quack_analog") (type "KiCad") (uri "${KIPRJMOD}/quack_analog.pretty") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_analog/quack_analog.kicad_dru <==
(version 1)

(rule "20mil clearance between signal tracks and GND zone"
    (constraint clearance (min 20mil))
    (condition "A.Type == 'Zone' && B.Type == 'Track' && A.NetName == 'GND' && B.hasNetclass('Signal')"))


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_analog/quack_analog.kicad_pro <==
{
  "board": {
    "3dviewports": [],
    "design_settings": {
      "defaults": {
        "apply_defaults_to_fp_barcodes": false,
        "apply_defaults_to_fp_dimensions": false,
        "apply_defaults_to_fp_fields": false,
        "apply_defaults_to_fp_shapes": false,
        "apply_defaults_to_fp_text": false,
        "board_outline_line_width": 0.0508,
        "copper_line_width": 0.2032,
        "copper_text_italic": false,
        "copper_text_size_h": 1.524,
        "copper_text_size_v": 1.524,
        "copper_text_thickness": 0.3048,
        "copper_text_upright": false,
        "courtyard_line_width": 0.0508,
        "dimension_precision": 4,
        "dimension_units": 1,
        "dimensions": {
          "arrow_length": 1270000,
          "extension_offset": 508000,
          "keep_text_aligned": true,
          "suppress_zeroes": true,
          "text_position": 0,
          "units_format": 0
        },
        "fab_line_width": 0.1016,
        "fab_text_italic": false,
        "fab_text_size_h": 1.016,
        "fab_text_size_v": 1.016,
        "fab_text_thickness": 0.1524,
        "fab_text_upright": false,
        "other_line_width": 0.1016,
        "other_text_italic": false,
        "other_text_size_h": 1.016,
        "other_text_size_v": 1.016,
        "other_text_thickness": 0.1524,
        "other_text_upright": false,
        "pads": {
          "drill": 0.8,
          "height": 1.27,
          "width": 2.54
        },
        "silk_line_width": 0.1524,
        "silk_text_italic": false,
        "silk_text_size_h": 1.016,
        "silk_text_size_v": 1.016,
        "silk_text_thickness": 0.1524,
        "silk_text_upright": false,
        "zones": {
          "min_clearance": 0.1524
        }
      },
      "diff_pair_dimensions": [
        {
          "gap": 0.0,
          "via_gap": 0.0,
          "width": 0.0
        }
      ],
      "drc_exclusions": [],
      "meta": {
        "version": 2
      },
      "rule_severities": {
        "annular_width": "error",
        "clearance": "error",
        "connection_width": "warning",
        "copper_edge_clearance": "ignore",
        "copper_sliver": "warning",
        "courtyards_overlap": "error",
        "creepage": "error",
        "diff_pair_gap_out_of_range": "error",
        "diff_pair_uncoupled_length_too_long": "error",
        "drill_out_of_range": "error",
        "duplicate_footprints": "warning",
        "extra_footprint": "warning",
        "footprint": "error",
        "footprint_filters_mismatch": "ignore",
        "footprint_symbol_field_mismatch": "warning",
        "footprint_symbol_mismatch": "warning",
        "footprint_type_mismatch": "ignore",
        "hole_clearance": "error",
        "hole_to_hole": "warning",
        "holes_co_located": "warning",
        "invalid_outline": "error",
        "isolated_copper": "warning",
        "item_on_disabled_layer": "error",
        "items_not_allowed": "error",
        "length_out_of_range": "error",
        "lib_footprint_issues": "warning",
        "lib_footprint_mismatch": "warning",
        "malformed_courtyard": "error",
        "microvia_drill_out_of_range": "error",
        "mirrored_text_on_front_layer": "warning",
        "missing_courtyard": "ignore",
        "missing_footprint": "warning",
        "missing_tuning_profile": "warning",
        "net_conflict": "warning",
        "nonmirrored_text_on_back_layer": "warning",
        "npth_inside_courtyard": "error",
        "padstack": "warning",
        "pth_inside_courtyard": "error",
        "shorting_items": "error",
        "silk_edge_clearance": "warning",
        "silk_over_copper": "warning",
        "silk_overlap": "warning",
        "skew_out_of_range": "error",
        "solder_mask_bridge": "error",
        "starved_thermal": "error",
        "text_height": "warning",
        "text_on_edge_cuts": "error",
        "text_thickness": "warning",
        "through_hole_pad_without_hole": "error",
        "too_many_vias": "error",
        "track_angle": "error",
        "track_dangling": "warning",
        "track_not_centered_on_via": "ignore",
        "track_on_post_machined_layer": "error",
        "track_segment_length": "error",
        "track_width": "error",
        "tracks_crossing": "error",
        "tuning_profile_track_geometries": "ignore",
        "unconnected_items": "error",
        "unresolved_variable": "error",
        "via_dangling": "warning",
        "zones_intersect": "error"
      },
      "rules": {
        "max_error": 0.00508,
        "min_clearance": 0.1016,
        "min_connection": 0.1524,
        "min_copper_edge_clearance": 0.254,
        "min_groove_width": 0.0,
        "min_hole_clearance": 0.2032,
        "min_hole_to_hole": 0.254,
        "min_microvia_diameter": 0.0,
        "min_microvia_drill": 0.0,
        "min_resolved_spokes": 2,
        "min_silk_clearance": 0.1524,
        "min_text_height": 1.016,
        "min_text_thickness": 0.1524,
        "min_through_hole_diameter": 0.254,
        "min_track_width": 0.1524,
        "min_via_annular_width": 0.0762,
        "min_via_diameter": 0.4064,
        "solder_mask_to_copper_clearance": 0.0,
        "use_height_for_length_calcs": true
      },
      "teardrop_options": [
        {
          "td_onpthpad": true,
          "td_onroundshapesonly": false,
          "td_onsmdpad": true,
          "td_ontrackend": false,
          "td_onvia": true
        }
      ],
      "teardrop_parameters": [
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_round_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_rect_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_track_end",
          "td_width_to_size_filter_ratio": 0.9
        }
      ],
      "track_widths": [
        0.0,
        0.1778
      ],
      "tuning_pattern_settings": {
        "diff_pair_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 1.016
        },
        "diff_pair_skew_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        },
        "single_track_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        }
      },
      "via_dimensions": [
        {
          "diameter": 0.0,
          "drill": 0.0
        },
        {
          "diameter": 0.508,
          "drill": 0.254
        }
      ],
      "zones_allow_external_fillets": false
    },
    "ipc2581": {
      "bom_rev": "",
      "dist": "",
      "distpn": "",
      "internal_id": "",
      "mfg": "",
      "mpn": "",
      "sch_revision": "3.0"
    },
    "layer_pairs": [],
    "layer_presets": [],
    "viewports": []
  },
  "boards": [],
  "component_class_settings": {
    "assignments": [],
    "meta": {
      "version": 0
    },
    "sheet_component_classes": {
      "enabled": false
    }
  },
  "cvpcb": {
    "equivalence_files": []
  },
  "erc": {
    "erc_exclusions": [],
    "meta": {
      "version": 0
    },
    "pin_map": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        1,
        2
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        2,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ]
    ],
    "rule_severities": {
      "bus_definition_conflict": "error",
      "bus_entry_needed": "error",
      "bus_to_bus_conflict": "error",
      "bus_to_net_conflict": "error",
      "different_unit_footprint": "error",
      "different_unit_net": "error",
      "duplicate_reference": "error",
      "duplicate_sheet_names": "error",
      "endpoint_off_grid": "warning",
      "extra_units": "error",
      "field_name_whitespace": "warning",
      "footprint_filter": "ignore",
      "footprint_link_issues": "warning",
      "four_way_junction": "ignore",
      "ground_pin_not_ground": "warning",
      "hier_label_mismatch": "error",
      "isolated_pin_label": "warning",
      "label_dangling": "error",
      "label_multiple_wires": "warning",
      "lib_symbol_issues": "warning",
      "lib_symbol_mismatch": "warning",
      "missing_bidi_pin": "warning",
      "missing_input_pin": "warning",
      "missing_power_pin": "error",
      "missing_unit": "warning",
      "multiple_net_names": "warning",
      "net_not_bus_member": "warning",
      "no_connect_connected": "warning",
      "no_connect_dangling": "warning",
      "pin_not_connected": "error",
      "pin_not_driven": "error",
      "pin_to_pin": "warning",
      "power_pin_not_driven": "error",
      "same_local_global_label": "warning",
      "similar_label_and_power": "warning",
      "similar_labels": "warning",
      "similar_power": "warning",
      "simulation_model_issue": "ignore",
      "single_global_label": "ignore",
      "stacked_pin_name": "warning",
      "unannotated": "error",
      "unconnected_wire_endpoint": "warning",
      "undefined_netclass": "error",
      "unit_value_mismatch": "error",
      "unresolved_variable": "error",
      "wire_dangling": "error"
    }
  },
  "libraries": {
    "pinned_footprint_libs": [],
    "pinned_symbol_libs": []
  },
  "meta": {
    "filename": "quack_analog.kicad_pro",
    "version": 3
  },
  "net_settings": {
    "classes": [
      {
        "bus_width": 12,
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_via_gap": 0.25,
        "diff_pair_width": 0.2032,
        "line_style": 0,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Default",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 2147483647,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254,
        "wire_width": 6
      },
      {
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_width": 0.2032,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Signal",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 0,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254
      }
    ],
    "meta": {
      "version": 5
    },
    "net_colors": null,
    "netclass_assignments": null,
    "netclass_patterns": [
      {
        "netclass": "Signal",
        "pattern": "*CS*"
      },
      {
        "netclass": "Signal",
        "pattern": "*SCLK*"
      },
      {
        "netclass": "Signal",
        "pattern": "*DIN*"
      }
    ]
  },
  "pcbnew": {
    "last_paths": {
      "gencad": "",
      "idf": "",
      "netlist": "",
      "plot": "quack__analog_gerber",
      "pos_files": "",
      "specctra_dsn": "analog_board.dsn",
      "step": "",
      "svg": "",
      "vrml": ""
    },
    "page_layout_descr_file": ""
  },
  "schematic": {
    "annotate_start_num": 0,
    "annotation": {
      "method": 0,
      "sort_order": 0
    },
    "bom_export_filename": "${PROJECTNAME}.csv",
    "bom_fmt_presets": [],
    "bom_fmt_settings": {
      "field_delimiter": ",",
      "keep_line_breaks": false,
      "keep_tabs": false,
      "name": "CSV",
      "ref_delimiter": ",",
      "ref_range_delimiter": "",
      "string_delimiter": "\""
    },
    "bom_presets": [],
    "bom_settings": {
      "exclude_dnp": false,
      "fields_ordered": [
        {
          "group_by": false,
          "label": "Reference",
          "name": "Reference",
          "show": true
        },
        {
          "group_by": false,
          "label": "Qty",
          "name": "${QUANTITY}",
          "show": true
        },
        {
          "group_by": true,
          "label": "Value",
          "name": "Value",
          "show": true
        },
        {
          "group_by": true,
          "label": "DNP",
          "name": "${DNP}",
          "show": true
        },
        {
          "group_by": true,
          "label": "Exclude from BOM",
          "name": "${EXCLUDE_FROM_BOM}",
          "show": true
        },
        {
          "group_by": true,
          "label": "Exclude from Board",
          "name": "${EXCLUDE_FROM_BOARD}",
          "show": true
        },
        {
          "group_by": true,
          "label": "Footprint",
          "name": "Footprint",
          "show": true
        },
        {
          "group_by": false,
          "label": "Datasheet",
          "name": "Datasheet",
          "show": true
        },
        {
          "group_by": false,
          "label": "LCSC",
          "name": "LCSC",
          "show": false
        },
        {
          "group_by": false,
          "label": "Description",
          "name": "Description",
          "show": false
        },
        {
          "group_by": false,
          "label": "#",
          "name": "${ITEM_NUMBER}",
          "show": false
        }
      ],
      "filter_string": "",
      "group_symbols": true,
      "include_excluded_from_bom": true,
      "name": "",
      "sort_asc": true,
      "sort_field": "Reference"
    },
    "bus_aliases": {},
    "connection_grid_size": 50.0,
    "drawing": {
      "dashed_lines_dash_length_ratio": 12.0,
      "dashed_lines_gap_length_ratio": 3.0,
      "default_line_thickness": 6.0,
      "default_text_size": 50.0,
      "field_names": [],
      "hop_over_size_choice": 0,
      "intersheets_ref_own_page": false,
      "intersheets_ref_prefix": "",
      "intersheets_ref_short": false,
      "intersheets_ref_show": false,
      "intersheets_ref_suffix": "",
      "junction_size_choice": 3,
      "label_size_ratio": 0.375,
      "operating_point_overlay_i_precision": 3,
      "operating_point_overlay_i_range": "~A",
      "operating_point_overlay_v_precision": 3,
      "operating_point_overlay_v_range": "~V",
      "overbar_offset_ratio": 1.23,
      "pin_symbol_size": 25.0,
      "text_offset_ratio": 0.15
    },
    "legacy_lib_dir": "",
    "legacy_lib_list": [],
    "meta": {
      "version": 1
    },
    "page_layout_descr_file": "",
    "plot_directory": "",
    "reuse_designators": true,
    "subpart_first_id": 65,
    "subpart_id_separator": 0,
    "top_level_sheets": [
      {
        "filename": "quack_analog.kicad_sch",
        "name": "quack_analog",
        "uuid": "ab000001-0000-0000-0000-000000000001"
      }
    ],
    "used_designators": "",
    "variants": []
  },
  "sheets": [
    [
      "ab000001-0000-0000-0000-000000000001",
      "quack_analog"
    ]
  ],
  "text_variables": {},
  "tuning_profiles": {
    "meta": {
      "version": 0
    },
    "tuning_profiles_impedance_geometric": []
  }
}


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_analog/quack_analog.kicad_sch <==
(kicad_sch
	(version 20260306)
	(generator "eeschema")
	(generator_version "10.0")
	(uuid "ab000001-0000-0000-0000-000000000001")
	(paper "A3")
	(title_block
		(title "Analog Output Board")
		(date "2026-04-28")
		(rev "3.0")
		(company "ANLAtomTrappers")
		(comment 1 "QuACK - Precision DAC")
		(comment 2 "Designed by: Zeyu Ye")
	)
	(lib_symbols
		(symbol "Connector:Conn_Coaxial_x2_Isolated"
			(pin_names
				(offset 1.016)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0.254 3.048 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "Conn_Coaxial_x2_Isolated"
				(at 2.921 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "BNC SMA SMB SMC LEMO coaxial connector CINCH RCA"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "*BNC* *SMA* *SMB* *SMC* *Cinch* *LEMO*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_0_1"
				(polyline
					(pts
						(xy -2.54 0) (xy -0.508 0)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start 1.778 0)
					(mid 0.222 -1.8079)
					(end -1.778 -0.508)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start -1.778 0.508)
					(mid 0.2221 1.8084)
					(end 1.778 0)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 0)
					(radius 0.508)
					(stroke
						(width 0.2032)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 -2.54) (xy 0 -1.778)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_1_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "In1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -5.08 90)
					(length 2.54)
					(name "Ext1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_2_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "In2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -5.08 90)
					(length 2.54)
					(name "Ext2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Connector:Screw_Terminal_01x02"
			(pin_names
				(offset 1.016)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 2.54 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "Screw_Terminal_01x02"
				(at 0 -5.08 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Generic screw terminal, single row, 01x02, script generated (kicad-library-utils/schlib/autogen/connector/)"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "screw terminal"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "TerminalBlock*:*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "Screw_Terminal_01x02_1_1"
				(rectangle
					(start -1.27 1.27)
					(end 1.27 -3.81)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(polyline
					(pts
						(xy -0.5334 0.3302) (xy 0.3302 -0.508)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -0.5334 -2.2098) (xy 0.3302 -3.048)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -0.3556 0.508) (xy 0.508 -0.3302)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -0.3556 -2.032) (xy 0.508 -2.8702)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 0)
					(radius 0.635)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 -2.54)
					(radius 0.635)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(pin passive line
					(at -5.08 0 0)
					(length 3.81)
					(name "Pin_1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -5.08 -2.54 0)
					(length 3.81)
					(name "Pin_2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:C"
			(pin_names
				(offset 0.254)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "C"
				(at 1.524 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "C"
				(at -1.524 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "C_0_1"
				(polyline
					(pts
						(xy -2.032 0.762) (xy 2.032 0.762)
					)
					(stroke
						(width 0.508)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -2.032 -0.762) (xy 2.032 -0.762)
					)
					(stroke
						(width 0.508)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "C_1_1"
				(pin passive line
					(at 0 1.524 270)
					(length 0.762)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -1.524 90)
					(length 0.762)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:C_Small"
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0.254)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "C"
				(at 0.254 1.778 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "C_Small"
				(at 0.254 -2.032 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Unpolarized capacitor, small symbol"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "capacitor cap"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "C_*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "C_Small_0_1"
				(polyline
					(pts
						(xy -1.524 0.508) (xy 1.524 0.508)
					)
					(stroke
						(width 0.3048)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -1.524 -0.508) (xy 1.524 -0.508)
					)
					(stroke
						(width 0.3302)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "C_Small_1_1"
				(pin passive line
					(at 0 2.54 270)
					(length 2.032)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -2.54 90)
					(length 2.032)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:R"
			(pin_names
				(offset 0)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "R"
				(at 1.524 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "R"
				(at -1.524 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "R_0_1"
				(rectangle
					(start -1.016 -2.54)
					(end 1.016 2.54)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "R_1_1"
				(pin passive line
					(at 0 3.81 270)
					(length 1.27)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -3.81 90)
					(length 1.27)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:R_Small_US"
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0.254)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "R"
				(at 0.762 0.508 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "R_Small_US"
				(at 0.762 -1.016 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Resistor, small US symbol"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "r resistor"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "R_*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "R_Small_US_1_1"
				(polyline
					(pts
						(xy 0 1.524) (xy 1.016 1.143) (xy 0 0.762) (xy -1.016 0.381) (xy 0 0)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 0) (xy 1.016 -0.381) (xy 0 -0.762) (xy -1.016 -1.143) (xy 0 -1.524)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(pin passive line
					(at 0 2.54 270)
					(length 1.016)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -2.54 90)
					(length 1.016)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:TestPoint"
			(pin_names
				(offset 0)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "TP"
				(at 0 3.302 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "TestPoint"
				(at 0 -3.302 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "TestPoint_0_1"
				(circle
					(center 0 2.032)
					(radius 0.508)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "TestPoint_1_1"
				(pin passive line
					(at 0 0 90)
					(length 1.778)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Regulator_Linear:LT3042xMSE"
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at -6.35 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "LT3042xMSE"
				(at 1.27 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_SO:MSOP-10-1EP_3x3mm_P0.5mm_EP1.68x1.88mm"
				(at 0 8.255 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/3042fb.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "200mA, Adjustable, Ultralow Noise, Ultrahigh PSRR RF Linear Regulator, MSOP-10"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "linear voltage regulator low-noise"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "MSOP*1EP*3x3mm*P0.5mm*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "LT3042xMSE_0_1"
				(rectangle
					(start -7.62 5.08)
					(end 7.62 -7.62)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "LT3042xMSE_1_1"
				(pin power_in line
					(at -10.16 2.54 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 2.54 0)
					(length 2.54)
					(hide yes)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -10.16 0 0)
					(length 2.54)
					(name "EN/UV"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin open_collector line
					(at 10.16 -5.08 180)
					(length 2.54)
					(name "PG"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 -2.54 0)
					(length 2.54)
					(name "ILIM"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 10.16 -2.54 180)
					(length 2.54)
					(name "PGFB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 -5.08 0)
					(length 2.54)
					(name "SET"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 -10.16 90)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 10.16 0 180)
					(length 2.54)
					(name "OUTS"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 10.16 2.54 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -10.16 90)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Regulator_Linear:LT3045xMSE"
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at -6.35 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "LT3045xMSE"
				(at 1.27 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_SO:MSOP-12-1EP_3x4.039mm_P0.65mm_EP1.651x2.845mm"
				(at 0 8.255 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/3045fa.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "500mA, Adjustable, Ultralow Noise, Ultrahigh PSRR Linear Regulator, MSOP-12"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "linear voltage regulator low-noise"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "MSOP*1EP*3x4.039mm*P0.65mm*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "LT3045xMSE_0_1"
				(rectangle
					(start -7.62 5.08)
					(end 7.62 -7.62)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "LT3045xMSE_1_1"
				(pin power_in line
					(at -10.16 2.54 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 2.54 0)
					(length 2.54)
					(hide yes)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 2.54 0)
					(length 2.54)
					(hide yes)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -10.16 0 0)
					(length 2.54)
					(name "EN/UV"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin open_collector line
					(at 10.16 -5.08 180)
					(length 2.54)
					(name "PG"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 -2.54 0)
					(length 2.54)
					(name "ILIM"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 10.16 -2.54 180)
					(length 2.54)
					(name "PGFB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 -5.08 0)
					(length 2.54)
					(name "SET"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 -10.16 90)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 10.16 0 180)
					(length 2.54)
					(name "OUTS"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 10.16 2.54 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 10.16 2.54 180)
					(length 2.54)
					(hide yes)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -10.16 90)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Regulator_Linear:LT3094xMSE"
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at -6.35 8.89 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "LT3094xMSE"
				(at 1.27 8.89 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_SO:MSOP-12-1EP_3x4.039mm_P0.65mm_EP1.651x2.845mm"
				(at 0 10.795 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/LT3094.pdf"
				(at 0 2.54 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "-500mA, Adjustable, Ultralow Noise, Ultrahigh PSRR RF Negative Linear Regulator, MSOP-12"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "linear negative voltage regulator low-noise"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "MSOP*1EP*3x4.039mm*P0.65mm*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "LT3094xMSE_0_0"
				(pin passive line
					(at 10.16 5.08 180)
					(length 2.54)
					(hide yes)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 5.08 0)
					(length 2.54)
					(hide yes)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "LT3094xMSE_0_1"
				(rectangle
					(start 7.62 7.62)
					(end -7.62 -7.62)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "LT3094xMSE_1_1"
				(pin power_in line
					(at -10.16 5.08 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 5.08 0)
					(length 2.54)
					(hide yes)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -10.16 2.54 0)
					(length 2.54)
					(name "EN/UV"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin open_collector line
					(at -10.16 0 0)
					(length 2.54)
					(name "PG"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 10.16 0 180)
					(length 2.54)
					(name "PGFB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 10.16 -2.54 180)
					(length 2.54)
					(name "ILIM"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 -2.54 0)
					(length 2.54)
					(name "VIOC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 -5.08 0)
					(length 2.54)
					(name "SET"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 -10.16 90)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 10.16 2.54 180)
					(length 2.54)
					(name "OUTS"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 10.16 5.08 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Regulator_Linear:TLV75533PDBV"
			(pin_names
				(offset 0.254)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at -3.81 5.715 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "TLV75533PDBV"
				(at 0 5.715 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
				(at 0 8.255 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
						(italic yes)
					)
				)
			)
			(property "Datasheet" "http://www.ti.com/lit/ds/symlink/tlv755p.pdf"
				(at 0 1.27 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "500mA Low Dropout Voltage Regulator, Fixed Output 3.3V, SOT-23-5"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "LDO Regulator Fixed Positive"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "SOT?23*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "TLV75533PDBV_0_1"
				(rectangle
					(start -5.08 4.445)
					(end 5.08 -5.08)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "TLV75533PDBV_1_1"
				(pin power_in line
					(at -7.62 2.54 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 -7.62 90)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 0 0)
					(length 2.54)
					(name "EN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin no_connect line
					(at 5.08 0 180)
					(length 2.54)
					(hide yes)
					(name "NC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 7.62 2.54 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:+3.3V"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "+3.3V"
				(at 0 3.556 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"+3.3V\""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "+3.3V_0_1"
				(polyline
					(pts
						(xy -0.762 1.27) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 2.54) (xy 0.762 1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 0) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "+3.3V_1_1"
				(pin power_in line
					(at 0 0 90)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:GND"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "GND"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "GND_0_1"
				(polyline
					(pts
						(xy 0 0) (xy 0 -1.27) (xy 1.27 -1.27) (xy 0 -2.54) (xy -1.27 -1.27) (xy 0 -1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "GND_1_1"
				(pin power_in line
					(at 0 0 270)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:AD5542ABCPZ"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 13.97 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "AD5542ABCPZ"
				(at 0 12.07 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_DFN_QFN:QFN-16-1EP_4x4mm_P0.65mm_EP2.65x2.65mm"
				(at 0 10.16 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
				(at 0 8.26 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, LFCSP-16"
				(at 0 4.45 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "LCSC" "C578215"
				(at 0 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "AD5542ABCPZ_0_1"
				(rectangle
					(start -8.89 -20.32)
					(end 8.89 15.24)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "AD5542ABCPZ_1_1"
				(pin power_in line
					(at -11.43 -5.08 0)
					(length 2.54)
					(name "IOVCC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin output line
					(at 11.43 2.54 180)
					(length 2.54)
					(name "IOUT2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin output line
					(at 11.43 5.08 180)
					(length 2.54)
					(name "IOUT1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 11.43 0 180)
					(length 2.54)
					(name "RFB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 -17.78 0)
					(length 2.54)
					(name "EP"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -11.43 -10.16 0)
					(length 2.54)
					(name "AGND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -11.43 -7.62 0)
					(length 2.54)
					(name "VSS"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -11.43 -15.24 0)
					(length 2.54)
					(name "OGND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -11.43 0 0)
					(length 2.54)
					(name "REFIN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -11.43 -2.54 0)
					(length 2.54)
					(name "VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -11.43 7.62 0)
					(length 2.54)
					(name "SDIN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -11.43 10.16 0)
					(length 2.54)
					(name "SCLK"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -11.43 12.7 0)
					(length 2.54)
					(name "~{SYNC}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -11.43 5.08 0)
					(length 2.54)
					(name "~{CLR}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -11.43 2.54 0)
					(length 2.54)
					(name "~{LDAC}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -11.43 -12.7 0)
					(length 2.54)
					(name "AGND2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:AD5542AxRU"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 16.51 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "AD5542A"
				(at 0 13.97 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "AD5542AxRU_0_1"
				(rectangle
					(start -8.89 11.43)
					(end 8.89 -11.43)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "AD5542AxRU_1_1"
				(pin passive line
					(at 11.43 1.27 180)
					(length 2.54)
					(name "RFB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin output line
					(at 11.43 6.35 180)
					(length 2.54)
					(name "VOUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 -8.89 0)
					(length 2.54)
					(name "AGNDF"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 11.43 -8.89 180)
					(length 2.54)
					(name "AGNDS"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 11.43 -6.35 180)
					(length 2.54)
					(name "REFS"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 11.43 -3.81 180)
					(length 2.54)
					(name "REFF"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin no_connect line
					(at -11.43 -1.27 0)
					(length 2.54)
					(hide yes)
					(name "NC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 8.89 0)
					(length 2.54)
					(name "~{CS}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 3.81 0)
					(length 2.54)
					(name "SCLK"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 6.35 0)
					(length 2.54)
					(name "DIN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 11.43 -1.27 180)
					(length 2.54)
					(name "~{CLR}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 1.27 0)
					(length 2.54)
					(name "~{LDAC}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 -6.35 0)
					(length 2.54)
					(name "DGND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 11.43 3.81 180)
					(length 2.54)
					(name "INV"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -11.43 -3.81 0)
					(length 2.54)
					(name "VLOGIC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 11.43 8.89 180)
					(length 2.54)
					(name "VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:ADA4510-2ARMZ"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 11.43 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "ADA4510-2ARMZ"
				(at 0 9.53 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
				(at 0 7.62 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
				(at 0 5.72 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Dual precision op-amp, SOIC-8, DAC I-to-V buffer"
				(at 0 1.91 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "LCSC" ""
				(at 0 3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "ADA4510-2ARMZ_1_1"
				(polyline
					(pts
						(xy -5.08 5.08) (xy 5.08 0) (xy -5.08 -5.08) (xy -5.08 5.08)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin output line
					(at 7.62 0 180)
					(length 2.54)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 -2.54 0)
					(length 2.54)
					(name "-"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 2.54 0)
					(length 2.54)
					(name "+"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "ADA4510-2ARMZ_2_1"
				(polyline
					(pts
						(xy -5.08 5.08) (xy 5.08 0) (xy -5.08 -5.08) (xy -5.08 5.08)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin input line
					(at -7.62 2.54 0)
					(length 2.54)
					(name "+"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 -2.54 0)
					(length 2.54)
					(name "-"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin output line
					(at 7.62 0 180)
					(length 2.54)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "ADA4510-2ARMZ_3_1"
				(pin power_in line
					(at -2.54 -7.62 90)
					(length 3.81)
					(name "V-"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -2.54 7.62 270)
					(length 3.81)
					(name "V+"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:ADA4510-2xAR"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 2.54 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "ADA4510-2"
				(at 2.54 3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "ADA4510-2xAR_1_1"
				(polyline
					(pts
						(xy 5.08 0) (xy -5.08 5.08) (xy -5.08 -5.08) (xy 5.08 0)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin output line
					(at 7.62 0 180)
					(length 2.54)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 -2.54 0)
					(length 2.54)
					(name "-"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 2.54 0)
					(length 2.54)
					(name "+"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "ADA4510-2xAR_2_1"
				(polyline
					(pts
						(xy 5.08 0) (xy -5.08 5.08) (xy -5.08 -5.08) (xy 5.08 0)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin input line
					(at -7.62 2.54 0)
					(length 2.54)
					(name "+"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 -2.54 0)
					(length 2.54)
					(name "-"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin output line
					(at 7.62 0 180)
					(length 2.54)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "ADA4510-2xAR_3_1"
				(pin power_in line
					(at 0 -7.62 90)
					(length 3.81)
					(name "V-"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 7.62 270)
					(length 3.81)
					(name "V+"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:BNC_Vertical_THT"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "BNC_Vertical_THT"
				(at 0 4.445 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Connector_Coaxial:BNC_Amphenol_031-221-RFX_Vertical"
				(at 0 2.54 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0.635 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "BNC vertical panel-mount THT 50Ω coaxial connector, V2 output"
				(at 0 -3.175 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "LCSC" ""
				(at 0 -1.27 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "BNC_Vertical_THT_0_1"
				(circle
					(center 0 0)
					(radius 2.54)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "BNC_Vertical_THT_1_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "SIG"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 5.08 0 180)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:FCS8-20-01-L-S-A-TR"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 30.48 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "FCS8-20-01-L-S-A-TR"
				(at 0 27.94 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "quack_analog:SAMTEC_FCS8-20-01-L-S-A-TR"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_0_1"
				(rectangle
					(start -2.54 25.4)
					(end 2.54 -31.75)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_1_1"
				(pin passive line
					(at 5.08 22.86 180)
					(length 2.54)
					(name "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 20.32 180)
					(length 2.54)
					(name "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 17.78 180)
					(length 2.54)
					(name "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 15.24 180)
					(length 2.54)
					(name "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 12.7 180)
					(length 2.54)
					(name "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 10.16 180)
					(length 2.54)
					(name "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 7.62 180)
					(length 2.54)
					(name "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 5.08 180)
					(length 2.54)
					(name "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 2.54 180)
					(length 2.54)
					(name "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 0 180)
					(length 2.54)
					(name "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -2.54 180)
					(length 2.54)
					(name "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -5.08 180)
					(length 2.54)
					(name "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -7.62 180)
					(length 2.54)
					(name "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -10.16 180)
					(length 2.54)
					(name "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -12.7 180)
					(length 2.54)
					(name "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -15.24 180)
					(length 2.54)
					(name "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -17.78 180)
					(length 2.54)
					(name "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -20.32 180)
					(length 2.54)
					(name "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -22.86 180)
					(length 2.54)
					(name "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -25.4 180)
					(length 2.54)
					(name "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -29.21 180)
					(length 2.54)
					(name "S"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:LT3045EDD"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 10.16 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "LT3045EDD"
				(at 0 8.26 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_DFN_QFN:DFN-10-1EP_3x3mm_P0.5mm_EP1.65x2.38mm"
				(at 0 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/3045fd.pdf"
				(at 0 4.45 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "500mA positive LDO, ultra-low noise, DFN-10"
				(at 0 0.635 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "LCSC" "C666574"
				(at 0 2.54 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "LT3045EDD_0_1"
				(rectangle
					(start -6.35 -8.89)
					(end 6.35 8.89)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "LT3045EDD_1_1"
				(pin power_in line
					(at -8.89 6.35 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -8.89 3.81 0)
					(length 2.54)
					(name "IN2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -8.89 1.27 0)
					(length 2.54)
					(name "IN3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -8.89 -1.27 0)
					(length 2.54)
					(name "SET"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -8.89 -3.81 0)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 6.35 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 3.81 180)
					(length 2.54)
					(name "OUT2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 1.27 180)
					(length 2.54)
					(name "OUT3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 -1.27 180)
					(length 2.54)
					(name "OUT4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -8.89 -6.35 0)
					(length 2.54)
					(name "EP"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:LT3094EDD"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 10.16 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "LT3094EDD"
				(at 0 8.26 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_DFN_QFN:DFN-12-1EP_3x4mm_P0.5mm_EP1.65x3.15mm"
				(at 0 6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/3094fa.pdf"
				(at 0 4.45 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "500mA negative LDO, ultra-low noise, DFN-12"
				(at 0 0.635 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "LCSC" "C670492"
				(at 0 2.54 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "LT3094EDD_0_1"
				(rectangle
					(start -6.35 -6.35)
					(end 6.35 11.43)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "LT3094EDD_1_1"
				(pin power_in line
					(at -8.89 8.89 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -8.89 6.35 0)
					(length 2.54)
					(name "IN2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -8.89 3.81 0)
					(length 2.54)
					(name "IN3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -8.89 1.27 0)
					(length 2.54)
					(name "SET"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin output line
					(at 8.89 -1.27 180)
					(length 2.54)
					(name "PGOOD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -8.89 -1.27 0)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 8.89 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 6.35 180)
					(length 2.54)
					(name "OUT2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 3.81 180)
					(length 2.54)
					(name "OUT3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 8.89 1.27 180)
					(length 2.54)
					(name "OUT4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -8.89 -3.81 0)
					(length 2.54)
					(name "EP"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:LTC6655xMS8-2.5"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 2.54 10.16 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "LTC6655-2.5"
				(at 2.54 7.62 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_SO:MSOP-8_3x3mm_P0.65mm"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ltc6655.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "2.5V precision voltage reference, 8-MSOP, ±0.025% accuracy"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "LTC6655xMS8-2.5_0_1"
				(rectangle
					(start -7.62 5.08)
					(end 7.62 -5.08)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "LTC6655xMS8-2.5_1_1"
				(pin input line
					(at -10.16 0 0)
					(length 2.54)
					(name "~{SHDN}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 7.62 270)
					(length 2.54)
					(name "VIN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -7.62 90)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -7.62 90)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -7.62 90)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 10.16 -1.27 180)
					(length 2.54)
					(name "OUTS"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 10.16 1.27 180)
					(length 2.54)
					(name "OUTF"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -7.62 90)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_analog:TPS7A2033PDBVR"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 7.62 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "TPS7A2033PDBVR"
				(at 0 5.72 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
				(at 0 3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.ti.com/lit/ds/symlink/tps7a20.pdf"
				(at 0 1.91 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "300mA 3.3V LDO, SOT-23-5, for FPGA logic rail"
				(at 0 -1.91 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "LCSC" "C2862740"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "TPS7A2033PDBVR_0_1"
				(rectangle
					(start -5.08 -6.35)
					(end 5.08 5.08)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "TPS7A2033PDBVR_1_1"
				(pin power_in line
					(at -7.62 -3.81 0)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 1.27 0)
					(length 2.54)
					(name "EN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -7.62 3.81 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -7.62 -1.27 0)
					(length 2.54)
					(name "FB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 7.62 0 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
	)
	(rectangle
		(start 63.5 121.92)
		(end 177.8 167.64)
		(stroke
			(width 0)
			(type default)
		)
		(fill
			(type none)
		)
		(uuid "02802a3c-4de8-4333-a51f-1f448dc533c9")
	)
	(rectangle
		(start 63.5 76.2)
		(end 177.8 121.92)
		(stroke
			(width 0)
			(type default)
		)
		(fill
			(type none)
		)
		(uuid "3bfe9d5f-a858-4698-8923-964c0497914b")
	)
	(rectangle
		(start 177.8 30.48)
		(end 292.1 76.2)
		(stroke
			(width 0)
			(type default)
		)
		(fill
			(type none)
		)
		(uuid "578eb1de-1558-4bfa-bf1c-305714dd4f28")
	)
	(rectangle
		(start 177.8 76.2)
		(end 292.1 121.92)
		(stroke
			(width 0)
			(type default)
		)
		(fill
			(type none)
		)
		(uuid "bf8ecaad-66c0-4a2b-8a5f-f5255f7e87e0")
	)
	(rectangle
		(start 63.5 30.48)
		(end 177.8 76.2)
		(stroke
			(width 0)
			(type default)
		)
		(fill
			(type none)
		)
		(uuid "d2d16b29-4916-41fe-815c-bcadd63c214d")
	)
	(rectangle
		(start 177.8 121.92)
		(end 292.1 167.64)
		(stroke
			(width 0)
			(type default)
		)
		(fill
			(type none)
		)
		(uuid "fb379910-4df8-449c-9dff-ef1bbb5f00e0")
	)
	(text "CH1"
		(exclude_from_sim no)
		(at 64.77 31.75 0)
		(effects
			(font
				(size 2.54 2.54)
				(thickness 0.508)
				(bold yes)
			)
			(justify left top)
		)
		(uuid "0b01f64d-7d3e-440d-ab84-d8920bd104e4")
	)
	(text "CH3"
		(exclude_from_sim no)
		(at 64.77 77.47 0)
		(effects
			(font
				(size 2.54 2.54)
				(thickness 0.508)
				(bold yes)
			)
			(justify left top)
		)
		(uuid "354f636c-20d6-4e5d-9e8d-266b03376f9d")
	)
	(text "CH2"
		(exclude_from_sim no)
		(at 179.07 31.75 0)
		(effects
			(font
				(size 2.54 2.54)
				(thickness 0.508)
				(bold yes)
			)
			(justify left top)
		)
		(uuid "590ee59c-9b39-48d0-a042-1c3a52ccd5fa")
	)
	(text "CH6"
		(exclude_from_sim no)
		(at 179.07 123.19 0)
		(effects
			(font
				(size 2.54 2.54)
				(thickness 0.508)
				(bold yes)
			)
			(justify left top)
		)
		(uuid "7b2647b6-1a8e-4ae5-aa13-325832a11fa8")
	)
	(text "CH4"
		(exclude_from_sim no)
		(at 179.07 77.47 0)
		(effects
			(font
				(size 2.54 2.54)
				(thickness 0.508)
				(bold yes)
			)
			(justify left top)
		)
		(uuid "97d8788f-ec17-4ed6-8076-97996af3bd98")
	)
	(text "CH5"
		(exclude_from_sim no)
		(at 64.77 123.19 0)
		(effects
			(font
				(size 2.54 2.54)
				(thickness 0.508)
				(bold yes)
			)
			(justify left top)
		)
		(uuid "9f120d8d-e3f5-4d2c-82a9-53e62fe5d56b")
	)
	(junction
		(at 224.79 217.17)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "0052b6d0-b6ea-4365-9708-80d3026f6b31")
	)
	(junction
		(at 113.03 212.09)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "02457253-36ea-40bf-869c-e00300c0119b")
	)
	(junction
		(at 367.03 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "03004d3d-2979-43a0-8668-42c561d68140")
	)
	(junction
		(at 113.03 142.24)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "03fbdd61-9f72-43ab-aade-d9802a36ebf3")
	)
	(junction
		(at 331.47 99.06)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "04b76464-cbbc-4abc-a704-9299cd2b5d34")
	)
	(junction
		(at 358.14 85.09)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "04f91c1e-1400-4127-9b34-94e8a7b39a69")
	)
	(junction
		(at 331.47 46.99)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "05503b01-d227-4a54-bf99-9ddece6c5843")
	)
	(junction
		(at 251.46 220.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "09616d17-6d18-4877-946d-14c6fa26e7c2")
	)
	(junction
		(at 358.14 46.99)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "0a7924e7-1962-4f1b-bac6-575a340c5853")
	)
	(junction
		(at 77.47 60.96)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "0aee4c4f-1669-4cbb-8be7-992ae0497b5b")
	)
	(junction
		(at 130.81 48.26)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "0e390e1a-c8ae-44b0-bdc4-b794097586e7")
	)
	(junction
		(at 349.25 107.95)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "11444758-53ba-4a56-9c62-445fe5c5c58f")
	)
	(junction
		(at 349.25 99.06)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "1ab01a43-2ecc-4045-b7b5-3061dd471389")
	)
	(junction
		(at 245.11 139.7)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "200f115b-2f2c-4cf3-a719-1e1ebfb6a397")
	)
	(junction
		(at 217.17 58.42)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "2e9c1850-ab23-417e-9656-1a4da11ba3f0")
	)
	(junction
		(at 133.35 153.67)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "30a56bbf-1cd9-4d3a-8efb-2401c301c8f9")
	)
	(junction
		(at 340.36 93.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "310ad09b-fe3d-4751-97cc-132a8dc9c585")
	)
	(junction
		(at 113.03 50.8)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "38cae06e-9479-4e94-ade4-e66c88789f2a")
	)
	(junction
		(at 245.11 48.26)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "3a25a634-b160-477f-9d8f-de5f9f565c9e")
	)
	(junction
		(at 138.43 186.69)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "3d34b910-eb17-44fc-901f-5c4c40a7031f")
	)
	(junction
		(at 102.87 58.42)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "3d918e2a-5ed3-4197-97e6-f46ceb4e77a0")
	)
	(junction
		(at 273.05 142.24)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "40b4f258-de2a-47e1-bd04-b4f678e2deb4")
	)
	(junction
		(at 340.36 46.99)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "427a51ec-3851-4e2c-9221-cf6bcb79a7cd")
	)
	(junction
		(at 237.49 198.12)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "44a70d6f-91cb-4cf1-b5b4-2610e4423768")
	)
	(junction
		(at 349.25 80.01)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "44e73b97-4fa1-47c7-8365-de6c11cf0f8f")
	)
	(junction
		(at 340.36 80.01)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4846936a-9998-4b56-8595-15df6b54a5fc")
	)
	(junction
		(at 151.13 50.8)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4a9aecaa-88dc-4937-ad97-51d03f85763b")
	)
	(junction
		(at 255.27 220.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4ad50f84-c594-46c4-b0ed-d5412bd4023f")
	)
	(junction
		(at 130.81 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4cb840ce-4e77-4c13-9751-975424a1a621")
	)
	(junction
		(at 104.14 184.15)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4cf3c059-efe6-4629-9ee1-83a88bb90a50")
	)
	(junction
		(at 349.25 113.03)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4dfd5922-c62d-4317-9c38-543b67229110")
	)
	(junction
		(at 358.14 93.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "536223fd-2715-4e54-abfb-146446db6548")
	)
	(junction
		(at 275.59 190.5)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "54e82c06-36ff-413e-ad1a-6ce13abd7c97")
	)
	(junction
		(at 191.77 60.96)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "5680be19-9e73-4f33-a68a-3a55d3f5b6ab")
	)
	(junction
		(at 358.14 80.01)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "56f5bb72-c8b2-4fab-8b8d-4ef28e7a3d36")
	)
	(junction
		(at 247.65 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "58f6a74e-f289-4927-beb8-468fef6e7f59")
	)
	(junction
		(at 340.36 85.09)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "5deecfbb-227a-4eea-99f2-b747b593f3af")
	)
	(junction
		(at 358.14 99.06)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "633d0ab8-9102-44bc-b57f-3e4eb792ccaa")
	)
	(junction
		(at 331.47 80.01)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "640a2425-9091-42ab-b97c-077953ac203a")
	)
	(junction
		(at 265.43 96.52)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "665e98dc-54f9-4648-9a23-3a6558b4ed29")
	)
	(junction
		(at 102.87 149.86)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "690af065-6b1a-42ff-9f44-6502baa315a7")
	)
	(junction
		(at 340.36 113.03)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "691e74c0-b3fe-4a25-8f56-7e620b16df31")
	)
	(junction
		(at 130.81 101.6)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "693fa062-363e-4f26-bdab-170bdb280fa6")
	)
	(junction
		(at 331.47 93.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "69787cc3-3020-48d8-aef4-fe740370d44e")
	)
	(junction
		(at 104.14 212.09)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "6f037a45-cba9-42d7-87e8-ce52aa7720aa")
	)
	(junction
		(at 322.58 99.06)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "6f9cd5aa-7709-460f-b2b0-80ccad21984b")
	)
	(junction
		(at 349.25 46.99)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "7183851c-6283-4c91-b787-b18f2d895096")
	)
	(junction
		(at 135.89 186.69)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "737dd989-33e7-47f7-8cf8-0b2b4790dae0")
	)
	(junction
		(at 322.58 113.03)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "73b1996e-6ebd-4586-8681-df51ddb5708e")
	)
	(junction
		(at 245.11 147.32)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "7513bf2c-7e7d-4d14-8b88-debdcffde9ab")
	)
	(junction
		(at 322.58 80.01)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "771ee9b6-f6f4-4630-a046-3275b68ad8f5")
	)
	(junction
		(at 227.33 217.17)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "780ce925-f9d4-46d6-bb1f-7ecf37fc3850")
	)
	(junction
		(at 237.49 205.74)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "793cffb7-d2fe-4f97-aee5-38d1cb6210de")
	)
	(junction
		(at 113.03 184.15)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "80cbd020-4037-4456-b740-63dba8239837")
	)
	(junction
		(at 247.65 198.12)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "816f3dbd-58c9-4aa4-9241-86a6a7d87b85")
	)
	(junction
		(at 201.93 214.63)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "86dcb29a-774d-4eb0-bc82-7c547f10c32d")
	)
	(junction
		(at 331.47 107.95)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "8d59117b-2b35-4047-86b3-c23cd22da5a3")
	)
	(junction
		(at 133.35 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "8f21733a-1a70-47ae-9a97-70f15c439722")
	)
	(junction
		(at 265.43 50.8)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "900d6b83-886f-41e7-a75f-fc6bd1110ac5")
	)
	(junction
		(at 102.87 104.14)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "92c0a424-82a9-4b28-9e41-b96a7313f578")
	)
	(junction
		(at 245.11 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "9330957d-9243-4c6b-9229-0caa5f559a32")
	)
	(junction
		(at 113.03 96.52)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "9534e648-fcbb-491a-8505-0a91c7018c13")
	)
	(junction
		(at 191.77 106.68)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "9af2ba28-0194-4496-8ebc-89daf7d62d55")
	)
	(junction
		(at 77.47 152.4)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "9e4ef699-8988-46a6-9e92-f4a6964b51c6")
	)
	(junction
		(at 133.35 107.95)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "9fc16bef-17f5-45e2-8dcb-d6c4c1546dd0")
	)
	(junction
		(at 358.14 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a0eec6dd-986b-4943-88ff-9e43c94a4281")
	)
	(junction
		(at 113.03 232.41)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a227e061-1833-4f80-b255-f71fbcba8dd3")
	)
	(junction
		(at 203.2 176.53)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a33e4783-1e57-4472-8705-60a1b54b170d")
	)
	(junction
		(at 213.36 184.15)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a36e31e4-6051-4870-8063-db8f655bfd6d")
	)
	(junction
		(at 130.81 139.7)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a40c97cb-55ce-4dbb-b467-bdd279a61afd")
	)
	(junction
		(at 331.47 85.09)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a4655bd7-1b7c-4e8e-aa06-b1e1773bc13c")
	)
	(junction
		(at 252.73 190.5)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a4697e8e-8b78-4eba-a084-fc5a75811aba")
	)
	(junction
		(at 322.58 46.99)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a49927f3-d250-43e1-be30-a29d372b3e4a")
	)
	(junction
		(at 191.77 152.4)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a6566cd3-ff95-435e-9ed6-274f814ff8fe")
	)
	(junction
		(at 201.93 224.79)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "a9911fe1-b5ea-4736-b763-a42f645d1b63")
	)
	(junction
		(at 130.81 93.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "aa711ac6-8bea-4065-a26e-09124495578d")
	)
	(junction
		(at 331.47 113.03)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "aacb7c8a-9ef1-4a39-acc4-2ac91839d639")
	)
	(junction
		(at 193.04 214.63)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "ac707a35-40cf-418e-9647-43a6c100e0a9")
	)
	(junction
		(at 151.13 96.52)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "accc51b3-a0d8-4e7d-9483-8ce451f1b5f4")
	)
	(junction
		(at 322.58 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "adf6217d-1358-4ae1-b3ab-b769aae89bfc")
	)
	(junction
		(at 349.25 93.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "ae707e53-14d0-459f-8e02-165a127421cc")
	)
	(junction
		(at 130.81 147.32)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "b00117e7-1767-4c43-90d2-d4a268dd484f")
	)
	(junction
		(at 340.36 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "b228e582-8b63-4b02-be6a-a632cdb5a51a")
	)
	(junction
		(at 227.33 50.8)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "b5162d0c-8794-40f8-a562-2a158701acd3")
	)
	(junction
		(at 265.43 142.24)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "b70a33cc-6b12-4c4d-b8a0-5a963f0b2fcf")
	)
	(junction
		(at 113.03 194.31)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "b7e635ef-dc55-4d0c-b2c3-ba9fc6e8a04a")
	)
	(junction
		(at 331.47 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "bda90d40-06d3-4779-a3ab-1f1c1dfea803")
	)
	(junction
		(at 245.11 93.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "bddd4715-a717-4dec-9886-5f51db23116e")
	)
	(junction
		(at 340.36 107.95)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "befdc9ad-b5a9-43b2-9ac7-a2bdcb0b0818")
	)
	(junction
		(at 358.14 113.03)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "c1481508-fb78-4c7a-a19b-0be7af85b0c4")
	)
	(junction
		(at 203.2 184.15)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "c17980b0-0d36-48f9-bfd9-ec8dc0f03ecc")
	)
	(junction
		(at 138.43 214.63)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "c1d4abe5-a7a8-433a-a380-32e1fd5e4cc3")
	)
	(junction
		(at 113.03 224.79)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "c2c762e4-438e-45a0-97f1-fa61c62a7b55")
	)
	(junction
		(at 228.6 191.77)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "c5b9f467-6510-45f5-985c-a0bfb09e0425")
	)
	(junction
		(at 201.93 232.41)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "c78d0944-ca8d-4f2c-9733-f646a6ba2bdf")
	)
	(junction
		(at 367.03 46.99)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "ca204d08-d6fe-43e4-8b7a-b1b48498748b")
	)
	(junction
		(at 224.79 191.77)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "d2ba41d8-0075-4dfa-b550-8e0d024134a3")
	)
	(junction
		(at 247.65 107.95)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "d67bacfa-021a-45d3-ad2d-de084de3d317")
	)
	(junction
		(at 227.33 96.52)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "d6e5c699-81d5-43fe-9b7f-5c0ab13004ca")
	)
	(junction
		(at 247.65 153.67)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "dae84a34-3196-45c2-b93a-a869941caa10")
	)
	(junction
		(at 203.2 187.96)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "db103192-e93c-4a22-8896-ba8ce34bd0e1")
	)
	(junction
		(at 113.03 201.93)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "db672f33-cae8-4abc-9b9c-6da306e9cbe5")
	)
	(junction
		(at 358.14 107.95)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "dc541b6f-8088-4d4a-8d4f-54d6d6bfb594")
	)
	(junction
		(at 274.32 220.98)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "e4e6154f-4a4f-4bae-bc8b-bcc213f145b9")
	)
	(junction
		(at 77.47 106.68)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "e99b21b2-8867-443d-8557-dc86bef0f72c")
	)
	(junction
		(at 322.58 85.09)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "ea3eee8b-f3ce-4d7a-8bbd-cd46b34e9525")
	)
	(junction
		(at 151.13 142.24)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "edc633c9-c74f-4bb4-bc20-3edc359cfeaf")
	)
	(junction
		(at 83.82 231.14)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "ede68a0b-0bfa-4fb4-8264-0f69c36a9860")
	)
	(junction
		(at 217.17 104.14)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "ef6f1b4c-37ae-436c-93c3-631e282905d5")
	)
	(junction
		(at 245.11 101.6)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "f34f6051-b902-4be4-a798-0d224fe92561")
	)
	(junction
		(at 340.36 99.06)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fb57818f-f555-4888-b9bf-59e5e12db066")
	)
	(junction
		(at 349.25 62.23)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fb75ed0d-4220-418e-a363-931ac8239d68")
	)
	(junction
		(at 349.25 85.09)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fc07d6e8-af05-445f-b276-1b30b35212a7")
	)
	(junction
		(at 227.33 142.24)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fcbb1d0a-04f4-41ec-b977-36f9fc01dbd6")
	)
	(junction
		(at 135.89 214.63)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fe7b19e9-1167-4f10-8457-799772f9ab03")
	)
	(junction
		(at 217.17 149.86)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fef9fb37-a279-4ff1-8b39-71f758d428bc")
	)
	(no_connect
		(at 274.32 198.12)
		(uuid "403a2d27-07ce-436b-9d83-64bbc815d912")
	)
	(no_connect
		(at 223.52 222.25)
		(uuid "a2753de8-41e7-409f-a6ef-ad147bcf7566")
	)
	(no_connect
		(at 134.62 191.77)
		(uuid "ada2b9b6-1f7d-4769-878d-1bdf4008b27e")
	)
	(no_connect
		(at 114.3 219.71)
		(uuid "d0a2ee7b-909d-41ff-a836-5b8da6884aef")
	)
	(no_connect
		(at 114.3 217.17)
		(uuid "e774060a-ff4c-4f04-9ae9-5b98e5679e1d")
	)
	(wire
		(pts
			(xy 247.65 153.67) (xy 254 153.67)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "02a379fe-a2c0-46d1-b012-b253ae3aebe1")
	)
	(wire
		(pts
			(xy 104.14 200.66) (xy 104.14 201.93)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0319219b-fc62-404e-a86b-f045a9b677d1")
	)
	(wire
		(pts
			(xy 130.81 64.77) (xy 130.81 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0334f845-bacd-4595-859f-d3d4c192942d")
	)
	(wire
		(pts
			(xy 322.58 99.06) (xy 331.47 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "041980c4-bfc1-42a8-ad1d-2759e83c515e")
	)
	(wire
		(pts
			(xy 130.81 139.7) (xy 134.62 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0487baf4-19de-4cf4-92a1-a6086e5b70c1")
	)
	(wire
		(pts
			(xy 113.03 232.41) (xy 113.03 233.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "07d85bd9-c826-4948-b739-76ceec0ccc08")
	)
	(wire
		(pts
			(xy 275.59 190.5) (xy 281.94 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0803d16a-53dd-478a-9bae-e3bd4b1ce32c")
	)
	(wire
		(pts
			(xy 138.43 186.69) (xy 135.89 186.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0885b4db-8b4a-403a-b5c2-7604720492a8")
	)
	(wire
		(pts
			(xy 186.69 137.16) (xy 193.04 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0899afb4-c19a-4dde-bef3-8287f5eeb165")
	)
	(wire
		(pts
			(xy 340.36 113.03) (xy 349.25 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0997f38f-c05b-436b-bcde-3f26bc4bfb78")
	)
	(wire
		(pts
			(xy 82.55 185.42) (xy 88.9 185.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0a69e5dc-627b-40bb-83d8-4ffdf83ba941")
	)
	(wire
		(pts
			(xy 215.9 58.42) (xy 217.17 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0b4f79bf-3401-44cd-a936-c955a8890327")
	)
	(wire
		(pts
			(xy 82.55 198.12) (xy 88.9 198.12)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0bcfb633-87a5-437f-8f71-84d2527105a0")
	)
	(wire
		(pts
			(xy 248.92 144.78) (xy 247.65 144.78)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0c2ae337-8ca1-42dc-a11c-39093c5cc0e3")
	)
	(wire
		(pts
			(xy 247.65 107.95) (xy 247.65 115.57)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0cc77c3e-6cb7-4209-8664-78ed42a8194c")
	)
	(wire
		(pts
			(xy 104.14 184.15) (xy 113.03 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0d501f10-ef12-4ace-9a65-89dc44f4a49e")
	)
	(wire
		(pts
			(xy 358.14 46.99) (xy 367.03 46.99)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0d7e3a63-bd0b-4516-a1b4-76f52a6f1c02")
	)
	(wire
		(pts
			(xy 215.9 93.98) (xy 227.33 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0dfc0b93-cf41-4368-ba11-80a26d472901")
	)
	(wire
		(pts
			(xy 217.17 101.6) (xy 217.17 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0f0d1c7b-8357-4f8a-b0b2-553779978b39")
	)
	(wire
		(pts
			(xy 134.62 186.69) (xy 135.89 186.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "11069995-e2b3-4e6b-b96b-011b4702114f")
	)
	(wire
		(pts
			(xy 349.25 85.09) (xy 358.14 85.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "116fa643-c213-47fd-ad67-a6c6acee65ae")
	)
	(wire
		(pts
			(xy 193.04 224.79) (xy 201.93 224.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1329ad5b-af8f-47f5-88db-6f2033375efb")
	)
	(wire
		(pts
			(xy 134.62 115.57) (xy 133.35 115.57)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1488300c-4a57-434f-9457-da6229e604f7")
	)
	(wire
		(pts
			(xy 226.06 142.24) (xy 215.9 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "14f3f049-ccd3-4552-bc06-fb70886df64a")
	)
	(wire
		(pts
			(xy 157.48 142.24) (xy 160.02 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "15f2517e-df6c-486a-a18e-d67820e8d403")
	)
	(wire
		(pts
			(xy 358.14 99.06) (xy 367.03 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "16b0c054-188f-4e08-ba69-e1bbc59afe04")
	)
	(wire
		(pts
			(xy 247.65 53.34) (xy 247.65 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "17a75a6d-3dea-44ca-9285-6326525271d5")
	)
	(wire
		(pts
			(xy 215.9 91.44) (xy 228.6 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "17b6c7ca-eaee-41e6-bb6c-e19591149534")
	)
	(wire
		(pts
			(xy 130.81 147.32) (xy 111.76 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "182d24f5-7c23-4240-93cf-0a54e6a8e33f")
	)
	(wire
		(pts
			(xy 224.79 191.77) (xy 224.79 194.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1a163b88-eb39-4937-b5e7-a2dc19882075")
	)
	(wire
		(pts
			(xy 193.04 104.14) (xy 191.77 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1adbbf81-f5d6-44ae-87ef-ed423770ade7")
	)
	(wire
		(pts
			(xy 151.13 142.24) (xy 152.4 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1b5657d7-0c05-4141-8734-93d521015570")
	)
	(wire
		(pts
			(xy 275.59 187.96) (xy 275.59 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1b7e2d94-8be2-45bb-8f81-03bc4a874699")
	)
	(wire
		(pts
			(xy 186.69 139.7) (xy 193.04 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1cc6c16e-b589-430d-ac89-6d7cf3b2228f")
	)
	(wire
		(pts
			(xy 101.6 149.86) (xy 102.87 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1fa83328-72b9-4f3b-82ea-d11b390fff22")
	)
	(wire
		(pts
			(xy 349.25 99.06) (xy 358.14 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "20e15f78-39b4-4f07-b1b6-7d4e73e9d70f")
	)
	(wire
		(pts
			(xy 227.33 96.52) (xy 228.6 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "21a82cdb-7454-4eb4-ba5f-2d13467c418c")
	)
	(wire
		(pts
			(xy 217.17 58.42) (xy 223.52 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "24023e6d-b702-434b-ad05-bd43cf3cb643")
	)
	(wire
		(pts
			(xy 322.58 85.09) (xy 331.47 85.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "27569413-b022-482e-aed2-c0c5135e9dff")
	)
	(wire
		(pts
			(xy 245.11 156.21) (xy 245.11 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "286c8412-fa96-4796-be9c-a2679cd8da14")
	)
	(wire
		(pts
			(xy 259.08 62.23) (xy 265.43 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "297f7c6e-1c54-43f3-aa58-da97a116c67a")
	)
	(wire
		(pts
			(xy 144.78 153.67) (xy 151.13 153.67)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2987a3a4-8c6c-43b0-8334-ed9042d09417")
	)
	(wire
		(pts
			(xy 340.36 99.06) (xy 349.25 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2acf452d-3cd2-45ff-a27a-3ea2fd912e0d")
	)
	(wire
		(pts
			(xy 227.33 110.49) (xy 227.33 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2b25c619-5c56-452c-96b7-ffe5ad8b66ec")
	)
	(wire
		(pts
			(xy 271.78 96.52) (xy 274.32 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2b3ba8d9-f602-47f7-87e6-76806ec50b67")
	)
	(wire
		(pts
			(xy 254 198.12) (xy 247.65 198.12)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2cc1ee3c-599a-4102-b23b-cd2dc6541c07")
	)
	(wire
		(pts
			(xy 237.49 205.74) (xy 247.65 205.74)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2cd31f0e-e09c-43d4-9e31-c3e05ae1bb75")
	)
	(wire
		(pts
			(xy 201.93 226.06) (xy 201.93 224.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2cdfc302-d6c3-4f45-afb8-8ac5b477ea0b")
	)
	(wire
		(pts
			(xy 255.27 220.98) (xy 256.54 220.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2d9db683-98ba-4367-97ed-0ca6d0659b73")
	)
	(wire
		(pts
			(xy 227.33 139.7) (xy 227.33 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2dd2cdc9-32ba-4a30-9d91-c1f271384359")
	)
	(wire
		(pts
			(xy 102.87 101.6) (xy 102.87 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2de14fa9-9c5f-43c9-80f1-eed1cd491678")
	)
	(wire
		(pts
			(xy 252.73 190.5) (xy 251.46 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2e2f7019-f526-41a9-a2d6-16ef237e04b7")
	)
	(wire
		(pts
			(xy 104.14 224.79) (xy 113.03 224.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2eb9f12f-74d3-40fb-adff-d4d3e25a5c3b")
	)
	(wire
		(pts
			(xy 113.03 142.24) (xy 114.3 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2edcedb3-427f-48e7-8244-d25c935754e1")
	)
	(wire
		(pts
			(xy 331.47 46.99) (xy 340.36 46.99)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3075d882-0073-41a1-9833-02f406101b74")
	)
	(wire
		(pts
			(xy 265.43 62.23) (xy 265.43 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "314a6e91-1a84-42cc-b532-22915040266f")
	)
	(wire
		(pts
			(xy 340.36 80.01) (xy 349.25 80.01)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3181ee2f-4dde-4e3e-ba61-1f1150964611")
	)
	(wire
		(pts
			(xy 201.93 217.17) (xy 201.93 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3234f226-f096-44f6-8bbb-f17be06f7334")
	)
	(wire
		(pts
			(xy 133.35 107.95) (xy 133.35 115.57)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "32872d74-c8c3-4223-a075-7f7348778e63")
	)
	(wire
		(pts
			(xy 191.77 149.86) (xy 191.77 152.4)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3351cb0e-e7c8-4a31-90e6-c0937894848d")
	)
	(wire
		(pts
			(xy 248.92 69.85) (xy 247.65 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "33e15cf5-f9fc-44d4-88ab-43c100ecd556")
	)
	(wire
		(pts
			(xy 271.78 50.8) (xy 274.32 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3623ac4e-a3bb-44da-b223-83f7684b78ee")
	)
	(wire
		(pts
			(xy 113.03 156.21) (xy 113.03 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "37d7fff3-fbab-4f22-9270-a166113620a9")
	)
	(wire
		(pts
			(xy 119.38 64.77) (xy 113.03 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "38284dd0-09f9-4141-9588-9e8b5ebbf198")
	)
	(wire
		(pts
			(xy 113.03 50.8) (xy 114.3 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "388682b9-847b-4759-96e5-e3fd3f9389e6")
	)
	(wire
		(pts
			(xy 233.68 110.49) (xy 227.33 110.49)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3b783194-b24a-47d1-a0ee-47567655a80b")
	)
	(wire
		(pts
			(xy 265.43 142.24) (xy 266.7 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3b84b218-065d-4176-9b70-9330602a26b0")
	)
	(wire
		(pts
			(xy 265.43 153.67) (xy 265.43 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3ce3dfaf-ca0d-4b5e-8e8a-6ca17af93b94")
	)
	(wire
		(pts
			(xy 119.38 156.21) (xy 113.03 156.21)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3dbc73c6-749d-447e-8a5c-aa2b776f69d1")
	)
	(wire
		(pts
			(xy 349.25 80.01) (xy 358.14 80.01)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "41350755-4e44-4795-99e7-d2be47d6d2a7")
	)
	(wire
		(pts
			(xy 331.47 80.01) (xy 340.36 80.01)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "41e6d8dc-c7bc-4a80-96fb-159a6826c50d")
	)
	(wire
		(pts
			(xy 133.35 144.78) (xy 133.35 153.67)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4211e672-fdf9-4470-b0c1-98c558208fd3")
	)
	(wire
		(pts
			(xy 191.77 104.14) (xy 191.77 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4246606e-5b50-4fb8-87ad-d0a2affdc284")
	)
	(wire
		(pts
			(xy 124.46 156.21) (xy 130.81 156.21)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "42fee6f6-398d-4c44-9a68-137275cc7faa")
	)
	(wire
		(pts
			(xy 135.89 212.09) (xy 135.89 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4331cded-c369-4e9e-a11a-1b55418a21a9")
	)
	(wire
		(pts
			(xy 82.55 226.06) (xy 88.9 226.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "43c330ed-8814-4624-8259-b36f8942f937")
	)
	(wire
		(pts
			(xy 101.6 58.42) (xy 102.87 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "44783b89-ddc9-4adb-a80a-a10a0835494d")
	)
	(wire
		(pts
			(xy 226.06 147.32) (xy 226.06 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4501be59-425b-4784-9e40-d6f91f574e3c")
	)
	(wire
		(pts
			(xy 113.03 184.15) (xy 114.3 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "454003f9-cb4e-4c26-90df-7ebf4eb94797")
	)
	(wire
		(pts
			(xy 217.17 104.14) (xy 223.52 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "464ea79d-b780-4eae-8f45-cde622b14f4b")
	)
	(wire
		(pts
			(xy 215.9 139.7) (xy 227.33 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "46afb266-d374-40a1-bebe-4aa4affb08ca")
	)
	(wire
		(pts
			(xy 124.46 64.77) (xy 130.81 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "47596adf-182f-4be2-8eda-a1107af1ddcd")
	)
	(wire
		(pts
			(xy 82.55 220.98) (xy 88.9 220.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "475aaae3-ae7b-46ec-b275-fa1c29cc1225")
	)
	(wire
		(pts
			(xy 78.74 104.14) (xy 77.47 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "475cb5c5-e8a0-470f-b8b1-e0b799c9b1c3")
	)
	(wire
		(pts
			(xy 191.77 58.42) (xy 191.77 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "47fba38b-9da8-4543-9d06-53690b11e639")
	)
	(wire
		(pts
			(xy 111.76 142.24) (xy 101.6 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "48740415-9437-48d2-892d-0cf99df14a40")
	)
	(wire
		(pts
			(xy 340.36 62.23) (xy 349.25 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "48962652-3f42-41f4-8c95-4e1b92666e91")
	)
	(wire
		(pts
			(xy 101.6 139.7) (xy 113.03 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4acc76c0-0a13-44fc-a7e5-722134b0e835")
	)
	(wire
		(pts
			(xy 113.03 212.09) (xy 114.3 212.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4afbe702-d51e-4891-a835-934c2c52e637")
	)
	(wire
		(pts
			(xy 104.14 212.09) (xy 113.03 212.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4b3fcbdb-a1a5-4a5f-afa5-22e4519b1623")
	)
	(wire
		(pts
			(xy 227.33 48.26) (xy 227.33 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4b9e7a8b-f5c2-4441-bb80-caf7d72effc9")
	)
	(wire
		(pts
			(xy 130.81 93.98) (xy 129.54 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4bb2c867-3039-46c5-b5b4-26dd833c82e2")
	)
	(wire
		(pts
			(xy 274.32 190.5) (xy 275.59 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4bbb57e6-9c8b-447b-a5a7-de55eabcdff8")
	)
	(wire
		(pts
			(xy 213.36 176.53) (xy 213.36 177.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4c11b963-b52f-4a58-8d9c-7cba577db804")
	)
	(wire
		(pts
			(xy 113.03 222.25) (xy 114.3 222.25)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4ca0f8fc-e158-432f-8fe6-75928670c99d")
	)
	(wire
		(pts
			(xy 251.46 220.98) (xy 255.27 220.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4cf3fb07-dc34-4c39-8a7a-a2fbc285fadc")
	)
	(wire
		(pts
			(xy 215.9 48.26) (xy 227.33 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4d1f09cf-2fda-48fd-9320-06abe033e3fc")
	)
	(wire
		(pts
			(xy 72.39 45.72) (xy 78.74 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4e157254-3f11-4e0c-93de-6b6a3efc268f")
	)
	(wire
		(pts
			(xy 77.47 149.86) (xy 77.47 152.4)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4e2f4769-4051-40db-948f-c5906a5892a6")
	)
	(wire
		(pts
			(xy 186.69 91.44) (xy 193.04 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4e41570b-c47c-4c6e-b49a-2c10776fbf93")
	)
	(wire
		(pts
			(xy 228.6 191.77) (xy 237.49 191.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4fb8cd56-8442-4863-b42d-da4de5986ade")
	)
	(wire
		(pts
			(xy 215.9 45.72) (xy 228.6 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "501c047c-a67e-4a43-ad4e-32c3946e3005")
	)
	(wire
		(pts
			(xy 237.49 204.47) (xy 237.49 205.74)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "504a484f-8908-44cc-981d-c532b9e7fd5a")
	)
	(wire
		(pts
			(xy 271.78 220.98) (xy 274.32 220.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "50548858-bbc8-44ba-ab90-8fd94c726d9a")
	)
	(wire
		(pts
			(xy 104.14 195.58) (xy 104.14 194.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "51cbfe8e-832e-4376-8957-20d455ca3bfe")
	)
	(wire
		(pts
			(xy 245.11 48.26) (xy 245.11 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "51e0c36d-914a-4df3-be56-55c52f44fb43")
	)
	(wire
		(pts
			(xy 223.52 194.31) (xy 224.79 194.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "52003b47-1e69-42ea-a532-a6646f8a6544")
	)
	(wire
		(pts
			(xy 133.35 53.34) (xy 133.35 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5319a2ed-a2b9-4301-87c6-85c2d4457da9")
	)
	(wire
		(pts
			(xy 201.93 224.79) (xy 201.93 222.25)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "540baa16-cb5a-4610-af33-fcd7a1b71382")
	)
	(wire
		(pts
			(xy 358.14 107.95) (xy 367.03 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "55583af2-6dbb-41e2-b6aa-49ae6530efa0")
	)
	(wire
		(pts
			(xy 151.13 96.52) (xy 149.86 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "558a060d-d7f7-4dc9-bb49-f5fa29ba76ca")
	)
	(wire
		(pts
			(xy 275.59 193.04) (xy 274.32 193.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "560fbc1e-8deb-4ff4-81c4-045c47203500")
	)
	(wire
		(pts
			(xy 101.6 101.6) (xy 102.87 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "563dd1e9-fe14-4698-8647-68c1f83360d8")
	)
	(wire
		(pts
			(xy 78.74 58.42) (xy 77.47 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "566e5682-e3c7-492c-a6d6-78ca71ee4aaa")
	)
	(wire
		(pts
			(xy 133.35 99.06) (xy 133.35 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "56c00248-fe60-4793-a01f-02a25996e3eb")
	)
	(wire
		(pts
			(xy 130.81 101.6) (xy 111.76 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "58000ff3-7666-4f72-b73f-536f50ca3360")
	)
	(wire
		(pts
			(xy 113.03 64.77) (xy 113.03 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "591afe85-99be-482e-bae3-1f6b8c37eee4")
	)
	(wire
		(pts
			(xy 275.59 190.5) (xy 275.59 193.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5ad86b74-8d3a-4da9-a3e9-c9b692e774f9")
	)
	(wire
		(pts
			(xy 134.62 212.09) (xy 135.89 212.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5ba1be5a-bef7-4dd8-bfea-0e64b6f81f70")
	)
	(wire
		(pts
			(xy 104.14 201.93) (xy 113.03 201.93)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5c93a7e9-3273-4fa8-8a45-74294a40d2e4")
	)
	(wire
		(pts
			(xy 124.46 110.49) (xy 130.81 110.49)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5d3d882c-dd59-4f68-a79d-352313a45ba4")
	)
	(wire
		(pts
			(xy 340.36 107.95) (xy 349.25 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5dbe2678-f28d-488c-8c3c-487e5d00ee40")
	)
	(wire
		(pts
			(xy 138.43 213.36) (xy 138.43 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5e44be05-9d43-4326-9982-68e9526e24bd")
	)
	(wire
		(pts
			(xy 191.77 152.4) (xy 193.04 152.4)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5f926245-2978-4aa9-a0ff-93e6378f750c")
	)
	(wire
		(pts
			(xy 252.73 190.5) (xy 254 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5fa0c6dc-9dcd-433c-89a5-a57caa123d6c")
	)
	(wire
		(pts
			(xy 186.69 88.9) (xy 193.04 88.9)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5fbfbcd6-b44d-4591-8e1d-21af2f06e5b6")
	)
	(wire
		(pts
			(xy 349.25 113.03) (xy 358.14 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "60095d83-a71b-4969-8c3d-f4fb78148956")
	)
	(wire
		(pts
			(xy 191.77 60.96) (xy 193.04 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "60cee5e9-1917-4eac-9dae-6eab11d4017c")
	)
	(wire
		(pts
			(xy 113.03 96.52) (xy 114.3 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6123bdc3-64dd-4602-b858-cd49e872b447")
	)
	(wire
		(pts
			(xy 72.39 137.16) (xy 78.74 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6224ee2c-caad-4661-882a-0930d3ea6b58")
	)
	(wire
		(pts
			(xy 130.81 93.98) (xy 130.81 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "625e4b4e-d4f8-42d8-a6ac-8e718877c917")
	)
	(wire
		(pts
			(xy 72.39 139.7) (xy 78.74 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6376aa52-f36e-4dae-84a6-385f24f54605")
	)
	(wire
		(pts
			(xy 82.55 213.36) (xy 88.9 213.36)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6408e840-76a9-4eb4-b902-9b40a102b17b")
	)
	(wire
		(pts
			(xy 101.6 45.72) (xy 114.3 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "658efad0-c5e5-448a-a757-8358540186f3")
	)
	(wire
		(pts
			(xy 201.93 214.63) (xy 203.2 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "65d4fa4d-2212-42de-a722-7174c0d6f161")
	)
	(wire
		(pts
			(xy 102.87 58.42) (xy 109.22 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6803b04a-5e81-4f1c-9ac2-91fdfb4017f3")
	)
	(wire
		(pts
			(xy 133.35 107.95) (xy 139.7 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6812496c-3c79-421b-b1b0-fbac374a7c36")
	)
	(wire
		(pts
			(xy 247.65 144.78) (xy 247.65 153.67)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "68518fbc-52a3-47cf-9168-32395b64f14f")
	)
	(wire
		(pts
			(xy 215.9 147.32) (xy 217.17 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6932000e-f365-4290-81e3-31090a6f062f")
	)
	(wire
		(pts
			(xy 265.43 96.52) (xy 266.7 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6a1fd543-2ed7-4a5b-be9f-932721a576ba")
	)
	(wire
		(pts
			(xy 193.04 58.42) (xy 191.77 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6b47d4e0-b806-4a81-bec2-039db7dac081")
	)
	(wire
		(pts
			(xy 138.43 185.42) (xy 138.43 186.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6bbd5eaf-7739-4c65-a997-f0681b24437f")
	)
	(wire
		(pts
			(xy 331.47 107.95) (xy 340.36 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6c6c9936-71c5-4e3b-88a5-97831cd415c9")
	)
	(wire
		(pts
			(xy 227.33 64.77) (xy 227.33 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6c71fc12-c566-46a6-8af0-ff4299f7fcac")
	)
	(wire
		(pts
			(xy 252.73 189.23) (xy 252.73 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6d244041-4789-4d64-af77-7a9e2fb35cbb")
	)
	(wire
		(pts
			(xy 227.33 156.21) (xy 227.33 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6de1728c-9453-4f5c-a8aa-ea49afd4dfb2")
	)
	(wire
		(pts
			(xy 273.05 142.24) (xy 274.32 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6e662850-3d65-4c7f-9b45-95319f8552ab")
	)
	(wire
		(pts
			(xy 358.14 80.01) (xy 367.03 80.01)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "70569c44-87e2-4db8-8897-d56787df8006")
	)
	(wire
		(pts
			(xy 82.55 223.52) (xy 88.9 223.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "706df597-0895-403b-8546-98a8cb563404")
	)
	(wire
		(pts
			(xy 349.25 62.23) (xy 358.14 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "716b4c66-d588-4b69-8beb-00a92857fd02")
	)
	(wire
		(pts
			(xy 133.35 153.67) (xy 139.7 153.67)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "71eae697-f11c-4b21-bac9-c05a9dd763e0")
	)
	(wire
		(pts
			(xy 104.14 194.31) (xy 113.03 194.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7255bb1a-1318-4f5d-8def-c389d025de54")
	)
	(wire
		(pts
			(xy 340.36 85.09) (xy 349.25 85.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "726cac7b-9173-4ca8-9c70-f67562138d63")
	)
	(wire
		(pts
			(xy 133.35 153.67) (xy 133.35 161.29)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "730fd65e-16fc-4517-9d80-89d77af7742e")
	)
	(wire
		(pts
			(xy 224.79 191.77) (xy 228.6 191.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "731614ee-fe85-4fae-b2ad-bd0749a07e85")
	)
	(wire
		(pts
			(xy 193.04 214.63) (xy 201.93 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "73ccfccb-7ec5-48dd-90f7-684ed03b1021")
	)
	(wire
		(pts
			(xy 113.03 139.7) (xy 113.03 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7525dc9e-0e31-42d0-9816-ad959f5ceee1")
	)
	(wire
		(pts
			(xy 215.9 101.6) (xy 217.17 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "75648e20-afc7-4826-b370-1e4f41b94f9a")
	)
	(wire
		(pts
			(xy 223.52 217.17) (xy 224.79 217.17)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "75fec461-a2c1-4044-84ab-942cfcdd617d")
	)
	(wire
		(pts
			(xy 201.93 231.14) (xy 201.93 232.41)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7641405a-0ece-41e4-8aad-981ab6160a00")
	)
	(wire
		(pts
			(xy 134.62 99.06) (xy 133.35 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "76671fa0-12f1-4949-8371-26b07f51d972")
	)
	(wire
		(pts
			(xy 101.6 147.32) (xy 102.87 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "76858025-4fe4-4610-aac7-c4e0db4b8cf9")
	)
	(wire
		(pts
			(xy 133.35 62.23) (xy 133.35 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "78d329f2-51ba-4fe3-a778-c03652e63d81")
	)
	(wire
		(pts
			(xy 151.13 142.24) (xy 149.86 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "796a02d1-cec3-4902-a259-7fe2ab7c4be5")
	)
	(wire
		(pts
			(xy 213.36 182.88) (xy 213.36 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7978761d-d5e8-489c-8803-964e49653bac")
	)
	(wire
		(pts
			(xy 245.11 93.98) (xy 243.84 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7be0e1fb-6ffb-4a6a-b30b-a0d81966e3df")
	)
	(wire
		(pts
			(xy 82.55 218.44) (xy 88.9 218.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7c57000d-f669-40aa-b3f0-80a9dccf75f7")
	)
	(wire
		(pts
			(xy 104.14 231.14) (xy 104.14 232.41)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7d277bc3-82de-4463-ab63-cdb4ae29f578")
	)
	(wire
		(pts
			(xy 101.6 55.88) (xy 102.87 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7ef64b1e-1ae6-4605-94ee-f1e2074583a4")
	)
	(wire
		(pts
			(xy 247.65 153.67) (xy 247.65 161.29)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7ff91cd3-981e-4827-a5eb-056c42e42caa")
	)
	(wire
		(pts
			(xy 245.11 139.7) (xy 243.84 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "804b2c57-82e6-4479-b414-3932e5a5f6e3")
	)
	(wire
		(pts
			(xy 237.49 198.12) (xy 237.49 199.39)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "804cb6dc-5ff8-4caf-814c-a4e994250595")
	)
	(wire
		(pts
			(xy 130.81 48.26) (xy 134.62 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "80c94052-7647-433e-a119-154dd9a7ffa1")
	)
	(wire
		(pts
			(xy 245.11 139.7) (xy 248.92 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "80fdd7dd-ac7d-4eaa-9899-6b5c8dd6e32f")
	)
	(wire
		(pts
			(xy 247.65 62.23) (xy 254 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8194e0fd-a6ac-41a8-8eb3-a65d3ef7bd57")
	)
	(wire
		(pts
			(xy 193.04 226.06) (xy 193.04 224.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "82900ba5-d504-4c84-95f8-dfa7eb00366c")
	)
	(wire
		(pts
			(xy 77.47 58.42) (xy 77.47 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "833d4f49-e043-4c1e-be23-9e24875afc05")
	)
	(wire
		(pts
			(xy 248.92 53.34) (xy 247.65 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8369cea6-08e9-4ee4-9c4e-52d4a2435479")
	)
	(wire
		(pts
			(xy 113.03 231.14) (xy 113.03 232.41)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8386f389-d1fc-432f-a79b-6e654bffc616")
	)
	(wire
		(pts
			(xy 358.14 93.98) (xy 367.03 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "83e7b2e0-1fcc-448c-9ab1-38aa9880ed9c")
	)
	(wire
		(pts
			(xy 113.03 186.69) (xy 113.03 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "855738b8-9de7-485a-917f-c1a22d6ea5aa")
	)
	(wire
		(pts
			(xy 201.93 222.25) (xy 203.2 222.25)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "859eb881-3458-4878-bb1c-4bef85af6a34")
	)
	(wire
		(pts
			(xy 101.6 137.16) (xy 114.3 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "87014712-0e5a-48ec-8fb8-9c200f5cd423")
	)
	(wire
		(pts
			(xy 331.47 93.98) (xy 340.36 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "87320a92-2d3e-4456-8975-3db53b6b83c9")
	)
	(wire
		(pts
			(xy 111.76 147.32) (xy 111.76 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8841b02e-aa8f-4a56-a4e0-9e37e047d1ba")
	)
	(wire
		(pts
			(xy 203.2 176.53) (xy 203.2 177.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "887e7a95-0260-4562-bbd2-0f7b4bd5ca3b")
	)
	(wire
		(pts
			(xy 223.52 214.63) (xy 224.79 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "88f6ebfe-839b-4b3d-96ae-8d7bb11741de")
	)
	(wire
		(pts
			(xy 217.17 55.88) (xy 217.17 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "89ad2de9-478b-422c-aeee-a7f968ef4e91")
	)
	(wire
		(pts
			(xy 113.03 194.31) (xy 113.03 191.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8a51528a-7845-4285-b038-7a5ce9ae8eba")
	)
	(wire
		(pts
			(xy 134.62 53.34) (xy 133.35 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8b4984d5-651e-4ddd-a9ba-726f47269778")
	)
	(wire
		(pts
			(xy 331.47 99.06) (xy 340.36 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8b5dea2e-2e29-4ebc-9657-d914b5b4af2f")
	)
	(wire
		(pts
			(xy 101.6 104.14) (xy 102.87 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8b61d41d-3e9b-4a67-9a45-928b0e89b348")
	)
	(wire
		(pts
			(xy 203.2 182.88) (xy 203.2 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8bd3cb5a-5d00-4ee4-b896-bb5daa6a7c60")
	)
	(wire
		(pts
			(xy 255.27 223.52) (xy 255.27 220.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8bf40897-5b1e-4657-8aa2-ae890ec39965")
	)
	(wire
		(pts
			(xy 130.81 110.49) (xy 130.81 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8db68f85-59f0-4210-9ebf-e7fad033876b")
	)
	(wire
		(pts
			(xy 186.69 48.26) (xy 193.04 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8f27fe48-a218-40cb-921a-61d8be635c02")
	)
	(wire
		(pts
			(xy 247.65 205.74) (xy 247.65 204.47)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8f7faffa-321b-442c-ae61-82862a7323c6")
	)
	(wire
		(pts
			(xy 151.13 50.8) (xy 152.4 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8ff1bd9b-0cc0-4719-ab0d-7cd08bad0dde")
	)
	(wire
		(pts
			(xy 358.14 85.09) (xy 367.03 85.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8ff3b03a-edc6-41f7-83ea-6e06cb0ab884")
	)
	(wire
		(pts
			(xy 247.65 198.12) (xy 237.49 198.12)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "907554c0-960f-4389-b0c0-bbb2a5d25507")
	)
	(wire
		(pts
			(xy 245.11 48.26) (xy 243.84 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "92fef265-99fa-4b0c-9c5c-c0f4265787b3")
	)
	(wire
		(pts
			(xy 113.03 224.79) (xy 113.03 222.25)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "93833ab4-1f0a-4254-904d-ae5badd090d0")
	)
	(wire
		(pts
			(xy 226.06 96.52) (xy 215.9 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "94343f0b-6bc1-43d0-9efa-89d7d6e1af45")
	)
	(wire
		(pts
			(xy 358.14 62.23) (xy 367.03 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "952aa8bc-17e6-4fb5-b26d-18d9ba4fd789")
	)
	(wire
		(pts
			(xy 227.33 142.24) (xy 228.6 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "958ee7af-a854-4b24-ac9d-caa0a273fb19")
	)
	(wire
		(pts
			(xy 245.11 93.98) (xy 248.92 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "965f53a4-70cd-406d-9664-f4ea4db7b83c")
	)
	(wire
		(pts
			(xy 134.62 144.78) (xy 133.35 144.78)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "96b70416-5097-4689-aac3-227bc2832012")
	)
	(wire
		(pts
			(xy 203.2 187.96) (xy 203.2 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "96cf3be6-083c-45d0-bb7e-e5a0a13cd805")
	)
	(wire
		(pts
			(xy 322.58 107.95) (xy 331.47 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "97981abf-e2be-482b-b1fe-19ce1bb1b72d")
	)
	(wire
		(pts
			(xy 111.76 50.8) (xy 101.6 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9884066f-c397-46ba-b8ed-41856d62a69c")
	)
	(wire
		(pts
			(xy 265.43 50.8) (xy 264.16 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "98d8a197-cb59-43f8-8579-ff8c6ce429f7")
	)
	(wire
		(pts
			(xy 227.33 217.17) (xy 224.79 217.17)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "99e41d6b-6848-4db9-95d9-69d9b473291f")
	)
	(wire
		(pts
			(xy 82.55 205.74) (xy 88.9 205.74)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9aa799ce-0337-4a2b-a470-3ab732abf5d9")
	)
	(wire
		(pts
			(xy 82.55 208.28) (xy 88.9 208.28)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9be3ae50-3825-476b-aad2-cedc35a10385")
	)
	(wire
		(pts
			(xy 111.76 96.52) (xy 101.6 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9c99256c-f39b-4189-bf45-165a334d5505")
	)
	(wire
		(pts
			(xy 331.47 62.23) (xy 340.36 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9f144f0e-c75e-4ac2-9045-5d76c8a9461b")
	)
	(wire
		(pts
			(xy 157.48 50.8) (xy 160.02 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9f98c078-c611-4877-a53f-0d43ac6dd87a")
	)
	(wire
		(pts
			(xy 144.78 62.23) (xy 151.13 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9ff52a3a-523e-4132-ade7-e46179bb66f9")
	)
	(wire
		(pts
			(xy 111.76 55.88) (xy 111.76 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a0916612-2277-4eb6-a024-2923b0f7ed77")
	)
	(wire
		(pts
			(xy 256.54 223.52) (xy 255.27 223.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a2ac2c57-d398-45a4-925f-7a450aeeaf26")
	)
	(wire
		(pts
			(xy 134.62 214.63) (xy 135.89 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a43e8fd4-5025-4106-92bb-128422ea2218")
	)
	(wire
		(pts
			(xy 254 193.04) (xy 252.73 193.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a53d2772-83f0-4c69-9aaa-f60c78d9a0ab")
	)
	(wire
		(pts
			(xy 82.55 215.9) (xy 88.9 215.9)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a58a1d4e-5701-4cbd-b949-dc438e8baedf")
	)
	(wire
		(pts
			(xy 101.6 93.98) (xy 113.03 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a7294e48-7cbe-4243-a939-7e90a355db64")
	)
	(wire
		(pts
			(xy 215.9 137.16) (xy 228.6 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a743f3e8-abcc-4e7c-aa16-398fee6557e2")
	)
	(wire
		(pts
			(xy 349.25 46.99) (xy 358.14 46.99)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a8c74f94-a6fa-497d-9de4-0a0dc4a9b64a")
	)
	(wire
		(pts
			(xy 201.93 232.41) (xy 201.93 233.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a90ed72c-79f0-482c-ab01-c1e5a248eb8f")
	)
	(wire
		(pts
			(xy 237.49 198.12) (xy 237.49 196.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a92c3141-0550-4b5a-9f67-db3c1f5bec7e")
	)
	(wire
		(pts
			(xy 215.9 55.88) (xy 217.17 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a96ed849-ee26-4847-9e62-90662e604a25")
	)
	(wire
		(pts
			(xy 223.52 191.77) (xy 224.79 191.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a9e2a735-82c0-49d9-afcd-ab1d237db0b1")
	)
	(wire
		(pts
			(xy 226.06 50.8) (xy 215.9 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "aae265d4-da61-49ce-ac6f-40374cca440f")
	)
	(wire
		(pts
			(xy 101.6 48.26) (xy 113.03 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ab48a6f5-e0b0-48d2-a449-468448be4b39")
	)
	(wire
		(pts
			(xy 114.3 214.63) (xy 113.03 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ac9f671a-f578-4b1a-8d4d-5ea14f7f53c2")
	)
	(wire
		(pts
			(xy 322.58 113.03) (xy 331.47 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "af9c7748-a334-4812-b3e0-b19cd5a63ecb")
	)
	(wire
		(pts
			(xy 113.03 110.49) (xy 113.03 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b0056d96-6830-49b2-a9a4-2168fe5eabc7")
	)
	(wire
		(pts
			(xy 135.89 184.15) (xy 135.89 186.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b0bbe430-f161-4162-8d20-7c8e23e6882f")
	)
	(wire
		(pts
			(xy 233.68 64.77) (xy 227.33 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b0ebbf8d-610a-426d-a7d0-23237861e0aa")
	)
	(wire
		(pts
			(xy 248.92 161.29) (xy 247.65 161.29)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b130080e-7dec-472d-966d-d766ab5d289e")
	)
	(wire
		(pts
			(xy 193.04 149.86) (xy 191.77 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b1472945-6ca5-4606-b7b9-1860d5a1a202")
	)
	(wire
		(pts
			(xy 203.2 184.15) (xy 213.36 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b1c9291c-3dde-4323-9f01-7f9ba40efd6e")
	)
	(wire
		(pts
			(xy 114.3 186.69) (xy 113.03 186.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b25e3565-68ae-441a-bc3e-0661c123f22a")
	)
	(wire
		(pts
			(xy 72.39 43.18) (xy 78.74 43.18)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b4175577-4649-4f1b-bdab-3566acfeb045")
	)
	(wire
		(pts
			(xy 238.76 64.77) (xy 245.11 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b49f52c7-a709-45c7-94c6-ea40d179b8f3")
	)
	(wire
		(pts
			(xy 138.43 214.63) (xy 135.89 214.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b4ab66e3-7762-4d49-9e23-dd395fa2cece")
	)
	(wire
		(pts
			(xy 72.39 134.62) (xy 78.74 134.62)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b714853b-847b-4f50-b1cd-b79d859a85ba")
	)
	(wire
		(pts
			(xy 215.9 104.14) (xy 217.17 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b789e822-305a-4d2b-bad4-2f6977b79e59")
	)
	(wire
		(pts
			(xy 186.69 45.72) (xy 193.04 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b80eaac6-3a97-40ab-b2e9-c7f0d177654d")
	)
	(wire
		(pts
			(xy 203.2 187.96) (xy 203.2 193.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b860db51-35c0-48d5-983e-40f6271720b3")
	)
	(wire
		(pts
			(xy 322.58 62.23) (xy 331.47 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b96cf288-659a-473c-9413-57b2820c6b46")
	)
	(wire
		(pts
			(xy 245.11 93.98) (xy 245.11 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b9eb0bf2-06ab-4a73-a4c3-f1b3bf8b9a04")
	)
	(wire
		(pts
			(xy 85.09 231.14) (xy 83.82 231.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ba46508d-a3c0-4f84-aa4a-641e0586f82c")
	)
	(wire
		(pts
			(xy 77.47 152.4) (xy 78.74 152.4)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ba693b2e-4d9c-4e41-8762-e162e8092668")
	)
	(wire
		(pts
			(xy 72.39 93.98) (xy 78.74 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bcd50d7d-79d6-4e61-b512-1fbb15bc281f")
	)
	(wire
		(pts
			(xy 77.47 60.96) (xy 78.74 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bd4cae77-d115-41bf-b4a4-523f4ba7341d")
	)
	(wire
		(pts
			(xy 247.65 62.23) (xy 247.65 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "be32bff3-f020-4355-9ec5-f833e2b47a38")
	)
	(wire
		(pts
			(xy 203.2 176.53) (xy 213.36 176.53)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "be8f0443-cd0f-434d-9ba8-85dabdccdd9e")
	)
	(wire
		(pts
			(xy 252.73 193.04) (xy 252.73 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "be964ac8-756e-4894-b73f-d60cb31aa146")
	)
	(wire
		(pts
			(xy 340.36 93.98) (xy 349.25 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "beae6599-8725-4b4c-ac73-78f0050b2dc4")
	)
	(wire
		(pts
			(xy 113.03 195.58) (xy 113.03 194.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bedbdb35-24cb-4862-8d53-fd63e6a79065")
	)
	(wire
		(pts
			(xy 349.25 107.95) (xy 358.14 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "befa7ed7-4215-41fd-a409-4adcf8502a47")
	)
	(wire
		(pts
			(xy 102.87 147.32) (xy 102.87 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c059d1a7-02ee-4e82-a24e-3aedad7d1af1")
	)
	(wire
		(pts
			(xy 130.81 48.26) (xy 130.81 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c0d72a6d-9a98-4694-90c1-b5dc5f6dce53")
	)
	(wire
		(pts
			(xy 72.39 88.9) (xy 78.74 88.9)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c0e059cd-83b9-4b02-bf99-0790b0f841f7")
	)
	(wire
		(pts
			(xy 134.62 161.29) (xy 133.35 161.29)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c1389059-1911-439d-8921-74afdcbedc68")
	)
	(wire
		(pts
			(xy 113.03 93.98) (xy 113.03 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c14fa5b5-02d4-4f2e-b14a-98348ac730b5")
	)
	(wire
		(pts
			(xy 245.11 139.7) (xy 245.11 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c167e2a1-f881-445c-9bd7-c5fe7b250955")
	)
	(wire
		(pts
			(xy 151.13 96.52) (xy 152.4 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c1f0edad-491f-45fe-ac37-90c623318011")
	)
	(wire
		(pts
			(xy 271.78 142.24) (xy 273.05 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c1f9ca91-750f-4224-9d5f-61cab6bdd318")
	)
	(wire
		(pts
			(xy 82.55 200.66) (xy 88.9 200.66)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c43b4c56-1ff3-4d28-a02d-cce0bea567d4")
	)
	(wire
		(pts
			(xy 228.6 191.77) (xy 228.6 193.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c4f5f191-60a8-44b1-b05a-b8d1c0241de0")
	)
	(wire
		(pts
			(xy 151.13 50.8) (xy 149.86 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c64a8c1e-e5cc-4571-a866-18a5b883aad4")
	)
	(wire
		(pts
			(xy 331.47 85.09) (xy 340.36 85.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c8168417-4173-4251-9c97-b6224fef17ed")
	)
	(wire
		(pts
			(xy 226.06 101.6) (xy 226.06 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cc51548d-b52d-4508-9dff-2f26dd3426ce")
	)
	(wire
		(pts
			(xy 113.03 48.26) (xy 113.03 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ccb9e4e9-071b-4cb7-a5b1-b9b2726b7b24")
	)
	(wire
		(pts
			(xy 358.14 113.03) (xy 367.03 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cd95879f-0cc5-484e-bdae-a62ed7e93c8b")
	)
	(wire
		(pts
			(xy 130.81 139.7) (xy 129.54 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ce232d9b-8563-4c80-9d85-45451af4511b")
	)
	(wire
		(pts
			(xy 83.82 234.95) (xy 83.82 231.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ce8a871d-28a7-436b-bea7-ba2b6364ecf2")
	)
	(wire
		(pts
			(xy 82.55 195.58) (xy 88.9 195.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cf1f0da4-d7bb-4733-a0e1-7dedc3b74daa")
	)
	(wire
		(pts
			(xy 134.62 69.85) (xy 133.35 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cf47b443-ba75-47ef-927c-2aad0c737741")
	)
	(wire
		(pts
			(xy 213.36 184.15) (xy 213.36 185.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cff28f83-f51d-492c-b347-b25d876098c1")
	)
	(wire
		(pts
			(xy 102.87 104.14) (xy 109.22 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d086e771-81a4-4ff1-b1c1-47146d1f911a")
	)
	(wire
		(pts
			(xy 72.39 48.26) (xy 78.74 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d0ea71f4-a389-4bf5-a96a-941de7301cec")
	)
	(wire
		(pts
			(xy 82.55 234.95) (xy 83.82 234.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d14628fa-d978-4064-8e8e-2712c1cc5741")
	)
	(wire
		(pts
			(xy 245.11 110.49) (xy 245.11 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d1c0f044-12e8-423c-b53b-404bfb406fcf")
	)
	(wire
		(pts
			(xy 102.87 149.86) (xy 109.22 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d276639e-d7c5-4bd9-8560-cc63a8ccd549")
	)
	(wire
		(pts
			(xy 340.36 46.99) (xy 349.25 46.99)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d2a9e057-a9a4-41eb-a3e6-7987910d89d8")
	)
	(wire
		(pts
			(xy 119.38 110.49) (xy 113.03 110.49)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d337cb29-13b3-49d3-8c54-a4a6a9512921")
	)
	(wire
		(pts
			(xy 238.76 156.21) (xy 245.11 156.21)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d33d7175-323e-47d5-bf69-0844f4880c86")
	)
	(wire
		(pts
			(xy 233.68 156.21) (xy 227.33 156.21)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d39fb64b-5303-4382-8add-e67bfa9473d0")
	)
	(wire
		(pts
			(xy 130.81 55.88) (xy 111.76 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d3b4db51-719d-4365-af9b-115fa62524fb")
	)
	(wire
		(pts
			(xy 72.39 91.44) (xy 78.74 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d588b071-8eb2-4717-8190-78f7290cb733")
	)
	(wire
		(pts
			(xy 245.11 147.32) (xy 226.06 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d5b0847e-627a-4049-8a2b-a28d43706166")
	)
	(wire
		(pts
			(xy 82.55 203.2) (xy 88.9 203.2)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d6288f73-507c-4987-9d33-e8eca823bab5")
	)
	(wire
		(pts
			(xy 247.65 99.06) (xy 247.65 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d6e669ec-32f8-44d9-806f-8ec2ba98684c")
	)
	(wire
		(pts
			(xy 273.05 139.7) (xy 273.05 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d733d05c-d26f-44dc-b941-4fd9dad235c7")
	)
	(wire
		(pts
			(xy 113.03 200.66) (xy 113.03 201.93)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d80f3078-a48c-4d63-8d04-5bf202b9b992")
	)
	(wire
		(pts
			(xy 265.43 107.95) (xy 265.43 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d8be2e97-4671-4ea4-9008-ec39e65e1698")
	)
	(wire
		(pts
			(xy 274.32 219.71) (xy 274.32 220.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d8c13b96-8a73-4b28-b153-0c38c950a73d")
	)
	(wire
		(pts
			(xy 227.33 93.98) (xy 227.33 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d8e71066-f740-444c-a31e-99e6b6b17860")
	)
	(wire
		(pts
			(xy 104.14 226.06) (xy 104.14 224.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d9a8c1de-d491-44c5-b2a9-97edc7335e5a")
	)
	(wire
		(pts
			(xy 247.65 198.12) (xy 247.65 199.39)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dba095d4-6087-4678-810e-54d6910dc939")
	)
	(wire
		(pts
			(xy 245.11 101.6) (xy 226.06 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dbdd0162-db52-452a-b207-95eac64a5a0a")
	)
	(wire
		(pts
			(xy 217.17 149.86) (xy 223.52 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dc7418af-26e8-4b22-9797-4a1b649e0f19")
	)
	(wire
		(pts
			(xy 104.14 232.41) (xy 113.03 232.41)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dc7f3d60-81f8-401c-a0d4-69d52dba8484")
	)
	(wire
		(pts
			(xy 259.08 153.67) (xy 265.43 153.67)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dcf87bf8-4724-4de7-a6d8-d1563e5c8cb8")
	)
	(wire
		(pts
			(xy 82.55 210.82) (xy 88.9 210.82)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dd4ad2c6-69f3-48bb-9722-1403086bc2c7")
	)
	(wire
		(pts
			(xy 83.82 231.14) (xy 82.55 231.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dd59c6a2-253e-4620-9043-baaac8967e7a")
	)
	(wire
		(pts
			(xy 186.69 43.18) (xy 193.04 43.18)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dd8a808c-c3ae-4a3a-867e-cc9eb55d45a8")
	)
	(wire
		(pts
			(xy 151.13 62.23) (xy 151.13 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dde9754c-f011-4a4f-88e9-df4b9ce827ed")
	)
	(wire
		(pts
			(xy 157.48 96.52) (xy 160.02 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "de2c61da-6e7f-4c6d-bc45-c742919938ba")
	)
	(wire
		(pts
			(xy 186.69 93.98) (xy 193.04 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "df25b29c-de25-42f2-9c41-3884686725c8")
	)
	(wire
		(pts
			(xy 193.04 231.14) (xy 193.04 232.41)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dfc89471-7938-44b7-a5ba-fb4737cfef86")
	)
	(wire
		(pts
			(xy 113.03 191.77) (xy 114.3 191.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e014e23a-64ee-4bc4-a092-4b8850d8a6b7")
	)
	(wire
		(pts
			(xy 215.9 149.86) (xy 217.17 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e2a0a0ff-78f6-486b-b837-d4c63b1ea204")
	)
	(wire
		(pts
			(xy 151.13 107.95) (xy 151.13 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e30fff36-cd5a-42bd-acce-c26b3e501d99")
	)
	(wire
		(pts
			(xy 193.04 232.41) (xy 201.93 232.41)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e47470e7-5cae-4d9a-a393-893a99d3b93b")
	)
	(wire
		(pts
			(xy 322.58 93.98) (xy 331.47 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e4763012-3c10-4eb0-badc-0edad92a73fc")
	)
	(wire
		(pts
			(xy 259.08 107.95) (xy 265.43 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e58a7511-3c9f-468b-bbde-f8d7c287b055")
	)
	(wire
		(pts
			(xy 349.25 93.98) (xy 358.14 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e805c366-2bbc-4c19-be64-7903d4dd80a5")
	)
	(wire
		(pts
			(xy 130.81 139.7) (xy 130.81 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e8289d65-386c-4b07-9e7f-2467dbbe1eac")
	)
	(wire
		(pts
			(xy 265.43 50.8) (xy 266.7 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e9304e16-f8c6-4bad-9e1a-bc99c8b85461")
	)
	(wire
		(pts
			(xy 331.47 113.03) (xy 340.36 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e93c91b2-23d4-49ff-b216-fa2d577f2d89")
	)
	(wire
		(pts
			(xy 322.58 80.01) (xy 331.47 80.01)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e99715d8-dd78-48d1-a3d1-f04ed1384e38")
	)
	(wire
		(pts
			(xy 203.2 217.17) (xy 201.93 217.17)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e9a5b730-9b68-4ded-b5da-8f5e02a0532b")
	)
	(wire
		(pts
			(xy 102.87 55.88) (xy 102.87 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e9d3cf3c-8893-4fda-87d9-07acd0bf1d03")
	)
	(wire
		(pts
			(xy 265.43 142.24) (xy 264.16 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e9ebff8a-87f0-46d8-b439-4ce06f5eee17")
	)
	(wire
		(pts
			(xy 130.81 93.98) (xy 134.62 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "eb3a5369-46e6-434d-9673-e59b117d7292")
	)
	(wire
		(pts
			(xy 77.47 106.68) (xy 78.74 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ec5c7832-cff4-4029-a92e-13ff3b2a873d")
	)
	(wire
		(pts
			(xy 247.65 107.95) (xy 254 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ec81144f-d19a-4ad8-bbc2-0ab74ec8b946")
	)
	(wire
		(pts
			(xy 248.92 115.57) (xy 247.65 115.57)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ed5b2d60-f96d-4666-8c39-e0f7aaae56cc")
	)
	(wire
		(pts
			(xy 245.11 55.88) (xy 226.06 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "edb2d760-b559-458f-b238-87afda6bffac")
	)
	(wire
		(pts
			(xy 82.55 193.04) (xy 88.9 193.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ee302e93-4fc4-45de-b970-ca1681f172e6")
	)
	(wire
		(pts
			(xy 248.92 99.06) (xy 247.65 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ee8ee7f0-241c-4bbd-84a7-75abd2c86e93")
	)
	(wire
		(pts
			(xy 226.06 55.88) (xy 226.06 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ef6f6de9-5c2a-413d-8037-369efa6c9fdb")
	)
	(wire
		(pts
			(xy 82.55 187.96) (xy 88.9 187.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f07979e4-ff24-486a-9b49-538503cb04ca")
	)
	(wire
		(pts
			(xy 186.69 134.62) (xy 193.04 134.62)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f1e13e8e-eb9e-4cb4-9097-641924c8fb2d")
	)
	(wire
		(pts
			(xy 217.17 147.32) (xy 217.17 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f2a2861f-6541-4b83-a8d7-8af9b5677f43")
	)
	(wire
		(pts
			(xy 134.62 184.15) (xy 135.89 184.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f2dd7116-39df-4c95-920c-cec6c9be6f30")
	)
	(wire
		(pts
			(xy 101.6 91.44) (xy 114.3 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f34ddc62-7f3c-4a83-b85c-c8c0baf70d67")
	)
	(wire
		(pts
			(xy 78.74 149.86) (xy 77.47 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f361ba8a-1622-4524-a10a-8d4e6d7336b7")
	)
	(wire
		(pts
			(xy 77.47 104.14) (xy 77.47 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f4c97b70-0ff8-41f1-97bd-ec57fdff093d")
	)
	(wire
		(pts
			(xy 227.33 215.9) (xy 227.33 217.17)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f4f8344f-02f4-44c1-9fab-0c2c3f7d8261")
	)
	(wire
		(pts
			(xy 82.55 190.5) (xy 88.9 190.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f503a37d-77c8-4e9d-8e81-743483c03f9a")
	)
	(wire
		(pts
			(xy 113.03 201.93) (xy 113.03 203.2)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f5448315-f5ca-4598-8270-6fc87879bcbd")
	)
	(wire
		(pts
			(xy 144.78 107.95) (xy 151.13 107.95)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f61d90cd-b5e8-4ab2-9df8-ffbf5b7b336b")
	)
	(wire
		(pts
			(xy 238.76 110.49) (xy 245.11 110.49)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f65ab4d0-456c-42be-bba6-8e1ba8fda2a6")
	)
	(wire
		(pts
			(xy 133.35 62.23) (xy 139.7 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f8e64f6b-2d3b-4dac-a2e9-f31500e3a948")
	)
	(wire
		(pts
			(xy 322.58 46.99) (xy 331.47 46.99)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f930e4b0-0205-4103-9c59-1fa62c37fd23")
	)
	(wire
		(pts
			(xy 245.11 48.26) (xy 248.92 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f934e92c-ef20-409c-832b-7921ae56a8f7")
	)
	(wire
		(pts
			(xy 113.03 214.63) (xy 113.03 212.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fa84954f-ec6b-4ab3-8b6a-cff3ebe1d28b")
	)
	(wire
		(pts
			(xy 113.03 226.06) (xy 113.03 224.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fb005605-68d6-47f8-8e2d-42c5df5e1a9a")
	)
	(wire
		(pts
			(xy 245.11 64.77) (xy 245.11 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fb88df06-b210-43ad-ba38-1ab45c4cae4c")
	)
	(wire
		(pts
			(xy 227.33 50.8) (xy 228.6 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fc7008db-899b-47ae-a419-a2ee7d226f5b")
	)
	(wire
		(pts
			(xy 224.79 214.63) (xy 224.79 217.17)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fc75c15e-2c88-452f-9093-fa6f7d182ea0")
	)
	(wire
		(pts
			(xy 130.81 156.21) (xy 130.81 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fc97182e-ec66-4f55-ada5-e7871e2f82f5")
	)
	(wire
		(pts
			(xy 151.13 153.67) (xy 151.13 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fcc54845-e321-4f9b-8357-bbef8e108c35")
	)
	(wire
		(pts
			(xy 265.43 96.52) (xy 264.16 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fcfcf827-29ad-445e-96f6-8a3e1c65fedd")
	)
	(wire
		(pts
			(xy 111.76 101.6) (xy 111.76 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fdb316f1-35f7-4bf0-866f-3011dbb9bba5")
	)
	(wire
		(pts
			(xy 82.55 182.88) (xy 88.9 182.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fe644eae-7c93-4bda-a524-161f46940372")
	)
	(wire
		(pts
			(xy 191.77 106.68) (xy 193.04 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "feff24a9-aca8-4409-88e8-eb1931ac5564")
	)
	(wire
		(pts
			(xy 130.81 48.26) (xy 129.54 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ffbac3db-02dd-415b-b9d4-7c8ba541fe4d")
	)
	(label "CS1"
		(at 193.04 43.18 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "05b14f58-852d-4be5-8c95-c5872765f3a0")
	)
	(label "CS3"
		(at 193.04 88.9 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "0622fe5c-518c-41fe-a10b-b0b561890033")
	)
	(label "SCLK1"
		(at 193.04 48.26 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "0c4832e6-91c5-41d8-ac30-b47e73cb7942")
	)
	(label "SCLK0"
		(at 82.55 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0eac2a88-6e7a-48aa-b2e4-c624fa45068c")
	)
	(label "CS2"
		(at 78.74 88.9 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "0fed4bd0-be8d-47bf-984d-ee7f27763fed")
	)
	(label "DIN2"
		(at 78.74 91.44 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "10e4d6e4-96d3-4766-a368-3388c9532437")
	)
	(label "VREF"
		(at 276.86 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "14b5b91c-8ed0-41b8-9fe3-f561094da09a")
	)
	(label "SCLK3"
		(at 193.04 93.98 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "1762c6b8-bbca-4658-90de-ed773da971af")
	)
	(label "SCLK3"
		(at 82.55 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "1a4d4a7b-277e-4708-9ec4-8b5e35b67056")
	)
	(label "DIN5"
		(at 82.55 226.06 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "21581568-0a21-4d5d-90db-975ffe989425")
	)
	(label "DIN1"
		(at 193.04 45.72 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "2ab0db43-41d5-486f-b8fe-47b301f1f27b")
	)
	(label "VREF"
		(at 104.14 149.86 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5372e982-54c7-476d-8b1f-72b919b91881")
	)
	(label "SCLK2"
		(at 82.55 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "53cced83-01a2-40d9-be2a-6e52ed720c51")
	)
	(label "VREF"
		(at 322.58 107.95 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "63ef9aef-415e-41aa-b8cf-1bcea7c326f6")
	)
	(label "SCLK2"
		(at 78.74 93.98 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6416de3b-0b45-4b2d-b516-2a7f69935c4d")
	)
	(label "DIN3"
		(at 193.04 91.44 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "66d389af-535f-499a-8930-bdb6e26fee84")
	)
	(label "VREF"
		(at 104.14 58.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6936f773-dbec-41b7-b9c9-c91f56e0ccde")
	)
	(label "SCLK5"
		(at 193.04 139.7 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6a96274f-e8f8-4bfd-bba3-17ca11d43a17")
	)
	(label "VREF"
		(at 104.14 104.14 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6fef9fa2-32ac-4c7e-8461-b1fb534e0c09")
	)
	(label "DIN3"
		(at 82.55 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "7608c709-48ea-4f7c-870d-8ae9a9bfa317")
	)
	(label "CS5"
		(at 193.04 134.62 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "76d2e075-2765-489d-8962-58047dde9270")
	)
	(label "CS2"
		(at 82.55 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "83de9f4f-9b3d-45da-a8b0-6a206ba8e3a7")
	)
	(label "SCLK4"
		(at 82.55 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "84893b48-2e89-4df0-bd9c-c747641136f7")
	)
	(label "VREF"
		(at 322.58 93.98 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "8811c0d9-95ca-473c-9694-8909ec63f7a0")
	)
	(label "DIN5"
		(at 193.04 137.16 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "884d89e9-9f2c-43fc-a9a5-5d21c51ebc31")
	)
	(label "CS4"
		(at 78.74 134.62 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "92b9ad8a-3cd8-41b0-a7f3-abe2e5b7d750")
	)
	(label "CS0"
		(at 78.74 43.18 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "92c3330f-add3-432e-ab3f-cb49b70bc7b5")
	)
	(label "VREF"
		(at 218.44 104.14 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9655d648-58dd-47b0-835f-9c9691472b1b")
	)
	(label "CS3"
		(at 82.55 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9bd5f92e-ed64-4837-a5f3-457776f2ec2b")
	)
	(label "DIN4"
		(at 82.55 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ab4ed56e-9149-480a-9a2d-31ecfbf810b7")
	)
	(label "SCLK0"
		(at 78.74 48.26 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "ba6d3b6c-1724-4bf4-9cec-5629e8a8fe75")
	)
	(label "DIN2"
		(at 82.55 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d751f6f2-487a-4e05-8d08-f7a59642a3cb")
	)
	(label "CS5"
		(at 82.55 220.98 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d929fd6f-c346-4639-b2ab-0f77dd8f17c7")
	)
	(label "DIN1"
		(at 82.55 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "dbc8f2fc-8cd3-4ab7-a271-7321e8cd3512")
	)
	(label "SCLK1"
		(at 82.55 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "de24d045-8920-4fe3-a894-043cdf325998")
	)
	(label "SCLK4"
		(at 78.74 139.7 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "df564367-61f7-4e3f-b7d9-6c0bdc034fd2")
	)
	(label "CS1"
		(at 82.55 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e4ec7924-1e20-4612-82f9-99600d196c42")
	)
	(label "DIN0"
		(at 82.55 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e6e9aac1-9d2b-4b47-9d54-a94c62e7f5eb")
	)
	(label "DIN4"
		(at 78.74 137.16 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "e95969be-6282-455a-b7f6-ccc1e1872337")
	)
	(label "CS4"
		(at 82.55 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ea301e2c-19f2-41ef-a38e-f27652234719")
	)
	(label "CS0"
		(at 82.55 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f0dc5824-e3f1-414b-96c8-02243390da83")
	)
	(label "SCLK5"
		(at 82.55 223.52 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f0fd3102-e661-4434-ba86-2137cc30e063")
	)
	(label "VREF"
		(at 218.44 149.86 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f73b425b-9f36-4438-b5f9-6fd97a8d84ad")
	)
	(label "DIN0"
		(at 78.74 45.72 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "fae09441-c91a-4c7e-b321-2ae5eb50dfa2")
	)
	(label "VREF"
		(at 218.44 58.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ff788d64-61a5-470a-8d78-9da6a43e1ef2")
	)
	(symbol
		(lib_id "power:GND")
		(at 322.58 113.03 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "025e1971-aa77-4012-b192-4566166688c7")
		(property "Reference" "#PWR019"
			(at 322.58 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 322.58 116.84 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 322.58 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 322.58 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "460e64dd-556e-4600-907d-75306e0917d4")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR019")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 322.58 82.55 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "0260b9e1-8e54-460a-bdae-6e2bf6087669")
		(property "Reference" "C13"
			(at 324.485 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 324.485 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 322.58 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 322.58 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d4cfb659-a6d3-4562-bda6-da47bd67d3d1")
		)
		(pin "2"
			(uuid "a1e4d19a-30e1-4419-a15a-a15b59b9ad3a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C13")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 279.4 50.8 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "026d112d-aa00-4307-870f-2c2f737ecec1")
		(property "Reference" "J1"
			(at 281.94 49.8231 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 281.94 52.3631 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_analog:BNC_Amphenol_031-6576_Horizontal"
			(at 279.4 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 279.4 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 279.4 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "684b01e1-c4f5-44dd-b36e-8d2f5d5d74ce")
		)
		(pin "2"
			(uuid "0ac6a5f6-e55a-4c22-8e09-f01f166f16ed")
		)
		(pin "3"
			(uuid "8c7f1212-addc-4676-bf4e-8d4949e71ad3")
		)
		(pin "4"
			(uuid "8f64a4ce-d191-4d8d-8662-ebb3b6a95765")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J1")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 77.47 106.68 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "02d325cd-ce44-4128-9e86-78d33f205cab")
		(property "Reference" "#PWR045"
			(at 77.47 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 77.47 110.49 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 77.47 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 77.47 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 77.47 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0ea1b764-a95a-4466-8e34-f553c95a4a65")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR045")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 322.58 80.01 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "0366f95e-a799-4191-84e6-7e5da4ea44f0")
		(property "Reference" "#PWR08"
			(at 322.58 83.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 322.58 76.2 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 322.58 80.01 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 80.01 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 322.58 80.01 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8e18ddec-8b12-496e-8b0e-3613e6008d09")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR08")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 215.9 60.96 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "04252657-da7d-4746-89f8-f971acaca659")
		(property "Reference" "#PWR032"
			(at 215.9 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 215.9 64.77 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 215.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 215.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9d936d96-8e2e-424d-bf13-0f734f3f8e0a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR032")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 367.03 96.52 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "046687e8-0ca2-4aa1-82b6-dffeb52eba3c")
		(property "Reference" "C24"
			(at 368.935 95.25 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 368.935 97.79 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 367.03 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 367.03 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 367.03 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f91a80fd-023d-420c-8f3a-0b6d14d6ce31")
		)
		(pin "2"
			(uuid "9c10f971-dcb1-435d-9f83-e4c0504ff54c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C24")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 213.36 227.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "05dbb712-670d-48cc-a137-b6a2ece4b68b")
		(property "Reference" "#PWR0103"
			(at 213.36 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 213.36 231.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 213.36 227.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 213.36 227.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 213.36 227.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c4193c08-c9cb-49b7-ac1e-37fdf2e02d31")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0103")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 254 115.57 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "06a221b8-a200-4b36-bba7-ccf53d569731")
		(property "Reference" "#PWR050"
			(at 260.35 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 256.54 115.57 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 254 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 254 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 254 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4f7c3454-7603-4b0a-a304-440c39633342")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR050")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 193.04 228.6 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "079110b1-ed17-4210-952a-0dfa0b0e2ff5")
		(property "Reference" "C51"
			(at 194.945 227.33 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "470n"
			(at 194.945 229.87 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 193.04 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 193.04 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9f04e092-790b-4777-adfa-955a9dd4f765")
		)
		(pin "2"
			(uuid "ab7c4201-d9cd-4a9d-8af8-891b1b2903d2")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C51")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Regulator_Linear:TLV75533PDBV")
		(at 264.16 223.52 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "084565ae-6f10-4790-86a2-22432d99d19a")
		(property "Reference" "U18"
			(at 264.16 214.63 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "TLV75533PDBV"
			(at 264.16 217.17 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
			(at 264.16 215.265 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
					(italic yes)
				)
			)
		)
		(property "Datasheet" "http://www.ti.com/lit/ds/symlink/tlv755p.pdf"
			(at 264.16 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "500mA Low Dropout Voltage Regulator, Fixed Output 3.3V, SOT-23-5"
			(at 264.16 223.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "4"
			(uuid "6ad93a00-0a77-48cc-9f6e-5cf92f6ec4a4")
		)
		(pin "2"
			(uuid "b43ae865-8f3e-4b52-8efe-c37598de0ec6")
		)
		(pin "1"
			(uuid "b12851c0-d0ae-4832-9a59-608593331ed0")
		)
		(pin "3"
			(uuid "adae434e-8763-4b50-989c-d2d1ae7dc7da")
		)
		(pin "5"
			(uuid "de98b66e-f322-4990-aa45-f57a12cce462")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U18")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 138.43 214.63 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "085e51e9-ae4b-474e-ba7b-a05bb68320c4")
		(property "Reference" "#PWR091"
			(at 134.62 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "-11V"
			(at 141.224 214.63 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 138.43 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 138.43 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 138.43 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c7427c8c-1a11-46d4-b1db-80a033fcb411")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR091")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 274.32 220.98 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "0c6a32a6-48aa-4ceb-b856-a35cf36be3f9")
		(property "Reference" "#PWR0111"
			(at 270.51 220.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 277.114 220.98 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 274.32 220.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 274.32 220.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 274.32 220.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a76b4731-da50-4339-897a-4e40d9bfaa6f")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0111")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 134.62 189.23 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "0cff43ba-f2e6-4bf6-847e-c64461e088d0")
		(property "Reference" "#PWR077"
			(at 130.81 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+12V"
			(at 137.414 189.23 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 134.62 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 134.62 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 134.62 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "274a1135-dc41-4ee8-993d-34fb1eba7ebd")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR077")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 349.25 54.61 0)
		(unit 3)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "10cf62f8-3099-477b-b532-b59743a9dea4")
		(property "Reference" "U4"
			(at 346.71 54.61 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 349.25 44.958 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 349.25 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 349.25 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 349.25 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "e3ab7344-e8ff-49f9-9cc1-f1187a650bde")
		)
		(pin "7"
			(uuid "24e1f0f9-a721-4879-af33-8402ba5208f7")
		)
		(pin "6"
			(uuid "4ccee454-9b5b-4755-8448-a02b688ee070")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a55")
		)
		(pin "4"
			(uuid "1fada60f-601b-41b9-b359-5322f41bfe62")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d4")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d7f")
		)
		(pin "8"
			(uuid "2eeeca2f-9bf9-46f5-bc4f-a9bb4e7e8918")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U4")
					(unit 3)
				)
			)
		)
	)
	(symbol
		(lib_id "Regulator_Linear:LT3045xMSE")
		(at 213.36 217.17 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "127ca978-5571-40ae-a9c6-8e44c3275792")
		(property "Reference" "U17"
			(at 213.36 207.01 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "LT3045xMSE"
			(at 213.36 209.55 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:MSOP-12-1EP_3x4.039mm_P0.65mm_EP1.651x2.845mm"
			(at 213.36 208.915 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/3045fa.pdf"
			(at 213.36 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "500mA, Adjustable, Ultralow Noise, Ultrahigh PSRR Linear Regulator, MSOP-12"
			(at 213.36 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "11"
			(uuid "cac284b2-dd6c-4714-8de0-acadb3adf2bb")
		)
		(pin "3"
			(uuid "cf73f506-9f4a-4090-9f03-3c8977f51903")
		)
		(pin "7"
			(uuid "a557d572-7c2a-40cf-a6ed-ccebb0917f28")
		)
		(pin "13"
			(uuid "e5cd336f-2800-476f-af28-3d9343d36676")
		)
		(pin "4"
			(uuid "3f721975-a1c7-4635-ac67-e9731dd05330")
		)
		(pin "1"
			(uuid "99490f71-7db3-44fc-a277-5db11825cff8")
		)
		(pin "2"
			(uuid "3699e0f7-af00-4d20-b99a-fb3bb454ff96")
		)
		(pin "6"
			(uuid "4b4ca010-24e1-4f8b-bf18-5a94b22bde95")
		)
		(pin "9"
			(uuid "f4b8cfdb-385b-4ddc-8f61-02520257dc21")
		)
		(pin "5"
			(uuid "280f460e-ed96-4a0e-9952-aff6362ad4cd")
		)
		(pin "8"
			(uuid "f8c3205e-acc2-46dc-826f-7ce754dafd83")
		)
		(pin "10"
			(uuid "94a94b1e-cace-434d-bdd1-ded87027fee3")
		)
		(pin "12"
			(uuid "94e11f15-892f-4eca-991c-ddbe19e59344")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U17")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 193.04 219.71 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "19c374c6-595c-4ff6-998d-3eb3bd048191")
		(property "Reference" "#PWR099"
			(at 193.04 226.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 193.04 223.52 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 193.04 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 193.04 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "bcfdd371-e86f-4cf1-bf0b-11d3cf81e257")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR099")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 78.74 147.32 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1df10a49-5abd-4a29-b291-b7beb809c025")
		(property "Reference" "#PWR057"
			(at 82.55 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 75.565 147.32 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 78.74 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 78.74 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 78.74 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f0fdc417-d55e-4d85-85e7-0e42aecafa9e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR057")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 193.04 217.17 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1f2db30f-df80-48e0-91c3-e64327967e19")
		(property "Reference" "C49"
			(at 190.5 215.9 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 190.5 218.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 193.04 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 193.04 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3866fabd-e6d8-48e9-89d6-9852bf93a431")
		)
		(pin "2"
			(uuid "5c248219-1546-4296-ab16-b056a8b7c9b6")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C49")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 358.14 44.45 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1fef6b2c-0b55-4f8d-8ab0-35a9dd2260bf")
		(property "Reference" "C9"
			(at 360.045 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 360.045 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 358.14 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 358.14 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 358.14 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9d35cd5d-1d85-460c-8703-4102f43b5b2e")
		)
		(pin "2"
			(uuid "6c17d1f4-6223-451a-93c3-7fc5ed3582bd")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C9")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 114.3 189.23 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "20d0594c-6468-460d-b496-c9b146a51746")
		(property "Reference" "#PWR076"
			(at 107.95 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 111.76 189.23 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 114.3 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 114.3 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 114.3 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7b34afd4-1563-4960-b0f3-6d7f4df1e4eb")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR076")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 193.04 142.24 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "220743de-b78d-45c4-8890-130878c04158")
		(property "Reference" "#PWR054"
			(at 186.69 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 190.5 142.24 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 193.04 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 193.04 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b9faa16e-c6f8-4c8a-88df-c0e20cf73dbe")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR054")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 251.46 69.85 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "22ae233d-dbe3-465d-b2dd-84c788458692")
		(property "Reference" "R4"
			(at 251.46 64.77 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "1k"
			(at 251.46 67.31 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 251.46 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 251.46 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 251.46 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "55220e31-28e7-4ad7-bf00-ee9f0686993a")
		)
		(pin "2"
			(uuid "14c234f3-c611-47c5-b52f-c6bf1e68165c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 104.14 228.6 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "23271be8-1e9f-41fa-80e7-82bdab90dd8f")
		(property "Reference" "C50"
			(at 106.045 227.33 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "470n"
			(at 106.045 229.87 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 104.14 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 104.14 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "270ebdf6-7312-4303-83d0-dad8f9fbecb1")
		)
		(pin "2"
			(uuid "03f9359c-2de3-43af-89f1-3c00ea7d5ad8")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C50")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 138.43 180.34 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "25922a77-cd4c-42cb-adb6-3476348c0b0e")
		(property "Reference" "#PWR068"
			(at 138.43 173.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 138.43 176.53 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 138.43 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 138.43 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 138.43 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f90dbb94-54bd-49c4-8016-fd232f6133ea")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR068")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 349.25 96.52 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "25e8d6c0-1e78-43ed-a934-eb84b475572d")
		(property "Reference" "C22"
			(at 351.155 95.25 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 351.155 97.79 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 349.25 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 349.25 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 349.25 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c4adc317-0b3a-4e7c-a773-8dd5061b0c04")
		)
		(pin "2"
			(uuid "605d8a11-49ef-47f5-b83e-52e454ef697f")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C22")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 269.24 142.24 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "2600281c-93b4-41e2-932b-f8279d710bb4")
		(property "Reference" "R14"
			(at 269.24 137.16 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "49.9"
			(at 269.24 139.7 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 269.24 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 269.24 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 269.24 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9127383c-87e5-4cdd-a603-e6c79e9831dc")
		)
		(pin "2"
			(uuid "5eb42ff6-aa25-4039-b71c-d03beac6138e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R14")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 349.25 82.55 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "26aebff1-b96d-4ec2-bef6-e25edc86993b")
		(property "Reference" "C16"
			(at 351.155 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 351.155 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 349.25 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 349.25 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 349.25 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d11918d6-891c-480f-92ba-1360ccea8826")
		)
		(pin "2"
			(uuid "4cbc5d84-fc35-4e2e-a7c3-63081420ab82")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C16")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 104.14 198.12 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "280892c2-c395-44fc-bf45-f3a3a4bf3025")
		(property "Reference" "C44"
			(at 106.045 196.85 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "470n"
			(at 106.045 199.39 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 104.14 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 104.14 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "670b9f02-ef9b-429e-9a4f-323f0c52acfe")
		)
		(pin "2"
			(uuid "79dd58a4-138d-4fb1-a175-b7ed7eda0bac")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C44")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 158.75 217.17 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "29309b2c-56ce-4fe9-b4c1-1eb16ed8d235")
		(property "Reference" "#PWR096"
			(at 165.1 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 161.29 217.17 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 158.75 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 158.75 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 158.75 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a0850d6b-3654-4fa8-90c8-2d945d46289b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR096")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 101.6 43.18 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2ba785d4-9fa8-4037-9de5-ad1a787788be")
		(property "Reference" "#PWR014"
			(at 97.79 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 104.394 43.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 101.6 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 101.6 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fe1dd80c-7a71-4f26-99a3-2dbf4ea86941")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR014")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 358.14 110.49 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2bbfbadc-9971-4fe4-99fe-7bb69fcda04d")
		(property "Reference" "C29"
			(at 360.045 109.22 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 360.045 111.76 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 358.14 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 358.14 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 358.14 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7f65bcc4-991f-4c99-b070-4721328767e9")
		)
		(pin "2"
			(uuid "0a81e135-5bcd-4e0d-bea0-44eab35e06ea")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C29")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 274.32 217.17 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2bc57819-b6f8-4a47-aa5c-581515b6fa74")
		(property "Reference" "C53"
			(at 276.225 215.9 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 276.225 218.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 274.32 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 274.32 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 274.32 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6e80c6b4-a99b-4078-8b5d-a28dcca5a875")
		)
		(pin "2"
			(uuid "7d1ce4b0-6768-426b-8b11-22c5a01b81ac")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C53")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 134.62 219.71 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2c13f1f2-8dcc-457f-ac5a-7f952bb77d83")
		(property "Reference" "#PWR098"
			(at 140.97 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 137.16 219.71 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 134.62 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 134.62 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 134.62 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fc5decaf-94c6-4f77-87c7-ab1fe56594ef")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR098")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 349.25 41.91 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2ce7cf5d-6385-4d99-9260-d47f432a78dc")
		(property "Reference" "#PWR011"
			(at 349.25 35.56 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 349.25 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 349.25 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 349.25 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 349.25 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ac762b45-4ded-4b7e-ba62-0d0a3853af97")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR011")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 358.14 64.77 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2d279097-f90a-45bd-806d-75e744bad8be")
		(property "Reference" "C10"
			(at 360.045 63.5 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 360.045 66.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 358.14 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 358.14 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 358.14 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "29801b7e-efca-49a0-b2db-b2c40f3790db")
		)
		(pin "2"
			(uuid "9330ade9-ab1e-4212-96f5-1c125458770b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C10")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 227.33 210.82 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2ddb4cf1-0b9c-4551-ab1a-dcf98fe77c1e")
		(property "Reference" "#PWR089"
			(at 227.33 204.47 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 227.33 207.01 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 227.33 210.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 227.33 210.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 227.33 210.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b2957a65-87de-488b-af02-403ce75c8d71")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR089")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 251.46 220.98 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2e82d3d5-c383-45fe-958d-033753f53243")
		(property "Reference" "#PWR0108"
			(at 251.46 224.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 251.46 217.17 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 251.46 220.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 251.46 220.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 251.46 220.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e9979f86-88d0-4d22-96b0-b94ea24706e0")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0108")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 256.54 62.23 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2fe50e62-1d62-40c9-8ae8-d0203d76ed11")
		(property "Reference" "R6"
			(at 256.54 57.15 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "3k"
			(at 256.54 59.69 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 256.54 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 256.54 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 256.54 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6440cfa4-807b-40a9-b7c8-70c7966b0649")
		)
		(pin "2"
			(uuid "24d42f4f-ef71-4445-9c40-efc7ab653bde")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 85.09 231.14 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "309ad1e0-16d2-4027-bb55-39b1ab99268b")
		(property "Reference" "#PWR0105"
			(at 91.44 231.14 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 87.63 231.14 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 85.09 231.14 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 85.09 231.14 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 85.09 231.14 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3f974094-792e-4430-947d-0443c3c56c89")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0105")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 367.03 82.55 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "31692814-53ad-4746-8806-310aea9787c6")
		(property "Reference" "C18"
			(at 368.935 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 368.935 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 367.03 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 367.03 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 367.03 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "756c0c1c-e56e-4ccf-bd97-22eaa3623b73")
		)
		(pin "2"
			(uuid "dc8fce76-ccfa-451b-8f47-b8a845cf7190")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C18")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 124.46 227.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "31b774e1-d03f-4630-abaf-f3e08d91e50d")
		(property "Reference" "#PWR0102"
			(at 124.46 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 124.46 231.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 124.46 227.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 124.46 227.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 124.46 227.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6c670db0-119e-413b-acf2-6eae009538de")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0102")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 331.47 110.49 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "33ca6d03-cbef-4b8e-9696-216e29c9325c")
		(property "Reference" "C26"
			(at 333.375 109.22 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 333.375 111.76 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 331.47 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 331.47 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 331.47 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "04bec889-76cd-4dc0-ade8-67e3ea7d8c28")
		)
		(pin "2"
			(uuid "1fa896ab-856b-4b22-b4ed-d765330c7e49")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C26")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 201.93 228.6 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "33f0dc8b-efd7-45e9-8146-68200a22522a")
		(property "Reference" "R23"
			(at 203.835 227.33 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "43k"
			(at 203.835 229.87 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 201.93 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 201.93 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 201.93 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "968f4860-c04e-4210-abbd-be491b4cc9f7")
		)
		(pin "2"
			(uuid "98be885a-bf26-4ed6-a755-c5a6cf966dd3")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R23")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 279.4 96.52 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "341c8c88-7438-4e51-806d-e7046c0c0641")
		(property "Reference" "J2"
			(at 281.94 95.5431 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 281.94 98.0831 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_analog:BNC_Amphenol_031-6576_Horizontal"
			(at 279.4 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 279.4 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 279.4 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "146d061d-ff98-4963-8d39-ef0043622018")
		)
		(pin "2"
			(uuid "b5dda78d-2a59-46b5-b203-013d2e953b2a")
		)
		(pin "3"
			(uuid "8c7f1212-addc-4676-bf4e-8d4949e71ad2")
		)
		(pin "4"
			(uuid "8f64a4ce-d191-4d8d-8662-ebb3b6a95764")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J2")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 215.9 152.4 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "3471483c-eb0a-4f5c-8fb0-10e4b643abaf")
		(property "Reference" "#PWR064"
			(at 215.9 158.75 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 215.9 156.21 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 215.9 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 215.9 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "25d4e9ee-9fed-4394-8e5a-2be6617acd33")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR064")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 269.24 50.8 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "368c1102-1d27-40e3-bd30-9a2e0678590c")
		(property "Reference" "R2"
			(at 269.24 45.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "49.9"
			(at 269.24 48.26 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 269.24 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 269.24 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 269.24 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ed5de4ef-23b8-4ec3-8deb-b2a4d37d0085")
		)
		(pin "2"
			(uuid "1de5321d-b59a-45a7-835a-4e70c3af5ed9")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 367.03 41.91 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "38887122-d682-4f60-9ab2-361ae4d264b2")
		(property "Reference" "#PWR017"
			(at 367.03 35.56 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 367.03 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 367.03 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 367.03 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 367.03 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "847fbdce-63f2-4128-b804-259c3af275a1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR017")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 158.75 189.23 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "388a5d9b-9eb4-4941-95ea-e95517ad654a")
		(property "Reference" "#PWR078"
			(at 165.1 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 161.29 189.23 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 158.75 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 158.75 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 158.75 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8c4786c0-3b93-47cd-80df-2f5202e496c1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR078")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:AD5542AxRU")
		(at 90.17 97.79 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "38ab641d-ebcf-441e-a7e0-28908d32de47")
		(property "Reference" "U9"
			(at 90.17 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "AD5542A"
			(at 90.17 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
			(at 90.17 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
			(at 90.17 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
			(at 90.17 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c84cf0fd-1574-4819-a04d-16aafaafb1f9")
		)
		(pin "5"
			(uuid "3a52cfae-a655-4b93-a6b5-86b5adf8bf23")
		)
		(pin "3"
			(uuid "fccdcf42-497d-4993-9ee4-9f4c4a37bff8")
		)
		(pin "12"
			(uuid "c324c83f-15e6-4483-9eeb-ea630c3562ed")
		)
		(pin "14"
			(uuid "19a8d53e-6588-427b-8bde-4b0a644afe43")
		)
		(pin "8"
			(uuid "729343fc-5985-44cf-9e83-be9e21aed49c")
		)
		(pin "9"
			(uuid "2b45fd55-c21b-4c14-8a52-da3116d19501")
		)
		(pin "2"
			(uuid "4074592c-2b4c-41f3-99fb-ccb115a826ce")
		)
		(pin "4"
			(uuid "d5c518f0-a3c8-46bb-8676-c3e9e3d46f16")
		)
		(pin "6"
			(uuid "3c15e077-626b-4b07-813f-77b5a6994874")
		)
		(pin "10"
			(uuid "77eda7ad-cbb4-46ab-b198-6cc8e2e7222d")
		)
		(pin "7"
			(uuid "9edb0340-f825-48bc-a537-64f17dcaa3d4")
		)
		(pin "11"
			(uuid "c657043b-9f46-4b4d-9d77-7d0b90e76b95")
		)
		(pin "13"
			(uuid "8c3f1543-438d-4e47-8ce7-749b0871292d")
		)
		(pin "16"
			(uuid "08b65e74-bf5d-48b1-a329-3b233bb1adc2")
		)
		(pin "15"
			(uuid "9ab4f3d1-b257-4a90-952d-9f35518aafb1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U9")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 236.22 110.49 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "38e9106b-4106-45e3-ae3a-a9e49868d259")
		(property "Reference" "C34"
			(at 236.22 104.14 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "10p"
			(at 236.22 106.68 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 236.22 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 236.22 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 236.22 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ea9a6918-8137-47af-9118-7e3fc5eafe1a")
		)
		(pin "2"
			(uuid "f1493d9a-9d53-4ac5-8592-e1b5ea95d81e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C34")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:AD5542AxRU")
		(at 204.47 52.07 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "3a760bb0-dcab-4ae7-983a-a6e159c535da")
		(property "Reference" "U8"
			(at 204.47 35.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "AD5542A"
			(at 204.47 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
			(at 204.47 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
			(at 204.47 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
			(at 204.47 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5466db1d-6e2e-437a-a57b-21fe4a5a206b")
		)
		(pin "5"
			(uuid "b83a625d-9246-48aa-bd71-66763c591252")
		)
		(pin "3"
			(uuid "1ab7f476-2752-45fb-a555-ce5639800814")
		)
		(pin "12"
			(uuid "d4e787d5-8258-417c-920e-9098f0ac0893")
		)
		(pin "14"
			(uuid "4ae3b176-afd1-4c61-b799-d3f3fb4d0e4b")
		)
		(pin "8"
			(uuid "00b63441-484a-4579-ac27-a811e62a7155")
		)
		(pin "9"
			(uuid "5d09030f-5f6f-4db0-bc3c-f9db737b8f74")
		)
		(pin "2"
			(uuid "66618fad-a770-423e-99b4-ef3c49caec4d")
		)
		(pin "4"
			(uuid "14fd0919-f73f-4644-91e6-55a8b5ce7036")
		)
		(pin "6"
			(uuid "17cd62a9-9511-4c52-868d-7a801cf7df7e")
		)
		(pin "10"
			(uuid "5f538cfa-7e85-4fbc-a872-cd3540a5bb20")
		)
		(pin "7"
			(uuid "52d0a71a-e3ff-46e9-a5fb-50c917feb595")
		)
		(pin "11"
			(uuid "f8ca2030-1af5-4fb0-9a33-a1938dcb78b1")
		)
		(pin "13"
			(uuid "98ba2e49-e8c6-4753-8744-a368118cffc2")
		)
		(pin "16"
			(uuid "b49a88ff-a287-416d-bb4e-06620fc08446")
		)
		(pin "15"
			(uuid "d9d3d345-5fd3-4bad-b39b-ea05f8ce53c1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 279.4 101.6 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "3e6e132e-7800-438d-bca4-4ad476df1340")
		(property "Reference" "#PWR044"
			(at 279.4 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 279.4 105.41 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 279.4 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 279.4 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 279.4 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "98785218-4f1a-44e0-b73b-557b20912751")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR044")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 279.4 142.24 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "3e75a566-b3a0-44e1-8599-f56ad393a006")
		(property "Reference" "J3"
			(at 281.94 141.2631 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 281.94 143.8031 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_analog:BNC_Amphenol_031-6576_Horizontal"
			(at 279.4 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 279.4 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 279.4 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f73618da-c28d-4f90-a9fc-6f3eb90101cd")
		)
		(pin "2"
			(uuid "92a96a94-012f-4e5a-a935-bcde36561104")
		)
		(pin "3"
			(uuid "8c7f1212-addc-4676-bf4e-8d4949e71ad1")
		)
		(pin "4"
			(uuid "8f64a4ce-d191-4d8d-8662-ebb3b6a95763")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J3")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 203.2 180.34 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "406d0cb9-ea3e-44fe-8925-d33d0d632524")
		(property "Reference" "C37"
			(at 200.66 179.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 200.66 181.61 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 203.2 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 203.2 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 203.2 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ac177e3a-b7dc-4175-95da-993ca20f6d33")
		)
		(pin "2"
			(uuid "5332ee4d-3d5e-4e38-8fc3-3a74d4f8b05e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C37")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 203.2 219.71 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "413d5a14-2971-44e4-91de-22a9d05e9976")
		(property "Reference" "#PWR0100"
			(at 196.85 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 200.66 219.71 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 203.2 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 203.2 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 203.2 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74db29e7-7f1f-402b-9174-ac268228142b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0100")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:FCS8-20-01-L-S-A-TR")
		(at 77.47 205.74 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "425dd665-59a0-4673-81bc-495e9a303947")
		(property "Reference" "J5"
			(at 77.47 177.8 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "~"
			(at 77.47 177.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_analog:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 77.47 205.74 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 77.47 205.74 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 77.47 205.74 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "4"
			(uuid "68724ac8-1bcc-4fd6-9e62-40b602308c5d")
		)
		(pin "2"
			(uuid "af33e9a9-dba7-48b9-9a75-fe91841326d4")
		)
		(pin "14"
			(uuid "6ac0c489-2a46-495e-af68-521a9223cc26")
		)
		(pin "1"
			(uuid "8c177b0e-844e-42fd-a940-71677f3a713e")
		)
		(pin "3"
			(uuid "0cc4f07a-3a2c-4854-89a3-a84f926af38d")
		)
		(pin "9"
			(uuid "39f29ce5-8622-478d-8689-b379c46a6af0")
		)
		(pin "8"
			(uuid "1bf9de94-a2d2-44b2-8620-65b919c38c70")
		)
		(pin "6"
			(uuid "68be43bb-fd9b-4d84-9afd-881fe8331aab")
		)
		(pin "7"
			(uuid "f6f70ef4-a600-45de-8f6d-26b6a7f25ac6")
		)
		(pin "5"
			(uuid "eb33ba60-6b53-4985-8585-c64bf2a460ea")
		)
		(pin "10"
			(uuid "1f2b339f-779c-4024-b3b1-de916e474718")
		)
		(pin "11"
			(uuid "f3bb5cb3-416c-43c4-b0e8-b72f310f5453")
		)
		(pin "12"
			(uuid "6d30ca75-74c0-47d8-9460-ad824701049b")
		)
		(pin "13"
			(uuid "07efa08a-f105-44a6-a4b3-67a72cb2ad46")
		)
		(pin "15"
			(uuid "c6891725-1f1d-4f4d-b9c3-af8b00d729b0")
		)
		(pin "16"
			(uuid "cd3f167f-6f91-419d-a1f3-6e0a32b6a3d5")
		)
		(pin "17"
			(uuid "a9061ff3-5638-42cf-a475-aa8f6c3a0e3b")
		)
		(pin "19"
			(uuid "9217a4ff-4eda-4c71-ae48-6012eaf50e1c")
		)
		(pin "18"
			(uuid "89f8e000-15ee-44f1-b48e-21367dd2c035")
		)
		(pin "20"
			(uuid "aea3a97e-166d-4944-840a-d1f050651f4a")
		)
		(pin "21"
			(uuid "62101588-efc1-40f6-98b8-23bf41f291a5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 237.49 201.93 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "433462ac-6a62-42d2-be93-17bff4d0ee9f")
		(property "Reference" "R21"
			(at 239.395 200.66 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "24.9k"
			(at 239.395 203.2 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 237.49 201.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 237.49 201.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 237.49 201.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3cd9e252-07b3-431c-8e64-c23f8f994818")
		)
		(pin "2"
			(uuid "05be2c08-66c9-403b-9d75-5596bb93a2a9")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R21")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 322.58 46.99 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "43a85da9-9d39-49c8-b978-fb40c0b2dfd0")
		(property "Reference" "#PWR01"
			(at 326.39 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+11V"
			(at 319.786 46.99 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 322.58 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 322.58 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "30dbec82-edd2-43f0-8ce5-055bfd82a43e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR01")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 358.14 96.52 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "43ea1f2c-8a64-4e81-98df-713222d76446")
		(property "Reference" "C23"
			(at 360.045 95.25 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 360.045 97.79 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 358.14 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 358.14 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 358.14 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5166c98f-a2a1-4ba1-9c37-07ef7889d2a7")
		)
		(pin "2"
			(uuid "7806e36b-94b8-4363-9177-133eda3882db")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C23")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Regulator_Linear:LT3094xMSE")
		(at 124.46 217.17 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "4493a192-ac38-476b-8bdc-a70865e0ef32")
		(property "Reference" "U16"
			(at 124.46 204.47 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "LT3094xMSE"
			(at 124.46 207.01 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:MSOP-12-1EP_3x4.039mm_P0.65mm_EP1.651x2.845mm"
			(at 124.46 206.375 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/LT3094.pdf"
			(at 124.46 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "-500mA, Adjustable, Ultralow Noise, Ultrahigh PSRR RF Negative Linear Regulator, MSOP-12"
			(at 124.46 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "3a9ac695-9e08-43d5-943e-aec3916168c7")
		)
		(pin "6"
			(uuid "c90b8fbd-7040-4fd9-b80d-dc4d5f6b431f")
		)
		(pin "8"
			(uuid "57f56caa-0a80-49cd-85cc-5c241c828345")
		)
		(pin "2"
			(uuid "3c6ff6de-3201-4bf2-b463-e997a2c4fe1a")
		)
		(pin "11"
			(uuid "2e2ee46d-f594-4687-b75c-18e54cf7915d")
		)
		(pin "12"
			(uuid "b3caeabc-42ec-436f-ac8d-7958f96b79ec")
		)
		(pin "1"
			(uuid "5e879a39-a26c-4abe-a53d-4d88daeb87db")
		)
		(pin "13"
			(uuid "db3ada6b-50d4-4212-9485-aa974b2baba8")
		)
		(pin "4"
			(uuid "65e904d3-ce7b-4e7a-94d7-76d285a39188")
		)
		(pin "5"
			(uuid "d7cddf14-4b95-44e9-9ef9-973eb6191b90")
		)
		(pin "7"
			(uuid "af4e7e9f-e2ce-4828-9895-aba8d072f7bb")
		)
		(pin "10"
			(uuid "61abd615-eaa0-409a-a220-45f542cad58d")
		)
		(pin "9"
			(uuid "f18e6ca4-c6c8-4913-9832-78e7befebf4f")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U16")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:AD5542AxRU")
		(at 204.47 143.51 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(fields_autoplaced yes)
		(uuid "44f97f9e-52d9-4a55-8911-512a8dc796c1")
		(property "Reference" "U12"
			(at 204.47 127 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "AD5542A"
			(at 204.47 129.54 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
			(at 204.47 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
			(at 204.47 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
			(at 204.47 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "808efbb1-768b-4bcf-943a-9fb8a7b8fb4d")
		)
		(pin "5"
			(uuid "3e245fd5-50e8-48d2-938f-d2da7943db1b")
		)
		(pin "3"
			(uuid "41a997bb-0f24-4feb-9c6f-85d135fe7b9c")
		)
		(pin "12"
			(uuid "d090f363-a852-43ba-bec1-959a74874b00")
		)
		(pin "14"
			(uuid "dcd2825f-f467-47bf-b81a-4d6adbddf13d")
		)
		(pin "8"
			(uuid "794be1f6-aedc-47ed-a952-531a7b85d56c")
		)
		(pin "9"
			(uuid "0dbc42a0-a4ea-4184-af97-25fee952c506")
		)
		(pin "2"
			(uuid "00472275-d738-4f36-864e-a95ec545e9da")
		)
		(pin "4"
			(uuid "3f6b9f9d-ea4d-447a-8f8b-7d2b99edba3e")
		)
		(pin "6"
			(uuid "4dd15bcc-90e8-44a6-b0ce-253ee3890926")
		)
		(pin "10"
			(uuid "3fa5a702-72fa-451c-9689-7593a7d1b41b")
		)
		(pin "7"
			(uuid "c1d566fc-b951-4f70-9eef-8a5c9cc72196")
		)
		(pin "11"
			(uuid "14e8f637-d556-4365-84af-dc4bfd8f4cfb")
		)
		(pin "13"
			(uuid "1937b63f-d401-4c4c-bf95-dc5b67a7fb96")
		)
		(pin "16"
			(uuid "bfd4e114-b885-4d0d-b21f-676ebc4c7c4c")
		)
		(pin "15"
			(uuid "c85bf951-2a72-4c16-af01-82c089a906b2")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U12")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 228.6 195.58 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "450478c2-8f6c-441e-9c4f-c2faf727f5c4")
		(property "Reference" "C43"
			(at 231.14 194.31 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 231.14 196.85 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 228.6 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 228.6 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 228.6 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3667927f-4c91-43b0-8f97-8e6b06ae6ab5")
		)
		(pin "2"
			(uuid "26194a34-498a-4241-ad76-479f5d2c04cd")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C43")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 158.75 186.69 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "462a4acd-90d0-41ce-baff-0a615242c9db")
		(property "Reference" "#PWR073"
			(at 154.94 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+12V"
			(at 161.544 186.69 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 158.75 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 158.75 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 158.75 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "347d4894-67a0-40d1-abcd-51d24b85f1b6")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR073")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 322.58 99.06 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "46f2d54d-0b4b-4f28-9eaf-e777eced5f73")
		(property "Reference" "#PWR015"
			(at 322.58 105.41 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 322.58 102.87 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 322.58 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 322.58 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b798c4f0-d740-42d7-a657-461dcaeef775")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR015")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 193.04 55.88 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "47048f81-bc0e-4117-92dd-3fd855b510b8")
		(property "Reference" "#PWR027"
			(at 196.85 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 189.865 55.88 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 193.04 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 193.04 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0413635c-18a5-4564-a726-11f61b691d11")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR027")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 193.04 50.8 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "47474b16-481c-4d4f-a103-e8446eebb95a")
		(property "Reference" "#PWR022"
			(at 186.69 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 190.5 50.8 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 193.04 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 193.04 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7b4bc27b-1788-476e-ac63-aaf475635075")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR022")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 142.24 96.52 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "48f4233b-e643-49c0-8237-94b536f1ec16")
		(property "Reference" "U3"
			(at 142.24 86.36 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 142.24 88.9 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 142.24 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 142.24 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 142.24 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "a76637ba-37b3-460a-8533-949077acc799")
		)
		(pin "7"
			(uuid "475e51ac-ac54-48c3-9644-bce2911b4506")
		)
		(pin "6"
			(uuid "ea4b2603-2d84-4f0a-ba04-17a1fb03b0bd")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a52")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b5a")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d1")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d7c")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62df8")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U3")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 331.47 96.52 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "4fb0d458-8e98-4461-9412-1b2d78905050")
		(property "Reference" "C20"
			(at 333.375 95.25 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 333.375 97.79 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 331.47 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 331.47 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 331.47 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d012d11c-a868-4d9d-8903-e61d4e1f71be")
		)
		(pin "2"
			(uuid "3e8bcbca-b4ce-4e47-b313-e34912d6a329")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C20")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 78.74 101.6 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "500383d2-54dd-4598-b25e-4977b04ceeec")
		(property "Reference" "#PWR041"
			(at 82.55 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 75.565 101.6 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 78.74 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 78.74 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 78.74 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f3fb8445-44f3-46c2-b387-ca09b84e5bb8")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR041")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 104.14 186.69 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "509c4cc8-d0a2-42c7-8f7d-c6ff0256c0d6")
		(property "Reference" "C41"
			(at 101.6 185.42 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 101.6 187.96 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 104.14 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 104.14 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "34f76a6e-f17b-425a-9230-56d6b922ed15")
		)
		(pin "2"
			(uuid "feef0af2-3826-405b-a558-804dfc5a48d8")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C41")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 223.52 219.71 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "514aac8e-194c-49d4-9d3d-a9f4c2991e3f")
		(property "Reference" "#PWR0101"
			(at 219.71 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 226.314 219.71 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 223.52 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 223.52 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 223.52 219.71 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7585af51-301d-4b2f-b0b4-03ecffd83bc6")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0101")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 273.05 137.16 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5187e34e-35d5-4b40-83d3-acbf003f653d")
		(property "Reference" "R24"
			(at 274.955 135.89 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "0"
			(at 274.955 138.43 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 273.05 137.16 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 273.05 137.16 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 273.05 137.16 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c1207731-8c9a-4911-bedd-d025b5c24e0e")
		)
		(pin "2"
			(uuid "4c443670-a187-477e-8f52-c9349f61e597")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R24")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 193.04 214.63 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "54988aad-3d4a-46cd-9280-499fc06f6faa")
		(property "Reference" "#PWR093"
			(at 193.04 218.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 193.04 210.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 193.04 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 193.04 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e3bef5d2-a615-44e8-899e-6828f7418647")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR093")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 236.22 93.98 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "5698ed45-e575-4f11-9e9e-0ee39809b4bf")
		(property "Reference" "U4"
			(at 236.22 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 236.22 86.36 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 236.22 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 236.22 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 236.22 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "f5fbfde2-ef0f-403e-b0c6-e5f9fbd67d8d")
		)
		(pin "7"
			(uuid "6ba46b97-409b-4e13-904c-3d2a1d340ba3")
		)
		(pin "6"
			(uuid "2428da02-ecc2-4c02-98f4-54266f02a066")
		)
		(pin "3"
			(uuid "34db949b-ab47-4dc6-8609-5772700fdfae")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b5b")
		)
		(pin "1"
			(uuid "d000b28b-0c43-4ab4-b540-8a613de44800")
		)
		(pin "2"
			(uuid "af4a103a-642f-434a-8f99-9d0e7cde28db")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62df9")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Regulator_Linear:LT3042xMSE")
		(at 264.16 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "58e22566-e4bc-47bc-95b6-e10e79950f3e")
		(property "Reference" "U15"
			(at 264.16 182.88 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "LT3042xMSE"
			(at 264.16 185.42 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:MSOP-10-1EP_3x3mm_P0.5mm_EP1.68x1.88mm"
			(at 264.16 184.785 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/3042fb.pdf"
			(at 264.16 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "200mA, Adjustable, Ultralow Noise, Ultrahigh PSRR RF Linear Regulator, MSOP-10"
			(at 264.16 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "7"
			(uuid "2f63bd94-c904-4f53-bfd8-f9fc9fa36961")
		)
		(pin "8"
			(uuid "7b7b26f4-0698-45f8-915f-d86320a63390")
		)
		(pin "2"
			(uuid "ac2a336f-3373-4498-bfb7-c3e38d0df315")
		)
		(pin "3"
			(uuid "03686ace-4827-4701-8154-a565cca04404")
		)
		(pin "4"
			(uuid "157d7e10-efaa-4e5b-8d8b-a3b9607d5db5")
		)
		(pin "5"
			(uuid "8fb5ca64-201b-4c6c-a1bf-8380e17ec77f")
		)
		(pin "10"
			(uuid "ff780af9-accd-4e4c-886c-ae0fd7320ea5")
		)
		(pin "1"
			(uuid "6467ecac-be41-48c7-8b62-78933020d887")
		)
		(pin "9"
			(uuid "cb8aba81-495d-4981-a647-f36cfc13bdf1")
		)
		(pin "11"
			(uuid "b90595a9-5511-42cd-bd1d-45b9d0325115")
		)
		(pin "6"
			(uuid "cc4b4b47-36f8-4c58-b855-211e5abad03b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U15")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 322.58 96.52 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5933992b-0086-4909-9e97-a4db0a2dcfa8")
		(property "Reference" "C19"
			(at 324.485 95.25 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 324.485 97.79 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 322.58 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 322.58 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "27c51930-a4d2-4010-a2b8-22c02e905e2a")
		)
		(pin "2"
			(uuid "29bece88-9b69-4441-bc37-3e4917ff04dc")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C19")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 340.36 110.49 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5a2c0f46-dbb3-4671-9588-b8cc321060b7")
		(property "Reference" "C27"
			(at 342.265 109.22 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 342.265 111.76 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 340.36 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 340.36 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 340.36 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "17f273c8-f9ce-424f-840f-4ede742f38ca")
		)
		(pin "2"
			(uuid "11d6dd6a-06dc-4c66-af01-754996557909")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C27")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 191.77 60.96 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5a6a0751-0344-4b68-aff1-6d67e65360cd")
		(property "Reference" "#PWR031"
			(at 191.77 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 191.77 64.77 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 191.77 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 191.77 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 191.77 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ebd95e4e-3b39-4a67-9d6e-8988dec16ae5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR031")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 158.75 214.63 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5bba6434-72f6-4d5c-a996-487ebcc2c335")
		(property "Reference" "#PWR092"
			(at 154.94 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "-12V"
			(at 161.544 214.63 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 158.75 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 158.75 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 158.75 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "46c14518-4215-4fec-9d35-434efe31f026")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR092")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 322.58 62.23 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5bced698-c056-4aec-9dbe-c89d43102de5")
		(property "Reference" "#PWR02"
			(at 326.39 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "-11V"
			(at 319.786 62.23 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 322.58 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 322.58 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "17a37dfd-0f63-4c70-9a53-af464f1b99ed")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR02")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 78.74 142.24 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5d8e72b8-abe2-442a-9de2-6906122ca8f8")
		(property "Reference" "#PWR053"
			(at 72.39 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 76.2 142.24 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 78.74 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 78.74 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 78.74 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "52fb41ad-fd1f-4b72-a3dc-4c07e66b56a1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR053")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 340.36 44.45 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5e32b581-634f-491c-a314-3086e7624552")
		(property "Reference" "C5"
			(at 342.265 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 342.265 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 340.36 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 340.36 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 340.36 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6dde0299-e6b4-49d8-8c64-48d7c57933da")
		)
		(pin "2"
			(uuid "2030c9d0-825c-4ae8-bf35-7e96500bbfa9")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 139.7 115.57 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5ec2fe2f-b671-47fa-b9a6-7c416324a415")
		(property "Reference" "#PWR049"
			(at 146.05 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 142.24 115.57 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 139.7 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 139.7 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 139.7 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8d5f1f1a-a7de-4433-ba28-7a9091120797")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR049")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 264.16 203.2 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5f34e5bf-67a5-4a46-830e-64b5693d16c8")
		(property "Reference" "#PWR086"
			(at 264.16 209.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 264.16 207.01 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 264.16 203.2 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 264.16 203.2 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 264.16 203.2 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "eba780d5-63ba-4f20-9be0-a8728d9c8ee3")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR086")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 142.24 50.8 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "5f4ea6b2-2c99-4c0c-b97f-89b350f606ce")
		(property "Reference" "U1"
			(at 142.24 40.64 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 142.24 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 142.24 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 142.24 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 142.24 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "f5fbfde2-ef0f-403e-b0c6-e5f9fbd67d8c")
		)
		(pin "7"
			(uuid "6ba46b97-409b-4e13-904c-3d2a1d340ba2")
		)
		(pin "6"
			(uuid "2428da02-ecc2-4c02-98f4-54266f02a065")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a53")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b5c")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d2")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d7d")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62dfa")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U1")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 322.58 110.49 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "62449989-3f91-4467-bb10-ef9dab6f13bf")
		(property "Reference" "C25"
			(at 324.485 109.22 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 324.485 111.76 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 322.58 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 322.58 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e9a79812-77cc-4c7a-bf8e-dbe2aa200742")
		)
		(pin "2"
			(uuid "2bdcae91-33cf-4d19-8047-b3344640aa2c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C25")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 322.58 85.09 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "63290f87-0d51-4090-88b6-d4ce9eb8a189")
		(property "Reference" "#PWR09"
			(at 322.58 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 322.58 88.9 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 322.58 85.09 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 85.09 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 322.58 85.09 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "acc5b54a-d85c-4496-bca4-7278f0d9941a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR09")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 349.25 67.31 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6422b959-6f6a-47e0-953a-80c7cc5a9e74")
		(property "Reference" "#PWR012"
			(at 349.25 73.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 349.25 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 349.25 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 349.25 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 349.25 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6823fb7a-d61b-46c9-9954-4e910a99a4d7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR012")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 121.92 156.21 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "64280a3f-ece3-428f-a58c-c15dbcdbb9bc")
		(property "Reference" "C35"
			(at 121.92 149.86 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "10p"
			(at 121.92 152.4 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 121.92 156.21 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 121.92 156.21 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 121.92 156.21 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5b6778b2-8973-4253-a289-66565d3008f9")
		)
		(pin "2"
			(uuid "d93a33f3-b203-472b-b856-05748a44105c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C35")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 104.14 212.09 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6568b60a-7236-4ca4-ac95-bee87402c583")
		(property "Reference" "#PWR090"
			(at 104.14 215.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "-12V"
			(at 104.14 208.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 104.14 212.09 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 212.09 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 104.14 212.09 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0510773f-b4c5-4c03-8906-82a6a832c9b1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR090")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 137.16 161.29 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "66b828ff-f99e-4a28-9e74-98ce5039978c")
		(property "Reference" "R15"
			(at 137.16 156.21 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "1k"
			(at 137.16 158.75 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 137.16 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 137.16 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 137.16 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fd02a841-71ac-4ae1-8266-1427814f110f")
		)
		(pin "2"
			(uuid "48cef9d9-4b5b-45b2-937d-2a375496f3fb")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R15")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 165.1 101.6 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "683ecc72-5d4b-4a44-9dac-3f55a7927f7f")
		(property "Reference" "#PWR042"
			(at 165.1 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 165.1 105.41 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 165.1 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 165.1 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 165.1 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ece3aef3-064d-40b1-9414-0d4754d2e0a4")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR042")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 124.46 196.85 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6a0373d2-9204-4c4d-8acd-a4c4f789dea3")
		(property "Reference" "#PWR082"
			(at 124.46 203.2 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 124.46 200.66 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 124.46 196.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 124.46 196.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 124.46 196.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fbf95e89-5dbb-4aa2-9e2e-b3e10b2f4935")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR082")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 227.33 213.36 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6bbb8db9-9af1-4e53-b7b1-c6dcfe20b557")
		(property "Reference" "C47"
			(at 229.235 212.09 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 229.235 214.63 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 227.33 213.36 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 227.33 213.36 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 227.33 213.36 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d0d9f4a0-383e-4d91-b972-a0fcd7345576")
		)
		(pin "2"
			(uuid "53efd135-bb69-4d27-926d-4a734aaedbe5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C47")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 256.54 96.52 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "6cc38326-5b83-4428-b9fb-79f03384ece5")
		(property "Reference" "U4"
			(at 256.54 86.36 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 256.54 88.9 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 256.54 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 256.54 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 256.54 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "34f676fe-0051-4c9f-9c7b-89c375d08fd6")
		)
		(pin "7"
			(uuid "980b5365-69d0-40eb-af65-412668ba3d3a")
		)
		(pin "6"
			(uuid "7fb82371-9b4e-458a-9bf0-6d4960caefda")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a54")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b5d")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d3")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d7e")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62dfb")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U4")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 201.93 233.68 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6dd39e8d-28b5-4c69-b4d6-e950d6083fd7")
		(property "Reference" "#PWR0107"
			(at 201.93 240.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 201.93 237.49 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 201.93 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 201.93 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 201.93 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "cf57bb8e-76b6-4fc1-9113-997e37771a24")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0107")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 121.92 110.49 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6e14ca2b-e6b9-4275-aeed-bd36a0073836")
		(property "Reference" "C33"
			(at 121.92 104.14 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "10p"
			(at 121.92 106.68 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 121.92 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 121.92 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 121.92 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6ef806dc-89f8-481f-bf2e-c709755c7770")
		)
		(pin "2"
			(uuid "af2e9b1e-3114-49b8-b573-d5bc6e020c2f")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C33")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 251.46 226.06 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6f443f84-c619-4375-98f7-53fcafb14c9e")
		(property "Reference" "#PWR0109"
			(at 251.46 232.41 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 251.46 229.87 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 251.46 226.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 251.46 226.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 251.46 226.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "09b29df9-32f4-408d-a3a0-b8e8a8c06cb0")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0109")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 113.03 228.6 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "70629d88-3882-465c-8010-7621f47bf969")
		(property "Reference" "R22"
			(at 114.935 227.33 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "110k"
			(at 114.935 229.87 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 113.03 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 113.03 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 113.03 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1ff33fb8-edcf-4328-b390-9b883dc638eb")
		)
		(pin "2"
			(uuid "595b22d4-60a8-4488-9f3a-af5a3d35f0b3")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R22")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 165.1 96.52 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "7146cc54-cf0b-4f5f-8879-15b25ff2ce25")
		(property "Reference" "J2"
			(at 167.64 95.5431 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 167.64 98.0831 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_analog:BNC_Amphenol_031-6576_Horizontal"
			(at 165.1 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 165.1 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 165.1 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5fc38e90-d97b-40f8-8ae2-edf477236cb3")
		)
		(pin "2"
			(uuid "425176b7-1709-443e-8bdd-1e459c6d9861")
		)
		(pin "3"
			(uuid "8c7f1212-addc-4676-bf4e-8d4949e71ad4")
		)
		(pin "4"
			(uuid "8f64a4ce-d191-4d8d-8662-ebb3b6a95766")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 193.04 101.6 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "725bfa97-0299-47c6-a7e4-c1ea61182779")
		(property "Reference" "#PWR043"
			(at 196.85 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 189.865 101.6 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 193.04 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 193.04 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fe7f40e4-6de5-4fe6-a1b9-7ed442f82465")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR043")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 165.1 142.24 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "73d5a44a-5ea9-489a-84a3-7bdcca4328ad")
		(property "Reference" "J3"
			(at 167.64 141.2631 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 167.64 143.8031 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_analog:BNC_Amphenol_031-6576_Horizontal"
			(at 165.1 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 165.1 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 165.1 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d04abafe-eed9-417e-8b75-359bc5ad26eb")
		)
		(pin "2"
			(uuid "1095bfd4-5745-4fc9-937a-fcddf86a2264")
		)
		(pin "3"
			(uuid "8c7f1212-addc-4676-bf4e-8d4949e71ad5")
		)
		(pin "4"
			(uuid "8f64a4ce-d191-4d8d-8662-ebb3b6a95767")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 275.59 182.88 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "748feae0-4c0f-49c0-b23f-bb3ac8a150a7")
		(property "Reference" "#PWR069"
			(at 275.59 176.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 275.59 179.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 275.59 182.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 275.59 182.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 275.59 182.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "62d372ce-bf21-417d-b412-5bc64612b6a7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR069")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 331.47 54.61 0)
		(unit 3)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7737b875-8451-4932-ac30-bc71a94183d1")
		(property "Reference" "U2"
			(at 328.93 54.61 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 331.47 44.958 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 331.47 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 331.47 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 331.47 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "e3ab7344-e8ff-49f9-9cc1-f1187a650bdd")
		)
		(pin "7"
			(uuid "24e1f0f9-a721-4879-af33-8402ba5208f6")
		)
		(pin "6"
			(uuid "4ccee454-9b5b-4755-8448-a02b688ee06f")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a56")
		)
		(pin "4"
			(uuid "5dc894b0-360a-496d-bce5-d8d0dbb53add")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d5")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d80")
		)
		(pin "8"
			(uuid "7fd1e100-82bc-4315-8bb4-e2d22290ab48")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U2")
					(unit 3)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 273.05 134.62 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "77f46847-6c21-4c2f-9e4e-950582ce6d6b")
		(property "Reference" "#PWR0113"
			(at 273.05 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 273.05 130.81 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 273.05 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 273.05 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 273.05 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d8a9ffc8-b3ca-4d2b-88ab-35229799638c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0113")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 77.47 152.4 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7860f6c4-a648-4f95-ac1d-41007ce6b90c")
		(property "Reference" "#PWR061"
			(at 77.47 158.75 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 77.47 156.21 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 77.47 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 77.47 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 77.47 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c69e1d19-e275-4bb9-aaa9-2fe1bbf97fdb")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR061")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 331.47 64.77 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7909da83-b888-4b57-86fe-f310a33a0b06")
		(property "Reference" "C4"
			(at 333.375 63.5 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 333.375 66.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 331.47 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 331.47 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 331.47 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1c7c65a6-7477-469b-b94f-17f4b148f6f0")
		)
		(pin "2"
			(uuid "74c598b4-3333-40d5-842d-d94a58d16c82")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 101.6 106.68 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "79286db4-e6db-43ad-88c9-6942c834bf89")
		(property "Reference" "#PWR046"
			(at 101.6 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 101.6 110.49 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 101.6 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 101.6 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "faccbc48-70d6-4d05-96c7-af84cf43f8ec")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR046")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 254 161.29 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "796b250b-a17c-4475-991f-2396c796d9b1")
		(property "Reference" "#PWR066"
			(at 260.35 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 256.54 161.29 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 254 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 254 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 254 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0778c6a1-ccfa-4cc7-928c-abb7c250daad")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR066")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 138.43 182.88 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7b2d7f8b-44ca-49a7-8663-4d0c84defacf")
		(property "Reference" "C39"
			(at 140.335 181.61 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 140.335 184.15 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 138.43 182.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 138.43 182.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 138.43 182.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "036be7ef-d2d6-46cb-8bc5-b17b16010594")
		)
		(pin "2"
			(uuid "39f4ec1d-2b0b-4f01-ae4b-d090f4ac2ebc")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C39")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 252.73 184.15 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7b745842-3dc8-446c-96df-ce6a0a9011f0")
		(property "Reference" "#PWR071"
			(at 252.73 177.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 252.73 180.34 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 252.73 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 252.73 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 252.73 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "739e919d-9c79-4b8e-8abe-54a5952d6dcb")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR071")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 113.03 233.68 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7befebee-efe8-4448-b1fd-11702e12ac8d")
		(property "Reference" "#PWR0106"
			(at 113.03 240.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 113.03 237.49 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 113.03 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 113.03 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 113.03 233.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "15ca980f-241c-4a4a-82ef-105d1d620b34")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0106")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 137.16 69.85 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7c66c56c-b069-4401-81d2-fe33217141d2")
		(property "Reference" "R3"
			(at 137.16 64.77 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "1k"
			(at 137.16 67.31 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 137.16 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 137.16 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 137.16 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "727ad059-4536-4ca0-97d4-b243a79e8fc6")
		)
		(pin "2"
			(uuid "8d0b48d0-b86c-4a9f-afc0-844b4109b002")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 358.14 41.91 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7f3d2dc7-f1b9-49f2-84e1-3d263a8eb22a")
		(property "Reference" "#PWR013"
			(at 358.14 35.56 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 358.14 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 358.14 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 358.14 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 358.14 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3ab3bcd2-9689-4f6d-8c1b-62a1bf54260a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR013")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 138.43 208.28 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7f63ea31-5f4b-4d76-a4a2-c4e15ccff042")
		(property "Reference" "#PWR088"
			(at 138.43 201.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 138.43 204.47 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 138.43 208.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 138.43 208.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 138.43 208.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5ea3856d-e9f0-47f7-b987-16b8b36aff59")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR088")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 191.77 152.4 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "81b01c7f-f9fa-4ae5-818e-f70a0b90a777")
		(property "Reference" "#PWR063"
			(at 191.77 158.75 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 191.77 156.21 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 191.77 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 191.77 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 191.77 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d2d0731c-3841-4ecc-965e-4b21e1cf980a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR063")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 154.94 142.24 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "82ddf747-2df8-4a30-88e3-fafbe03a2491")
		(property "Reference" "R13"
			(at 154.94 137.16 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "49.9"
			(at 154.94 139.7 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 154.94 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 154.94 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 154.94 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a7c86475-1f59-487a-9579-78eaec6741c0")
		)
		(pin "2"
			(uuid "e2caa667-2403-4b8a-ab8e-411ecc28ddaf")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R13")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 77.47 60.96 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "8309d9fe-b066-4c0f-93a4-f7e59ca80e01")
		(property "Reference" "#PWR029"
			(at 77.47 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 77.47 64.77 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 77.47 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 77.47 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 77.47 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "bd36c85b-4e8a-4690-ba0e-a18e63a025c7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR029")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 138.43 186.69 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "830dfe32-777b-4bee-85fd-bfaa3414e724")
		(property "Reference" "#PWR072"
			(at 134.62 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+11V"
			(at 141.224 186.69 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 138.43 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 138.43 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 138.43 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "eb11a392-b4bf-4af7-a80d-38b3851c2013")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR072")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 275.59 185.42 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "83420407-f576-4df6-a607-963b454a2333")
		(property "Reference" "C40"
			(at 277.495 184.15 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "470n"
			(at 277.495 186.69 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 275.59 185.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 275.59 185.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 275.59 185.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "502eb9cd-0314-4f98-8225-3531ae0e7c9d")
		)
		(pin "2"
			(uuid "cfd076eb-a790-463f-95ad-e02bca1f4545")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C40")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 191.77 106.68 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "83ff89bd-0478-446c-ad4e-ff8ec8e41ea5")
		(property "Reference" "#PWR047"
			(at 191.77 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 191.77 110.49 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 191.77 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 191.77 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 191.77 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b94f4fca-0dac-40d1-beb3-e3d157d68e8e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR047")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 340.36 54.61 0)
		(unit 3)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "841dd9a3-d9f9-4e2c-bf17-5b2ecff32a84")
		(property "Reference" "U3"
			(at 337.82 54.61 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 340.36 44.958 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 340.36 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 340.36 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 340.36 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "e3ab7344-e8ff-49f9-9cc1-f1187a650bdf")
		)
		(pin "7"
			(uuid "24e1f0f9-a721-4879-af33-8402ba5208f8")
		)
		(pin "6"
			(uuid "4ccee454-9b5b-4755-8448-a02b688ee071")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a57")
		)
		(pin "4"
			(uuid "5d57c0e8-3e35-4913-9eda-f23d88e5a584")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d6")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d81")
		)
		(pin "8"
			(uuid "2106307d-6880-43df-9dc0-4f1d73151500")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U3")
					(unit 3)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 139.7 69.85 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "865fd57c-b26b-4ae9-9c7a-08fa5d15f532")
		(property "Reference" "#PWR033"
			(at 146.05 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 142.24 69.85 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 139.7 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 139.7 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 139.7 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5faefce0-c6dc-43b1-a641-0f691a9691cb")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR033")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 358.14 54.61 0)
		(unit 3)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "86700dff-6bcd-4b0d-aeb0-4d136f17d7a0")
		(property "Reference" "U5"
			(at 355.6 54.61 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 358.14 44.958 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 358.14 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 358.14 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 358.14 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "e3ab7344-e8ff-49f9-9cc1-f1187a650be0")
		)
		(pin "7"
			(uuid "24e1f0f9-a721-4879-af33-8402ba5208f9")
		)
		(pin "6"
			(uuid "4ccee454-9b5b-4755-8448-a02b688ee072")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a58")
		)
		(pin "4"
			(uuid "83957c03-2eb8-4d9a-92cc-f77318d9504e")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d7")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d82")
		)
		(pin "8"
			(uuid "bdfb5544-5b47-4922-a0e0-fe5d47393e2d")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U5")
					(unit 3)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 193.04 96.52 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "88410d18-a8f8-4c00-bf4b-033d313de564")
		(property "Reference" "#PWR038"
			(at 186.69 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 190.5 96.52 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 193.04 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 193.04 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6848be91-845b-4f6c-9ba9-fefa125abde7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR038")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 154.94 96.52 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "892b34ae-a51c-42af-81f8-26fbd5cb93e0")
		(property "Reference" "R7"
			(at 154.94 91.44 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "49.9"
			(at 154.94 93.98 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 154.94 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 154.94 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 154.94 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "34905651-07e9-469a-8a92-4931be0cfbbc")
		)
		(pin "2"
			(uuid "b9d27403-92bf-4b68-906a-c6fc74a3a25d")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 237.49 205.74 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "89f0bd42-360f-40a0-90bf-a821a1ab7b6f")
		(property "Reference" "#PWR087"
			(at 237.49 212.09 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 237.49 209.55 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 237.49 205.74 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 237.49 205.74 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 237.49 205.74 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "09d4879a-e93e-46f6-9eb5-6e0c4d395a5e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR087")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 322.58 64.77 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "8a462c58-d793-4d15-9368-9060c7418701")
		(property "Reference" "C2"
			(at 324.485 63.5 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 324.485 66.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 322.58 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 322.58 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0dd59a5e-c03f-4b43-9308-2b79be79832f")
		)
		(pin "2"
			(uuid "cea3c6cf-f734-491c-a236-38df25b31b21")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:AD5542AxRU")
		(at 204.47 97.79 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "8f10db07-6ffb-4e85-96e6-946e234e1ce8")
		(property "Reference" "U10"
			(at 204.47 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "AD5542A"
			(at 204.47 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
			(at 204.47 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
			(at 204.47 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
			(at 204.47 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "55cce6a0-4cca-4893-ba74-817fe082c08c")
		)
		(pin "5"
			(uuid "666e5089-55b3-452a-a781-760faf5959cc")
		)
		(pin "3"
			(uuid "f1eaa2a6-0dc3-4d62-b6ab-00df6a19cec9")
		)
		(pin "12"
			(uuid "3980337e-8da8-4dce-a3f7-4c65598bf5e2")
		)
		(pin "14"
			(uuid "782ba9b7-3232-49cd-9f57-7af83ca33e64")
		)
		(pin "8"
			(uuid "69703da6-86ec-4ea4-9035-a572697d3362")
		)
		(pin "9"
			(uuid "498aa374-c7c0-44ab-9841-770d8e4bd34a")
		)
		(pin "2"
			(uuid "2e2e9d56-02ba-4e9f-be1c-bd05e7f87a12")
		)
		(pin "4"
			(uuid "29166d62-e6a2-4e8b-b056-aa17f6905571")
		)
		(pin "6"
			(uuid "ceadb9e7-0c3a-4865-a377-6ce699bc7563")
		)
		(pin "10"
			(uuid "6e8a62b1-e070-44e0-86f7-c2b354bb83f9")
		)
		(pin "7"
			(uuid "2d0ea247-8453-4d32-a72d-b896ec4a4786")
		)
		(pin "11"
			(uuid "92b036f0-a304-4667-9f53-92513fc28401")
		)
		(pin "13"
			(uuid "b6d87231-f5bf-47bf-be2b-0ad5ecc0901d")
		)
		(pin "16"
			(uuid "be47a225-975c-460d-915e-bfd672f48b05")
		)
		(pin "15"
			(uuid "55a2817b-a1d8-4388-bf61-9583b87691b5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U10")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 101.6 53.34 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "8f62fe56-61d3-4144-9379-d3604196b2d7")
		(property "Reference" "#PWR023"
			(at 97.79 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 104.14 53.34 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 101.6 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 101.6 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "192f8f80-a8ce-4e74-bfec-1ac5c85a2293")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR023")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 104.14 184.15 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9181f323-8f7f-47cf-b44e-0fb04754155e")
		(property "Reference" "#PWR070"
			(at 104.14 187.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+12V"
			(at 104.14 180.34 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 104.14 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 104.14 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6853e819-4c27-4dc0-86ae-3f1bfe9d69d7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR070")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 367.03 67.31 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "91b10c58-52f1-4f10-a809-611badeae3be")
		(property "Reference" "#PWR018"
			(at 367.03 73.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 367.03 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 367.03 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 367.03 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 367.03 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "679facc8-53c2-42bf-981d-a36a279e3254")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR018")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 279.4 147.32 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "92755e80-f2c5-4a73-b157-917029bf21c3")
		(property "Reference" "#PWR060"
			(at 279.4 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 279.4 151.13 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 279.4 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 279.4 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 279.4 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d454c27f-46eb-4c3f-ba74-5f2b9c89a8b1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR060")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 256.54 107.95 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "93fc43bf-b28a-465e-84b8-6c9ade1ccd44")
		(property "Reference" "R12"
			(at 256.54 102.87 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "3k"
			(at 256.54 105.41 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 256.54 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 256.54 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 256.54 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c65b3189-dee1-40c7-8f31-6fe2ecf47644")
		)
		(pin "2"
			(uuid "fe712a8e-e86b-45a1-9f43-7efe7423a158")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R12")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 256.54 153.67 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "9448c22a-fedd-46df-821b-d7c61f4bf129")
		(property "Reference" "R18"
			(at 256.54 148.59 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "3k"
			(at 256.54 151.13 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 256.54 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 256.54 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 256.54 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "babd05ff-8963-426c-8a60-95eeeb75e113")
		)
		(pin "2"
			(uuid "3c33d7ef-4903-4dfa-881b-586e05f92635")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R18")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 349.25 44.45 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "967694ab-1d49-4498-bdad-a91c36bf9b50")
		(property "Reference" "C7"
			(at 351.155 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 351.155 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 349.25 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 349.25 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 349.25 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7cce3bb6-ef7b-4469-9986-e7728ef6679a")
		)
		(pin "2"
			(uuid "6340c94f-8714-438c-b0e1-2f253aed98a7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:AD5542AxRU")
		(at 90.17 143.51 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "97cc1924-7831-42ca-88a7-d6a2abf878cf")
		(property "Reference" "U11"
			(at 90.17 127 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "AD5542A"
			(at 90.17 129.54 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
			(at 90.17 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
			(at 90.17 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
			(at 90.17 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "597dce41-a56e-465c-95f2-117ee8f04dd6")
		)
		(pin "5"
			(uuid "a24177cf-82da-4b5e-bb9c-614331bb68d3")
		)
		(pin "3"
			(uuid "87a81736-dcac-4373-a7ae-7879c19dae30")
		)
		(pin "12"
			(uuid "a3c9b629-99be-4391-9469-ded61346d9ff")
		)
		(pin "14"
			(uuid "0d7c8636-5563-44de-8c76-6bb225aae7f8")
		)
		(pin "8"
			(uuid "fd7a605f-3659-417c-b3a7-ad2784784738")
		)
		(pin "9"
			(uuid "f3088d22-8d38-450b-a7b3-8dba1298f31b")
		)
		(pin "2"
			(uuid "9529e96f-7443-409c-ba89-3b53d5dd11a8")
		)
		(pin "4"
			(uuid "dc2b1723-0263-406b-b2e1-e689b567d1dc")
		)
		(pin "6"
			(uuid "e44c203a-31b4-4da1-ba4b-8e819e7b956f")
		)
		(pin "10"
			(uuid "cc82a76c-46f6-4c69-a3c7-964c0752176d")
		)
		(pin "7"
			(uuid "98584f44-234e-44c4-89ec-2a38a3528c8d")
		)
		(pin "11"
			(uuid "9699039e-516f-4278-8507-e446c77d4c91")
		)
		(pin "13"
			(uuid "087cce7e-3c87-47a1-910b-d58a844fc0e5")
		)
		(pin "16"
			(uuid "cd0333d3-8fc0-47f8-93f8-c9726e455eb3")
		)
		(pin "15"
			(uuid "11b01eea-3f50-4aea-a401-c2c213fbc55e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U11")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 340.36 64.77 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "980677af-4bd6-4b68-ac78-2517696e87c9")
		(property "Reference" "C6"
			(at 342.265 63.5 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 342.265 66.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 340.36 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 340.36 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 340.36 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a86cdc7d-e4e5-4aa3-b19f-1b5a14b3cd0c")
		)
		(pin "2"
			(uuid "f4a11211-9e71-4d84-86d3-3febe3e94d39")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 142.24 62.23 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9a639551-005c-4fea-b930-f3535aed9064")
		(property "Reference" "R5"
			(at 142.24 57.15 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "3k"
			(at 142.24 59.69 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 142.24 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 142.24 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 142.24 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "911fb0fd-ae2c-4b63-a1ac-0556ef62d394")
		)
		(pin "2"
			(uuid "c5c3730b-f276-4d7b-91bd-06f7635cde38")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 104.14 217.17 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9be94823-75a4-4b4a-b552-29e50cac9783")
		(property "Reference" "#PWR094"
			(at 104.14 223.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 104.14 220.98 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 104.14 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 104.14 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "277216b1-e4a4-48df-954b-7dd658e184c0")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR094")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 279.4 55.88 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9d03f800-acd0-443f-811f-d7790d75eec1")
		(property "Reference" "#PWR028"
			(at 279.4 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 279.4 59.69 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 279.4 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 279.4 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 279.4 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "618470e1-6c02-4e33-88c2-29e658644d01")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR028")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 367.03 54.61 0)
		(unit 3)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "9d670fdd-7791-49d4-b334-6f916ee874aa")
		(property "Reference" "U6"
			(at 364.49 54.61 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 367.03 44.958 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 367.03 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 367.03 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 367.03 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "e3ab7344-e8ff-49f9-9cc1-f1187a650be1")
		)
		(pin "7"
			(uuid "24e1f0f9-a721-4879-af33-8402ba5208fa")
		)
		(pin "6"
			(uuid "4ccee454-9b5b-4755-8448-a02b688ee073")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a59")
		)
		(pin "4"
			(uuid "83cc6fdc-ff2d-4384-b84b-36bec3aa4e2a")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d8")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d83")
		)
		(pin "8"
			(uuid "0cc1becf-4586-4a5c-a23b-85adb9ad066a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U6")
					(unit 3)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 213.36 200.66 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9dc46beb-bd26-4462-b1b8-372ecf6916d4")
		(property "Reference" "#PWR084"
			(at 213.36 207.01 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 213.36 204.47 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 213.36 200.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 213.36 200.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 213.36 200.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "13dd6508-8720-43e0-b3b9-678c0ce66298")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR084")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 254 195.58 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9e41d5bb-84ea-4217-bcbc-0e881fe290fa")
		(property "Reference" "#PWR080"
			(at 247.65 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 251.46 195.58 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 254 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 254 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 254 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "16837939-6d25-4ef2-a5ed-02706bcd76ff")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR080")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 215.9 134.62 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9e82f74b-35a3-4fc9-8242-0eef4da21915")
		(property "Reference" "#PWR052"
			(at 212.09 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 218.694 134.62 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 215.9 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 215.9 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8fce2d89-e65f-4a64-91f8-ab0bb5b1c5d0")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR052")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 251.46 115.57 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9f7b9432-ee86-4ae1-8733-7b30b52a27c3")
		(property "Reference" "R10"
			(at 251.46 110.49 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "1k"
			(at 251.46 113.03 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 251.46 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 251.46 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 251.46 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d70e53c1-418a-4594-b7e8-d8de3fbb9d33")
		)
		(pin "2"
			(uuid "b52b119a-5492-42f4-914f-fca8d5ffb12a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R10")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Regulator_Linear:LT3045xMSE")
		(at 124.46 186.69 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "a0a5114a-555c-4be4-aaa6-b4347e57e680")
		(property "Reference" "U13"
			(at 124.46 176.53 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "LT3045xMSE"
			(at 124.46 179.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:MSOP-12-1EP_3x4.039mm_P0.65mm_EP1.651x2.845mm"
			(at 124.46 178.435 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/3045fa.pdf"
			(at 124.46 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "500mA, Adjustable, Ultralow Noise, Ultrahigh PSRR Linear Regulator, MSOP-12"
			(at 124.46 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "11"
			(uuid "ffdcf64f-cd08-4b9f-85c9-900aa174a703")
		)
		(pin "3"
			(uuid "cafff45b-583f-4672-9293-1fd41d2498fe")
		)
		(pin "7"
			(uuid "379b0222-96d0-4f36-afc8-db3fbdfb1ff5")
		)
		(pin "13"
			(uuid "725d5fae-402e-44ab-88df-192a9239c0f1")
		)
		(pin "4"
			(uuid "e9ea9fd7-74c7-409a-ad1e-711749c0673a")
		)
		(pin "1"
			(uuid "3480f815-e8d6-4a8c-9bd3-c70a5906bacf")
		)
		(pin "2"
			(uuid "3f570591-a89c-4491-9938-bc9cfbda6015")
		)
		(pin "6"
			(uuid "83b82fa5-1d90-40d6-a866-79a43deeb253")
		)
		(pin "9"
			(uuid "be1e3fde-9eb9-4716-a947-5eced0b61f52")
		)
		(pin "5"
			(uuid "dde2795f-4258-43e3-877a-bb96fd6312a1")
		)
		(pin "8"
			(uuid "ddd591fe-269a-4337-893d-717ae4e2cd8c")
		)
		(pin "10"
			(uuid "1bd3fabe-de38-4f25-b39a-bd96193b01b5")
		)
		(pin "12"
			(uuid "4faa9d3f-38b2-43b1-a5cc-a425f1390f26")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U13")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 78.74 96.52 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a144b0f1-6abf-42a1-9b37-82911d41baa6")
		(property "Reference" "#PWR037"
			(at 72.39 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 76.2 96.52 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 78.74 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 78.74 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 78.74 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d25cf3b1-2226-4542-a88a-5385c5b5e8f0")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR037")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 104.14 189.23 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a1a3e88b-2057-4669-84fa-dfa4d4a63357")
		(property "Reference" "#PWR075"
			(at 104.14 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 104.14 193.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 104.14 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 104.14 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5a2b7ec8-d8cd-433e-bcbc-7fd2bc76fb11")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR075")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 358.14 67.31 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a23a1b19-6c63-4069-aeb2-dbc07a7200ce")
		(property "Reference" "#PWR016"
			(at 358.14 73.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 358.14 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 358.14 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 358.14 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 358.14 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5ed3af1b-f70c-49dd-b9ac-ecc17e3a6afe")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR016")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 101.6 60.96 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a3149f3d-b4d4-42ce-98fa-bf2103a11b95")
		(property "Reference" "#PWR030"
			(at 101.6 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 101.6 64.77 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 101.6 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 101.6 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8c6b7e93-0e91-4bca-bfb6-887d6ccb6fc1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR030")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 367.03 44.45 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "a31b2376-5241-45dc-baee-1d0592c24297")
		(property "Reference" "C11"
			(at 368.935 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 368.935 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 367.03 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 367.03 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 367.03 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b188334e-620d-4c65-8b05-ca764d22fb2b")
		)
		(pin "2"
			(uuid "1f732520-3ce6-4518-8291-66dc84d1c3d4")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C11")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 215.9 88.9 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a34b9357-09c4-4d45-b1c5-776567744c49")
		(property "Reference" "#PWR036"
			(at 212.09 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 218.694 88.9 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 215.9 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 215.9 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e831ce21-75ec-45e1-90aa-e09bddc1f5bf")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR036")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 340.36 41.91 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a4b061e8-10bf-48c6-a146-ee9209ecc9ff")
		(property "Reference" "#PWR07"
			(at 340.36 35.56 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 340.36 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 340.36 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 340.36 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 340.36 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "659d546b-0183-40df-ab6d-94c4477a2a49")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR07")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 254 69.85 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a4ca8a41-c49e-4d36-b4cf-b139d62c41a3")
		(property "Reference" "#PWR034"
			(at 260.35 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 256.54 69.85 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 254 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 254 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 254 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1e8def40-667c-4496-b124-ff77573c46ba")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR034")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 215.9 99.06 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a5b39070-a998-4e3d-be45-e5c30df7cc7d")
		(property "Reference" "#PWR040"
			(at 212.09 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 218.44 99.06 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 215.9 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 215.9 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d450409e-d32b-4c55-977f-5d4cf815ad9c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR040")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 252.73 186.69 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "adb09351-6cb4-4879-8d59-d1da6443d75c")
		(property "Reference" "C42"
			(at 250.19 185.42 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 250.19 187.96 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 252.73 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 252.73 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 252.73 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "00bae4a5-c71e-420f-9a58-a3f69a805f13")
		)
		(pin "2"
			(uuid "0beb7b09-f1de-4033-84ee-72f4ecfb10c5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C42")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 358.14 82.55 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "ae22dc92-b844-44cd-92d2-bbf04e71b211")
		(property "Reference" "C17"
			(at 360.045 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 360.045 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 358.14 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 358.14 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 358.14 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "bcf84588-2bf9-4ae6-97ed-2c214cb784f3")
		)
		(pin "2"
			(uuid "b77f67e3-862a-43e4-af91-357ce0f445c5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C17")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 101.6 134.62 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "aedd06d1-b01a-4cc0-8cfd-b29dd606739a")
		(property "Reference" "#PWR051"
			(at 97.79 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 104.394 134.62 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 101.6 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 101.6 134.62 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0ca7ed3c-9e05-4181-b18d-30a66a6fcdae")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR051")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 236.22 139.7 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(fields_autoplaced yes)
		(uuid "b09dc005-bf44-425c-9639-50322515a9da")
		(property "Reference" "U6"
			(at 236.22 129.54 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 236.22 132.08 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 236.22 139.7 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 236.22 139.7 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 236.22 139.7 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "f5fbfde2-ef0f-403e-b0c6-e5f9fbd67d8e")
		)
		(pin "7"
			(uuid "6ba46b97-409b-4e13-904c-3d2a1d340ba4")
		)
		(pin "6"
			(uuid "2428da02-ecc2-4c02-98f4-54266f02a067")
		)
		(pin "3"
			(uuid "ac530f6f-bf90-4077-abbc-dc7a81cd7587")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b5e")
		)
		(pin "1"
			(uuid "bd565613-0c53-4723-a6f3-eca983588c46")
		)
		(pin "2"
			(uuid "b1d52a9e-3db5-49bc-abd5-bc63468a097e")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62dfc")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 101.6 99.06 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b14f0e99-0347-4506-86af-082c729b6239")
		(property "Reference" "#PWR039"
			(at 97.79 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 104.14 99.06 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 101.6 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 101.6 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "72e5ddf7-edba-4b33-8f02-a4a6731a89c7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR039")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 227.33 217.17 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b204eb7f-ca36-44f5-8f91-1794c17f38d5")
		(property "Reference" "#PWR097"
			(at 223.52 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 230.124 217.17 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 227.33 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 227.33 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 227.33 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9689a9e4-c096-4f0b-98ed-eb1c43f8581c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR097")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 274.32 195.58 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b2722203-b24f-4715-bfca-48446886dc26")
		(property "Reference" "#PWR081"
			(at 270.51 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 277.495 195.58 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 274.32 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 274.32 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 274.32 195.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1dc361f6-05f1-488e-bebc-364db82765d1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR081")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 251.46 223.52 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b376af23-fdad-4ebc-9fff-8703d251ebb9")
		(property "Reference" "C52"
			(at 248.92 222.25 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 248.92 224.79 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 251.46 223.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 251.46 223.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 251.46 223.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "609a37f2-34cb-4660-999f-21e109e66cc2")
		)
		(pin "2"
			(uuid "1a5dfe61-23a7-4a90-8c89-4e78c0df5fb5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C52")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Screw_Terminal_01x02")
		(at 153.67 186.69 0)
		(mirror y)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b510ed67-5a3f-44c5-a099-4bedca7b08fe")
		(property "Reference" "J4"
			(at 151.13 186.6899 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "~"
			(at 151.13 189.2299 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "TerminalBlock_Phoenix:TerminalBlock_Phoenix_MPT-0,5-2-2.54_1x02_P2.54mm_Horizontal"
			(at 153.67 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Generic screw terminal, single row, 01x02, script generated (kicad-library-utils/schlib/autogen/connector/)"
			(at 153.67 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "71718232-87e0-4fd4-aeb1-d1b4a953ab7c")
		)
		(pin "2"
			(uuid "519aef22-788e-40a9-b453-a010e8b05d29")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 139.7 161.29 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b6051795-99dc-44e0-847c-3932c76766b0")
		(property "Reference" "#PWR065"
			(at 146.05 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 142.24 161.29 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 139.7 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 139.7 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 139.7 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c06578b1-2d06-4712-aba8-3e694c26b0fc")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR065")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 154.94 50.8 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b6135c6d-1842-46a5-9742-84fd1bd78bdd")
		(property "Reference" "R1"
			(at 154.94 45.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "49.9"
			(at 154.94 48.26 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 154.94 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 154.94 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 154.94 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e481ab17-ce24-4172-b4e2-ee080036ccaa")
		)
		(pin "2"
			(uuid "8fffc126-df73-4b6c-82f4-8a512e282f37")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 142.24 107.95 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b653b221-ac42-43ca-a76c-279d875e6728")
		(property "Reference" "R11"
			(at 142.24 102.87 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "3k"
			(at 142.24 105.41 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 142.24 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 142.24 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 142.24 107.95 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9d3c07f4-58f3-44ab-b49f-658f0e565626")
		)
		(pin "2"
			(uuid "fbba65b4-39ee-4c31-94dc-7d45462fa302")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R11")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 340.36 67.31 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b6696bde-40c5-41c7-9e66-77a31a0b16dc")
		(property "Reference" "#PWR010"
			(at 340.36 73.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 340.36 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 340.36 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 340.36 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 340.36 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "75b885a0-4b3f-4b19-9628-f65f64b44aa0")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR010")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 215.9 43.18 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b67a5bc6-c5ea-4702-8737-f4a74c4abed9")
		(property "Reference" "#PWR020"
			(at 212.09 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 218.694 43.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 215.9 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 215.9 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d7971a9e-0fe4-4023-ab31-cf7ef631a4c0")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR020")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 251.46 161.29 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "b67c3612-4860-4ec6-92d2-9c89c9662a55")
		(property "Reference" "R16"
			(at 251.46 156.21 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "1k"
			(at 251.46 158.75 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 251.46 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 251.46 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 251.46 161.29 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "cdfc3134-a541-4eb8-a8ca-a1793141741a")
		)
		(pin "2"
			(uuid "a8832d96-77df-40fd-a8a2-1036be1377d1")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R16")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 256.54 142.24 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(fields_autoplaced yes)
		(uuid "b759f7b8-f218-4b06-845c-30de4e18ab36")
		(property "Reference" "U6"
			(at 256.54 132.08 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 256.54 134.62 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 256.54 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 256.54 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 256.54 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "1674a38f-8f1c-4f14-a63e-5618d2d60f88")
		)
		(pin "7"
			(uuid "495b259e-51b8-4394-836e-6f65a6992b18")
		)
		(pin "6"
			(uuid "cbed07fc-2c0a-4c48-83ba-c94118792677")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a5a")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b5f")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135d9")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d84")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62dfd")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U6")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 203.2 176.53 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b80d4661-99e5-4f13-9764-f7248de88f64")
		(property "Reference" "#PWR067"
			(at 203.2 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 203.2 172.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 203.2 176.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 203.2 176.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 203.2 176.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9317c6db-799e-4dd9-9892-f08c77f7542b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR067")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 331.47 44.45 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b82b839e-dd4b-4e9b-bced-547e88fbb3a4")
		(property "Reference" "C3"
			(at 333.375 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 333.375 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 331.47 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 331.47 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 331.47 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9455a006-6f10-4fd4-8511-384ae9076018")
		)
		(pin "2"
			(uuid "7c7da298-89f6-4a86-a3dd-8123598a5125")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 113.03 198.12 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "be284f11-cc8c-4049-a481-7bbd021fa878")
		(property "Reference" "R20"
			(at 114.935 196.85 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "110k"
			(at 114.935 199.39 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 113.03 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 113.03 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 113.03 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3b2bf673-825a-4530-917c-e08ab874d405")
		)
		(pin "2"
			(uuid "53d7fa44-e332-47e1-9e0b-07c4e4db15b5")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R20")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 322.58 44.45 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "beadd7d6-c758-416c-aa18-173f2fd94f5f")
		(property "Reference" "C1"
			(at 324.485 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 324.485 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 322.58 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 322.58 44.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a3b070b0-84f8-46ac-ab9a-6df9c9a7f923")
		)
		(pin "2"
			(uuid "6d493637-311b-42bd-8011-c64d7411992b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 367.03 110.49 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "c11e9b73-037f-467b-a78b-66b9021ff99e")
		(property "Reference" "C30"
			(at 368.935 109.22 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 368.935 111.76 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 367.03 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 367.03 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 367.03 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "072a0232-4c03-4f89-87d5-d0fb6929492d")
		)
		(pin "2"
			(uuid "cde1bb4d-9cb2-4095-9909-d07a14aec591")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C30")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 134.62 217.17 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c201890c-2084-4d20-93a6-1bc996ff633f")
		(property "Reference" "#PWR095"
			(at 130.81 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "-12V"
			(at 137.414 217.17 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 134.62 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 134.62 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 134.62 217.17 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "17014c97-91f8-4609-9d90-8b586fd2625a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR095")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 213.36 180.34 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c4023a02-781a-4757-bf4b-ecc5d1eda068")
		(property "Reference" "C38"
			(at 210.82 179.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "100n"
			(at 210.82 181.61 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 213.36 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 213.36 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 213.36 180.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a61cfc17-283f-4644-9aa5-7c1b09619e76")
		)
		(pin "2"
			(uuid "dd8061ef-fc01-47c4-8c48-0d74bbd77f35")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C38")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 121.92 93.98 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "c4d91daf-c132-4236-a81e-d436db0111e8")
		(property "Reference" "U3"
			(at 121.92 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 121.92 86.36 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 121.92 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 121.92 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 121.92 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "f5fbfde2-ef0f-403e-b0c6-e5f9fbd67d8f")
		)
		(pin "7"
			(uuid "6ba46b97-409b-4e13-904c-3d2a1d340ba5")
		)
		(pin "6"
			(uuid "2428da02-ecc2-4c02-98f4-54266f02a068")
		)
		(pin "3"
			(uuid "a63256c3-02db-4be2-a3af-a81b9decf154")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b60")
		)
		(pin "1"
			(uuid "82d11e2c-3a4c-4483-ad1f-22df57add636")
		)
		(pin "2"
			(uuid "776adb76-31ee-4273-a92d-76064aee5c64")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62dfe")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 322.58 54.61 0)
		(unit 3)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c581b947-de63-4ada-84d2-c1d994b2c5cb")
		(property "Reference" "U1"
			(at 320.04 54.61 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 322.58 44.958 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 322.58 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 322.58 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 322.58 54.61 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "e3ab7344-e8ff-49f9-9cc1-f1187a650be2")
		)
		(pin "7"
			(uuid "24e1f0f9-a721-4879-af33-8402ba5208fb")
		)
		(pin "6"
			(uuid "4ccee454-9b5b-4755-8448-a02b688ee074")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a5b")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b61")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135da")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d85")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62dff")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U1")
					(unit 3)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 331.47 41.91 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c8aa6505-2252-4e45-af09-3cc5ca26a961")
		(property "Reference" "#PWR05"
			(at 331.47 35.56 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 331.47 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 331.47 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 331.47 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 331.47 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "13a67354-bc07-471b-bbc7-055dfc29cfda")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR05")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 237.49 194.31 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c9706a77-7841-472f-abe1-3f05df5d19c7")
		(property "Reference" "R19"
			(at 239.395 193.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "1k"
			(at 239.395 195.58 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 237.49 194.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 237.49 194.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 237.49 194.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "36308489-ec81-4b8a-bf55-4e86006ec4b4")
		)
		(pin "2"
			(uuid "1cc4ebd1-013d-496c-9d47-72f3ec33ebf7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R19")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 215.9 144.78 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c973b9ee-95d3-4ab6-b0cf-0704f2b5f311")
		(property "Reference" "#PWR056"
			(at 212.09 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 218.44 144.78 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 215.9 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 215.9 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7b38e7f1-ed2d-4dda-bf00-62f3f545c6fa")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR056")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 236.22 156.21 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "ca29bae9-6190-40fb-9f7a-c93a256c121d")
		(property "Reference" "C36"
			(at 236.22 149.86 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "10p"
			(at 236.22 152.4 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 236.22 156.21 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 236.22 156.21 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 236.22 156.21 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "297f644f-e96a-45f3-9128-6770f845087f")
		)
		(pin "2"
			(uuid "bff650e9-6394-48ec-a062-43dbffae0303")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C36")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 322.58 67.31 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cb03d477-88e5-4c6c-a5e2-499c6b1b9f71")
		(property "Reference" "#PWR03"
			(at 322.58 73.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 322.58 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 322.58 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 322.58 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2d5af4ae-dd54-4b12-a0ba-3fc0ae4fc78b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR03")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 215.9 106.68 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cb38e2d1-9d01-4cda-a544-91898bf07c24")
		(property "Reference" "#PWR048"
			(at 215.9 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 215.9 110.49 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 215.9 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 215.9 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "879b76d1-bb61-475b-9a62-76a8db769cba")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR048")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 121.92 48.26 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "ccf483d1-b1f3-4bfc-982f-b852836252d9")
		(property "Reference" "U1"
			(at 121.92 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 121.92 40.64 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 121.92 48.26 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 121.92 48.26 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 121.92 48.26 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "f5fbfde2-ef0f-403e-b0c6-e5f9fbd67d90")
		)
		(pin "7"
			(uuid "6ba46b97-409b-4e13-904c-3d2a1d340ba6")
		)
		(pin "6"
			(uuid "2428da02-ecc2-4c02-98f4-54266f02a069")
		)
		(pin "3"
			(uuid "6e0cd850-813b-427c-b4ea-7b1c382bed95")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b62")
		)
		(pin "1"
			(uuid "c8f12921-a4c8-4116-b36d-701e94692741")
		)
		(pin "2"
			(uuid "52754453-f0d0-4bd9-98bf-e40c80a03b4e")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62e00")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 138.43 210.82 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "ce747550-f8e2-433c-bd59-efeeda3e3926")
		(property "Reference" "C46"
			(at 140.335 209.55 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 140.335 212.09 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 138.43 210.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 138.43 210.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 138.43 210.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "79194d46-81d9-44ee-ab36-8708a74a6fa5")
		)
		(pin "2"
			(uuid "7614e34f-616e-4a44-a552-9ead77ccdc8a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C46")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 193.04 147.32 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "ceb7c09d-35cb-42d1-b5c8-840a1ad4e690")
		(property "Reference" "#PWR059"
			(at 196.85 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 189.865 147.32 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 193.04 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 193.04 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c9df0682-fc11-4053-866d-b176a88f498e")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR059")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 236.22 48.26 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "cfb1b987-6274-4dc2-bc6d-0d6df64eb543")
		(property "Reference" "U2"
			(at 236.22 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 236.22 40.64 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 236.22 48.26 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 236.22 48.26 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 236.22 48.26 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "f5fbfde2-ef0f-403e-b0c6-e5f9fbd67d91")
		)
		(pin "7"
			(uuid "6ba46b97-409b-4e13-904c-3d2a1d340ba7")
		)
		(pin "6"
			(uuid "2428da02-ecc2-4c02-98f4-54266f02a06a")
		)
		(pin "3"
			(uuid "9154bfb7-02f5-4e31-a1e1-92b5948d012d")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b63")
		)
		(pin "1"
			(uuid "b20e9e47-1716-49df-95c4-7917569d4b91")
		)
		(pin "2"
			(uuid "572d36cc-536b-4ca9-80c0-ebbbd1b59bf6")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62e01")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 322.58 41.91 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d1a11297-29b9-41aa-9f13-5a9220c0be52")
		(property "Reference" "#PWR04"
			(at 322.58 35.56 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 322.58 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 322.58 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 322.58 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 322.58 41.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9bb7650f-54a1-4790-8c34-52a95dcc854c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR04")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 137.16 115.57 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d25e8822-ec64-43f8-86ec-5b0f9e091a5b")
		(property "Reference" "R9"
			(at 137.16 110.49 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "1k"
			(at 137.16 113.03 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 137.16 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 137.16 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 137.16 115.57 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "70bee44d-1a89-4abc-8f90-5fb42ca3a86d")
		)
		(pin "2"
			(uuid "7bdcd9ec-1a5e-486b-ba23-3aeacbacd824")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R9")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:LTC6655xMS8-2.5")
		(at 213.36 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "d3b9446e-8d70-4f9b-bda3-7636928b7258")
		(property "Reference" "U14"
			(at 215.5033 182.88 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "LTC6655-2.5"
			(at 215.5033 185.42 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Package_SO:MSOP-8_3x3mm_P0.65mm"
			(at 213.36 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ltc6655.pdf"
			(at 213.36 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "2.5V precision voltage reference, 8-MSOP, ±0.025% accuracy"
			(at 213.36 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "LCSC" ""
			(at 213.36 191.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "6"
			(uuid "be23df91-9dec-43a7-8524-1b9b0bb6708b")
		)
		(pin "3"
			(uuid "f62d0743-19d3-40d3-aec7-9816cba8ab6a")
		)
		(pin "8"
			(uuid "38562abb-4800-40a7-9736-600676380581")
		)
		(pin "7"
			(uuid "3d77fa95-ac4e-485b-82fa-e16474d178b9")
		)
		(pin "1"
			(uuid "737f223e-09fc-4454-b61b-83bd08a11372")
		)
		(pin "2"
			(uuid "23ee6ee0-f0a3-496b-911d-5362607fa8ee")
		)
		(pin "4"
			(uuid "bce2e6e4-9fcd-4801-a194-db315838362e")
		)
		(pin "5"
			(uuid "3a6fc078-33f3-49e2-80eb-883b0e8621de")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U14")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 165.1 50.8 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "d519eb29-410e-4134-9090-f10c2382e426")
		(property "Reference" "J1"
			(at 167.64 49.8231 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 167.64 52.3631 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_analog:BNC_Amphenol_031-6576_Horizontal"
			(at 165.1 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 165.1 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 165.1 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f96db546-8bce-4431-bca3-240de3a751e2")
		)
		(pin "2"
			(uuid "31b032ca-c4b1-41d5-8387-1f454bed2968")
		)
		(pin "3"
			(uuid "8c7f1212-addc-4676-bf4e-8d4949e71ad6")
		)
		(pin "4"
			(uuid "8f64a4ce-d191-4d8d-8662-ebb3b6a95768")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 203.2 187.96 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d5ca7948-b769-453d-a00c-805afbb24f43")
		(property "Reference" "#PWR074"
			(at 207.01 187.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 200.025 187.96 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 203.2 187.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 203.2 187.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 203.2 187.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "767673da-a504-4444-90f2-1c955a65a765")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR074")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 251.46 190.5 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d602d3be-b2ca-416d-b488-246ed40ceed7")
		(property "Reference" "#PWR079"
			(at 255.27 190.5 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 248.285 190.5 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 251.46 190.5 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 251.46 190.5 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 251.46 190.5 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "72931b6a-7245-44ca-8632-8433753bfc1a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR079")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 142.24 153.67 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d8f7bd87-0a40-437c-83cc-2bcff6199d0d")
		(property "Reference" "R17"
			(at 142.24 148.59 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "3k"
			(at 142.24 151.13 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 142.24 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 142.24 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 142.24 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b5d419bc-7a90-4769-b034-43c673f3635d")
		)
		(pin "2"
			(uuid "bd31225d-f4b7-4e71-9e01-1e3edd76cac6")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R17")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 367.03 64.77 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "d9216a7a-4ac8-4174-8eb8-2c359b338e1e")
		(property "Reference" "C12"
			(at 368.935 63.5 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 368.935 66.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 367.03 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 367.03 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 367.03 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5b484d04-8b4b-48a7-998a-204abe3cf3d2")
		)
		(pin "2"
			(uuid "306672be-b1ea-4524-8f6f-e8fa086e726a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C12")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 264.16 231.14 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d943156a-b38b-4599-a2f5-b7f1894ceca7")
		(property "Reference" "#PWR0112"
			(at 264.16 237.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 264.16 234.95 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 264.16 231.14 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 264.16 231.14 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 264.16 231.14 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4621f44f-2e4d-4906-8117-ef1bd3ada365")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0112")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 78.74 55.88 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "da975433-88ff-4865-b6fc-d01b957b0138")
		(property "Reference" "#PWR025"
			(at 82.55 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 75.565 55.88 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 78.74 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 78.74 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 78.74 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d7242a44-d6fc-4f5b-90b6-efc73af4bc5b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR025")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 165.1 55.88 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "dcc196dd-6b56-464d-a25f-db632528a1c3")
		(property "Reference" "#PWR026"
			(at 165.1 62.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 165.1 59.69 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 165.1 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 165.1 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 165.1 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fcdc6773-bc99-463a-a2ef-7de0597d9024")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR026")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 340.36 96.52 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "dd3a7b75-c49c-40f6-b818-669d68a008d3")
		(property "Reference" "C21"
			(at 342.265 95.25 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 342.265 97.79 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 340.36 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 340.36 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 340.36 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "60f6bc46-ec9a-41d4-85fd-cde911693b0b")
		)
		(pin "2"
			(uuid "d2818ab4-5d72-4d41-bdec-cd11741153dd")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C21")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 256.54 50.8 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "de6d9f62-e39e-41e8-b239-5b27c8ec5fff")
		(property "Reference" "U2"
			(at 256.54 40.64 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 256.54 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 256.54 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 256.54 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 256.54 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "0d76f42b-3234-45ad-92c6-80b54724972c")
		)
		(pin "7"
			(uuid "ce819fd2-ca1c-4c80-939f-fd93e7f3a4ac")
		)
		(pin "6"
			(uuid "43b9d3ff-2864-4958-a34c-2dbd35c0dd2c")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a5c")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b64")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135db")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d86")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62e02")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U2")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Screw_Terminal_01x02")
		(at 153.67 214.63 0)
		(mirror y)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e4747218-39f9-4172-b82e-b1badc13a66c")
		(property "Reference" "J6"
			(at 151.13 214.6299 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "~"
			(at 151.13 217.1699 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "TerminalBlock_Phoenix:TerminalBlock_Phoenix_MPT-0,5-2-2.54_1x02_P2.54mm_Horizontal"
			(at 153.67 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Generic screw terminal, single row, 01x02, script generated (kicad-library-utils/schlib/autogen/connector/)"
			(at 153.67 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ae0d1a91-7e12-4e93-ba9d-30639c2a4762")
		)
		(pin "2"
			(uuid "b1822009-a372-41d4-a204-ceca1e33393a")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "J6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 113.03 203.2 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e4ae32da-d6aa-44c8-8ce9-da93cadfb86c")
		(property "Reference" "#PWR085"
			(at 113.03 209.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 113.03 207.01 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 113.03 203.2 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 113.03 203.2 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 113.03 203.2 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ba64033b-e9fa-40c9-b9a4-4a4910c6b7a2")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR085")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 165.1 147.32 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e4e8e3b3-36b8-4708-9b70-902b585e96f7")
		(property "Reference" "#PWR058"
			(at 165.1 153.67 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 165.1 151.13 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 165.1 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 165.1 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 165.1 147.32 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2b30022a-300f-4565-8e65-a973561d6da6")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR058")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 101.6 152.4 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e60f4613-5cf8-4d0e-9e84-f93e8fd35981")
		(property "Reference" "#PWR062"
			(at 101.6 158.75 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 101.6 156.21 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 101.6 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 101.6 152.4 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9da491d5-5bfb-4292-abf0-ff01ef4d8cdf")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR062")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 228.6 198.12 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e880a63c-90ca-4505-8800-a2a1ec7410b3")
		(property "Reference" "#PWR083"
			(at 228.6 204.47 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 228.6 201.93 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 228.6 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 228.6 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 228.6 198.12 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "23f90b39-6b24-4fe4-b100-b83b7e87a1a8")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR083")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 82.55 228.6 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e97caefb-5090-4842-9a6a-46e6d8fb09bf")
		(property "Reference" "#PWR0104"
			(at 78.74 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 85.09 228.6 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 82.55 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 82.55 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 82.55 228.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9628bf75-9b2f-4b10-802a-ce657bc04b00")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0104")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 349.25 110.49 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "eafc3e18-34fe-4383-9546-09a2ff49234b")
		(property "Reference" "C28"
			(at 351.155 109.22 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 351.155 111.76 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 349.25 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 349.25 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 349.25 110.49 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2f2fab5d-49a5-44b8-a41e-58560a213b80")
		)
		(pin "2"
			(uuid "b0958aaf-f324-40dc-a0e0-b0bf3636edd3")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C28")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 104.14 214.63 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "eddeba58-0944-41ec-b8fd-fc350d6b24d4")
		(property "Reference" "C48"
			(at 101.6 213.36 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 101.6 215.9 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 104.14 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 104.14 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 104.14 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f71b71fc-b6c4-4851-9638-1350cdb29126")
		)
		(pin "2"
			(uuid "f10f8e75-bcd9-4e52-8ed7-6dc6245292de")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C48")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 121.92 64.77 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "ee723b32-8771-4b7e-b3ab-0b6c6484c98c")
		(property "Reference" "C31"
			(at 121.92 58.42 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "10p"
			(at 121.92 60.96 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 121.92 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 121.92 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 121.92 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "db1005df-4d35-4902-af5b-f85f74486ae5")
		)
		(pin "2"
			(uuid "fe4c3383-28e1-45a9-a097-87b03efabe6b")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C31")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 274.32 214.63 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "effd210e-9aed-4556-a026-b5851d67c1b4")
		(property "Reference" "#PWR0110"
			(at 274.32 208.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 274.32 210.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 274.32 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 274.32 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 274.32 214.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "39bb49b2-1b6e-4c6c-bf4d-2b6c8c71163c")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR0110")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 215.9 53.34 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f172fc93-1d9b-4b6b-ae24-471ba5251a7d")
		(property "Reference" "#PWR024"
			(at 212.09 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 218.44 53.34 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 215.9 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 215.9 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 215.9 53.34 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a99380ad-4d32-478c-8ba3-866004bebbd8")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR024")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:AD5542AxRU")
		(at 90.17 52.07 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "f38fae3c-03b6-4bd5-951c-9cdf7455c235")
		(property "Reference" "U7"
			(at 90.17 35.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "AD5542A"
			(at 90.17 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
			(at 90.17 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
			(at 90.17 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
			(at 90.17 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d942de3b-4bef-4507-8c8e-0c53e96997d5")
		)
		(pin "5"
			(uuid "7d0523a1-e048-4ef3-aaa6-1aa90e9630fb")
		)
		(pin "3"
			(uuid "44d93c3c-969e-4fd3-9464-db46a25f644b")
		)
		(pin "12"
			(uuid "adbb1adb-3ed4-4a4f-8ff0-1c0be69d6fd7")
		)
		(pin "14"
			(uuid "66fbd8b8-785b-467a-b361-5f83115ce764")
		)
		(pin "8"
			(uuid "149ce8d7-2394-44fe-a0a9-cd6b80cfaa97")
		)
		(pin "9"
			(uuid "1e60c4cc-a0ba-4e1f-8b27-6d7114e5e8a6")
		)
		(pin "2"
			(uuid "fa057d50-3787-4e3d-8f33-4bc71fedcfad")
		)
		(pin "4"
			(uuid "bf879db5-cfc0-4873-9092-838e3ba7c6d4")
		)
		(pin "6"
			(uuid "420a8ecc-5943-42af-9f4d-0cb679a147d7")
		)
		(pin "10"
			(uuid "3d717eb5-0462-4e66-aa5b-9209f4bf0ad2")
		)
		(pin "7"
			(uuid "f601cef4-7210-4e1f-9407-335d7f363aab")
		)
		(pin "11"
			(uuid "1d96a006-1a4b-4a9a-8be7-12e49e5fc4db")
		)
		(pin "13"
			(uuid "27ebc4f6-4a75-4458-bbd2-5af52f07b724")
		)
		(pin "16"
			(uuid "7214eb55-7912-4635-9dd0-ce91bd3671c4")
		)
		(pin "15"
			(uuid "05d4d318-a7b3-4b79-b897-f8e644f7e9cf")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 340.36 82.55 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f42a120c-e1fc-4ddc-bc48-3bd0fce971e5")
		(property "Reference" "C15"
			(at 342.265 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 342.265 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 340.36 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 340.36 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 340.36 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f8f21a60-354f-4e88-9aba-4ed292c5c404")
		)
		(pin "2"
			(uuid "49ce34aa-500d-48f6-b5d1-ffa438edccbe")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C15")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 121.92 139.7 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "f437bd59-9a5b-40e1-812e-20b4c6c153cc")
		(property "Reference" "U5"
			(at 121.92 129.54 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 121.92 132.08 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 121.92 139.7 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 121.92 139.7 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 121.92 139.7 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "f5fbfde2-ef0f-403e-b0c6-e5f9fbd67d92")
		)
		(pin "7"
			(uuid "6ba46b97-409b-4e13-904c-3d2a1d340ba8")
		)
		(pin "6"
			(uuid "2428da02-ecc2-4c02-98f4-54266f02a06b")
		)
		(pin "3"
			(uuid "0e3a682e-ff7b-490c-abce-6a9ce8d7c0f8")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b65")
		)
		(pin "1"
			(uuid "a6e0a8b7-3339-4c9c-9be0-262f5511ef17")
		)
		(pin "2"
			(uuid "67dbb82a-7c7c-4f5d-9a74-63b34f778127")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62e03")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 331.47 82.55 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f503aabb-a338-4a0d-acc0-a86d14a25872")
		(property "Reference" "C14"
			(at 333.375 81.28 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 333.375 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 331.47 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 331.47 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 331.47 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e5e632c6-62a4-4d4d-8d87-7d106a8307d4")
		)
		(pin "2"
			(uuid "8a12bab9-545f-4f4f-9328-89b49f922b0f")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C14")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 78.74 50.8 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f57069cf-39b6-439d-9779-0e1aa794245a")
		(property "Reference" "#PWR021"
			(at 72.39 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 76.2 50.8 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 78.74 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 78.74 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 78.74 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ff739f89-268d-434f-801b-6ed50f60fb36")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR021")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 101.6 144.78 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f5c4743e-0648-4698-90a7-7c31f5d0a4dc")
		(property "Reference" "#PWR055"
			(at 97.79 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 104.14 144.78 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 101.6 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 101.6 144.78 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f4dea87a-9658-4da6-a140-c2cd07ce4d95")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR055")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 269.24 96.52 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f739587d-0afb-40f5-8609-fe6778aed806")
		(property "Reference" "R8"
			(at 269.24 91.44 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "49.9"
			(at 269.24 93.98 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 269.24 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 269.24 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 269.24 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "032dc977-d217-4b4d-999b-9f2244d380ad")
		)
		(pin "2"
			(uuid "3c6a9240-8b5f-459c-9d38-6d0189ed4d21")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "R8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 236.22 64.77 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f89db845-7d08-412a-9d08-a2ce4e98329f")
		(property "Reference" "C32"
			(at 236.22 58.42 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "10p"
			(at 236.22 60.96 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 236.22 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 236.22 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 236.22 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c55a2588-94ea-41f2-8617-17857b0dbce7")
		)
		(pin "2"
			(uuid "5f53174c-0bdc-4d26-96a5-eafb8c2eecbd")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C32")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 349.25 64.77 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f9019f46-a65b-421c-8853-0acc5b5eab46")
		(property "Reference" "C8"
			(at 351.155 63.5 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 351.155 66.04 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 349.25 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 349.25 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 349.25 64.77 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d9bc33e9-7e31-47bc-a7e8-e38befc2f7ad")
		)
		(pin "2"
			(uuid "9d8a96da-0ba9-4c49-a19b-85b2373637ca")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 101.6 88.9 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f91965b9-9822-4822-8729-ef060e08698c")
		(property "Reference" "#PWR035"
			(at 97.79 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+4.3V"
			(at 104.394 88.9 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 101.6 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 101.6 88.9 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "cb2cfd65-945c-4d22-8de8-ef9bc5a951d7")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR035")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_analog:ADA4510-2xAR")
		(at 142.24 142.24 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "fbb6cd56-557f-4d39-9ade-dd9f91aa0e5b")
		(property "Reference" "U5"
			(at 142.24 132.08 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "ADA4510-2"
			(at 142.24 134.62 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 142.24 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 142.24 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 142.24 142.24 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "5"
			(uuid "4bf083d3-818f-49b3-bbe7-640369d5da53")
		)
		(pin "7"
			(uuid "5dc10604-e8e7-4721-a477-508a4a4401bd")
		)
		(pin "6"
			(uuid "01508b79-cb67-400c-b8da-e0bd55fc8b2b")
		)
		(pin "3"
			(uuid "685e52ab-6df3-4f40-a97f-0fbabe682a5d")
		)
		(pin "4"
			(uuid "d5d8c38c-c3ad-4c66-a205-cc210bc68b66")
		)
		(pin "1"
			(uuid "6f95b60e-c3f5-46fe-9384-6ca7867135dc")
		)
		(pin "2"
			(uuid "9be1b6c6-0713-47c0-ac4b-57be24db8d87")
		)
		(pin "8"
			(uuid "513f46c0-fa31-4df9-bc0b-676bb6d62e04")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "U5")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 331.47 67.31 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "fe6d6360-6ca2-459d-b179-a945e54a9fad")
		(property "Reference" "#PWR06"
			(at 331.47 73.66 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 331.47 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 331.47 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 331.47 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 331.47 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "88139869-1d51-43c7-8730-677105edb855")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "#PWR06")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 247.65 201.93 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "fe6ee8d8-1fbe-45ee-9d9c-a7f6e126699d")
		(property "Reference" "C45"
			(at 249.555 200.66 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "4.7u"
			(at 249.555 203.2 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 247.65 201.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 247.65 201.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 247.65 201.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7769397a-8b3f-4641-8be7-4e2abf3b3db0")
		)
		(pin "2"
			(uuid "bac76118-2e21-47ef-a124-d02f44d13521")
		)
		(instances
			(project "quack_analog"
				(path "/ab000001-0000-0000-0000-000000000001"
					(reference "C45")
					(unit 1)
				)
			)
		)
	)
	(sheet_instances
		(path "/"
			(page "1")
		)
	)
	(embedded_fonts no)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_analog/quack_analog.kicad_sym <==
(kicad_symbol_lib
	(version 20251024)
	(generator "kicad_symbol_editor")
	(generator_version "10.0")
	(symbol "AD5542AxRU"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 16.51 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "AD5542A"
			(at 0 13.97 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:TSSOP-16_4.4x5mm_P0.65mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ad5542a.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit bipolar SPI DAC, current output, internal RFB, TSSOP-16"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "AD5542AxRU_0_1"
			(rectangle
				(start -8.89 11.43)
				(end 8.89 -11.43)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "AD5542AxRU_1_1"
			(pin passive line
				(at 11.43 1.27 180)
				(length 2.54)
				(name "RFB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin output line
				(at 11.43 6.35 180)
				(length 2.54)
				(name "VOUT"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -11.43 -8.89 0)
				(length 2.54)
				(name "AGNDF"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 11.43 -8.89 180)
				(length 2.54)
				(name "AGNDS"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 11.43 -6.35 180)
				(length 2.54)
				(name "REFS"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 11.43 -3.81 180)
				(length 2.54)
				(name "REFF"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin no_connect line
				(at -11.43 -1.27 0)
				(length 2.54)
				(hide yes)
				(name "NC"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -11.43 8.89 0)
				(length 2.54)
				(name "~{CS}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -11.43 3.81 0)
				(length 2.54)
				(name "SCLK"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -11.43 6.35 0)
				(length 2.54)
				(name "DIN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 11.43 -1.27 180)
				(length 2.54)
				(name "~{CLR}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -11.43 1.27 0)
				(length 2.54)
				(name "~{LDAC}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -11.43 -6.35 0)
				(length 2.54)
				(name "DGND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 11.43 3.81 180)
				(length 2.54)
				(name "INV"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -11.43 -3.81 0)
				(length 2.54)
				(name "VLOGIC"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 11.43 8.89 180)
				(length 2.54)
				(name "VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "ADA4510-2xAR"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 2.54 6.35 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "ADA4510-2"
			(at 2.54 3.81 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Package_SO:SOIC-8_3.9x4.9mm_P1.27mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ada4510-2.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual precision op amp, low offset voltage, low offset voltage drift, rail-to-rail, SOIC-8"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "ADA4510-2xAR_1_1"
			(polyline
				(pts
					(xy 5.08 0) (xy -5.08 5.08) (xy -5.08 -5.08) (xy 5.08 0)
				)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin output line
				(at 7.62 0 180)
				(length 2.54)
				(name ""
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -7.62 -2.54 0)
				(length 2.54)
				(name "-"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -7.62 2.54 0)
				(length 2.54)
				(name "+"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(symbol "ADA4510-2xAR_2_1"
			(polyline
				(pts
					(xy 5.08 0) (xy -5.08 5.08) (xy -5.08 -5.08) (xy 5.08 0)
				)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin input line
				(at -7.62 2.54 0)
				(length 2.54)
				(name "+"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -7.62 -2.54 0)
				(length 2.54)
				(name "-"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin output line
				(at 7.62 0 180)
				(length 2.54)
				(name ""
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(symbol "ADA4510-2xAR_3_1"
			(pin power_in line
				(at 0 -7.62 90)
				(length 3.81)
				(name "V-"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 0 7.62 270)
				(length 3.81)
				(name "V+"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "FCS8-20-01-L-S-A-TR"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "J"
			(at 0 30.48 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 0 27.94 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_analog:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_0_1"
			(rectangle
				(start -2.54 25.4)
				(end 2.54 -31.75)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_1_1"
			(pin passive line
				(at 5.08 22.86 180)
				(length 2.54)
				(name "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 20.32 180)
				(length 2.54)
				(name "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 17.78 180)
				(length 2.54)
				(name "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 15.24 180)
				(length 2.54)
				(name "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 12.7 180)
				(length 2.54)
				(name "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 10.16 180)
				(length 2.54)
				(name "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 7.62 180)
				(length 2.54)
				(name "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 5.08 180)
				(length 2.54)
				(name "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 2.54 180)
				(length 2.54)
				(name "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 0 180)
				(length 2.54)
				(name "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -2.54 180)
				(length 2.54)
				(name "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -5.08 180)
				(length 2.54)
				(name "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -7.62 180)
				(length 2.54)
				(name "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -10.16 180)
				(length 2.54)
				(name "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -12.7 180)
				(length 2.54)
				(name "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -15.24 180)
				(length 2.54)
				(name "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -17.78 180)
				(length 2.54)
				(name "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -20.32 180)
				(length 2.54)
				(name "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -22.86 180)
				(length 2.54)
				(name "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -25.4 180)
				(length 2.54)
				(name "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -29.21 180)
				(length 2.54)
				(name "S"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "LTC6655xMS8-2.5"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 2.54 10.16 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "LTC6655-2.5"
			(at 2.54 7.62 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Package_SO:MSOP-8_3x3mm_P0.65mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.analog.com/media/en/technical-documentation/data-sheets/ltc6655.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "2.5V precision voltage reference, 8-MSOP, ±0.025% accuracy"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "LTC6655xMS8-2.5_0_1"
			(rectangle
				(start -7.62 5.08)
				(end 7.62 -5.08)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "LTC6655xMS8-2.5_1_1"
			(pin input line
				(at -10.16 0 0)
				(length 2.54)
				(name "~{SHDN}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 0 7.62 270)
				(length 2.54)
				(name "VIN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 0 -7.62 90)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 0 -7.62 90)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 0 -7.62 90)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 10.16 -1.27 180)
				(length 2.54)
				(name "OUTS"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 10.16 1.27 180)
				(length 2.54)
				(name "OUTF"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 0 -7.62 90)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_analog/quack_analog.pretty/SAMTEC_FCS8-20-01-L-S-A-TR.kicad_mod <==
(footprint "SAMTEC_FCS8-20-01-L-S-A-TR"
	(version 20260206)
	(generator "pcbnew")
	(generator_version "10.0")
	(layer "F.Cu")
	(descr "0.80 mm High-Speed Cost-Effective Micro Coax Cable, PCB Receptacle")
	(property "Reference" "REF**"
		(at -9.325 -8.135 0)
		(layer "F.SilkS")
		(uuid "93987727-030f-4839-9115-abacfdc53f0e")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Value" "SAMTEC_FCS8-20-01-L-S-A-TR"
		(at 4.01 -6.635 0)
		(layer "F.Fab")
		(uuid "2304e709-1be1-4355-a43a-89847bec1314")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Datasheet" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "cf2e0fb5-8ac8-4a06-bc42-ad26723d96d3")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(property "Description" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "87bc08f0-7efa-454e-9ea5-3785001b0ed8")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(attr smd)
	(duplicate_pad_numbers_are_jumpers no)
	(fp_line
		(start -11.78 -4.26)
		(end -11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "76aaf0a1-a983-4860-b59a-ddbcb6e982fd")
	)
	(fp_line
		(start -11.78 -1.6)
		(end -11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "cd58c495-0e6e-4ad4-bccf-8eb94daa0c81")
	)
	(fp_line
		(start -8.95 3.2)
		(end 8.95 3.2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "030b5a0f-2253-4393-a86c-a1dcc012ff71")
	)
	(fp_line
		(start -8.2 -4.26)
		(end -11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "ecf2dd52-5329-480c-93df-bfc4358a3244")
	)
	(fp_line
		(start 8.2 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "d7057710-4d4a-4dce-a17b-916237c3d09f")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "b3cddf58-bef9-4532-a2c9-e59231320637")
	)
	(fp_line
		(start 11.78 -1.6)
		(end 11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "26ef89ae-079f-4838-9205-1abe5e3ef43a")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.SilkS")
		(uuid "c7d2dc4b-5b22-41d8-b00d-7cb27d45cee4")
	)
	(fp_circle
		(center -10.53 3.1)
		(end -9.93 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "cb50bbce-9c4c-47ca-8598-f91b10cda98a")
	)
	(fp_circle
		(center 10.53 3.1)
		(end 11.13 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "74b268b9-e0cd-44bf-8de0-2074cd5e89ce")
	)
	(fp_line
		(start -12.78 -4.51)
		(end -8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "fc54b3a5-174b-4c50-bb8b-374f500ef3dc")
	)
	(fp_line
		(start -12.78 4.55)
		(end -12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "93ca58f6-0c19-47ae-a7f4-a9d95d20e201")
	)
	(fp_line
		(start -8.1 -5.76)
		(end 8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "6cad025a-ff6b-47e6-a1a2-e98a4bc2fc34")
	)
	(fp_line
		(start -8.1 -4.51)
		(end -8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "f02e867c-0a68-4ade-8a79-e3e7ca7caa1f")
	)
	(fp_line
		(start 8.1 -5.76)
		(end 8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "23202597-0dbb-45a8-b9e0-0709371e3c03")
	)
	(fp_line
		(start 8.1 -4.51)
		(end 12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "68c9f28a-0e8f-4d4c-8d92-fc7984423735")
	)
	(fp_line
		(start 12.78 -4.51)
		(end 12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "1e8e468f-9e66-4e78-9576-6510288a3ef8")
	)
	(fp_line
		(start 12.78 4.55)
		(end -12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "11a5a9c7-3858-490f-9903-7f9e62ba1968")
	)
	(fp_line
		(start -11.78 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "01590561-b9c6-4fb1-9989-679365c3a49d")
	)
	(fp_line
		(start -11.78 3.2)
		(end -11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "1be50ba2-7541-4ca8-8119-5b823b1677bd")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "1e86bac0-f42b-4cf2-bfa3-92278a00c9af")
	)
	(fp_line
		(start 11.78 3.2)
		(end -11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "6f24a115-0f49-4d63-9aa0-bc1384e39aac")
	)
	(fp_line
		(start 16 4.83)
		(end -16 4.83)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "2c370bab-234e-409e-ae01-2b961be40a39")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.Fab")
		(uuid "2e295f5d-aebf-47e9-85d7-ef2ce42cdd2e")
	)
	(fp_text user "PCB Edge"
		(at 13 4.5 0)
		(layer "F.Fab")
		(uuid "dd39e927-af72-43f9-a823-5b3abca9a679")
		(effects
			(font
				(size 0.64 0.64)
				(thickness 0.15)
			)
		)
	)
	(pad "" np_thru_hole circle
		(at -9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "c0fe9bec-1471-4952-ad51-4efa66514e98")
	)
	(pad "" np_thru_hole circle
		(at 9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "9c48c09e-63cf-409e-8e3a-d4cbb7b19d86")
	)
	(pad "1" smd rect
		(at -7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "fb5ddd76-c430-4734-8ab8-17c8112b1cf6")
	)
	(pad "2" smd rect
		(at -6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "95cd8485-50e0-4bf3-87f7-7a1153ed1926")
	)
	(pad "3" smd rect
		(at -6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "85e77201-165d-40fc-9118-bfd76449c498")
	)
	(pad "4" smd rect
		(at -5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "86c94fae-8b04-4113-8170-b54376512833")
	)
	(pad "5" smd rect
		(at -4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "346bbfda-aaeb-4849-93b7-263f11626a11")
	)
	(pad "6" smd rect
		(at -3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "ae69bf14-eb21-4f0f-9abe-a6d25e48bbb6")
	)
	(pad "7" smd rect
		(at -2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "20908559-2360-4cb8-b5c2-f2f380eb8bcb")
	)
	(pad "8" smd rect
		(at -2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "a4b0fbf3-016c-4ab0-b3af-4099ba259af4")
	)
	(pad "9" smd rect
		(at -1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "7da2c481-4ccc-42d5-a726-3a734f680131")
	)
	(pad "10" smd rect
		(at -0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "ec09d517-7127-407e-a6d4-95aa5f9e1214")
	)
	(pad "11" smd rect
		(at 0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "e2f1b62d-c128-4c13-8282-792404146cc0")
	)
	(pad "12" smd rect
		(at 1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "2def4451-5069-4a91-b1ce-cd71765b7f17")
	)
	(pad "13" smd rect
		(at 2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "b1994dae-e7cc-43e1-aab2-aedaf075596a")
	)
	(pad "14" smd rect
		(at 2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "ec20fd55-8e46-45a1-9a99-5e7631779f3e")
	)
	(pad "15" smd rect
		(at 3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "d415d460-82bb-4f43-a3c3-b61ff13f5757")
	)
	(pad "16" smd rect
		(at 4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "ec39d5a8-f6c0-44d9-bb20-b01b0d248af0")
	)
	(pad "17" smd rect
		(at 5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "b6decc61-4d2f-4912-8bc7-34e2cb2f82dd")
	)
	(pad "18" smd rect
		(at 6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "ba6e1e50-2b18-438d-bc4f-deea79fe66ef")
	)
	(pad "19" smd rect
		(at 6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "5e2d6cb2-4d81-4eb6-9f67-751d14ffbace")
	)
	(pad "20" smd rect
		(at 7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "b0cef791-a8b1-46d5-b54c-1477137a2bdb")
	)
	(pad "21" smd rect
		(at -11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "620fb148-3f51-4b86-b1b9-a03c3d2a1e97")
	)
	(pad "21" thru_hole circle
		(at -10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "ed14fb33-46ef-475b-9458-d28a764ef6b9")
	)
	(pad "21" thru_hole circle
		(at 10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "928dc1e4-5dbc-4c72-8c2b-26bd2257bcd8")
	)
	(pad "21" smd rect
		(at 11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "ee107025-e51f-4095-8a69-c0ffd793fe94")
	)
	(embedded_fonts no)
	(embedded_files
		(file
			(name "FCS8-20-01-L-S-A-TR.stp")
			(type model)
			(data |KLUv/aBrnxUAXLoBih92RCjg8Gg6+C8M3+x1DqcR0J+2UzYtsNFA9ciUkpQpqYzQ7YQMwwxUBwMO
				9QW/A6kDNTU1NTUffz7z+cjHc0895KFnnvBM3NWPWaHonB7JhFdCL78lGnKLkYq6+jErFJzTI5mg
				lezlt0RDmZHZDGUmijHD4vw0h+XsJA6HUyY5HKemcBgcmrW56Q27cUkbzmZKbriNlLJhbE4smRMt
				w8qMSDIcmRpShpPpUGTIiiEdQ1IMx+xGGDFS4d8u0cwoXcmjWnR6DaIasxthXCrmt0s0MwpX8nCL
				zo2rUMTm9EgmupJ6+S3RkFtcKsjVj1mh8JweycSspC+/JRpyC5IaIUfGj1mhmDk9komthC+/JRpy
				i0mFuPoxKxQyp0cyEVxJyMtviYbcompRrn7MCsXn9EgmvhK//JZoyC0qFXb1Y1YoaE6PZKIrmZff
				Eg1JDBmFS6itoLX+obJQdYo2wqjNZPYYF0UGFmDAwIIKXvT7Lh0n1h9O6I6ENROsoUzRfBFHTljc
				JvO+0c5ddil55XL5SMS5ek1YYYVMo8okId7cdLk3xkyxVxjzUBrrYlGJRSNWJCsSkhZ1yPAsEyWt
				nzxqUYeMmWXiwvrI3lrUIUNmmbAE1U9etahDxmeZqHiK5uS1RR0yaJYJkqmfPLaoQ8ZmmRgKooLI
				VL1m4+QZineh4Fr1mg0iz1BmlwkZo5pfbknRMWdC8hCqzcstKTjmLKQWUiEtPsrukHxO2iwV1eKj
				doeE5iPfRire4oN2h2Rz0iZS4RYfIXaHpOY1FESFk7ZLRVt82O6QdE7aSCqoxcfYHRoKooIwZIo0
				qUgIBVHBMSwiCqJC0EtBVPBUBA8WWDAAhg440JCBBQswwHDBBQwyaIAFFTjO1ogXT2yDBwwF0HDB
				gwUXLCjgAgsVTAlBBSERggrxDSlUIPUHR0vRtQQ8ZMCgggfFFa8DD0jgwAMSPAEYNDAABxcsYMig
				AQEZMFiABglenhgEFShMoFCBwgQKEWyAAQI4yOABgwMPRFABvUMHjkcYYRyFCnXggQoUStBQgYJo
				0IGFCxQieLDgwgMGDB1YYIEGGh4OYIGDDjQ0IIMCJOCBAw4saMjAgIcLFWwsayyKBkEEG1hAAAca
				Mlx4uODCwwYPF2jIwICHDBc0sKCConABDiCAsAEDFCLA0IEGGWhggYYLHh4wbKDhABcwyICAA3Rg
				AcMFFfwCGz6wgCWgICJ4wNABBxYeEqAhw4UONLCgAoUOHEQQwYMJEeBAIYIEPGTAQMNDBxlYUEAF
				pZ8ChQoUMFACCRtG4EDCCBD4AAQPLDDhgxBGoBDBmLaQEFSQoAJBBBUoUKhgFAgqkEgwgaDCCAQW
				Mlx44OABwwYPGDRc0ACDDBhcwMAADxdoaEAGDA8baIBhgwpCIHDgAQJYyGDhAgseOLjgwoMDDxBA
				AgkobEAmyAROGNmECTFBNDDhwgEwUAAGGTRIgAYZOrBAIYIIJlhIwAMCLOBgwgQKHT7oIAKHD0qo
				AAgcOmTAYGGDEDaU0AEDHTRIQIQPSvBAhA8k8AEJHGaBCRgeNtAggwcFPFwwQQYOKHQgYYMFNJDA
				oUOHDQ/gQMIIG0gYgQMLFx4usGCBBxn4QAQPJEACh6BgJlxwYYIGFGCCBRZM2NBBhA0P+CADEjhM
				oIQKeBAxgEUAugFUDGDLMJtgYoIuRgjBgxI6aNgQwgclUMCQYQILE3AwQQYTSEwQm+AcWGCADSF4
				IMJDAixcIIAEFIQAozBBAACYAMIGC2wAQYMIHD4owYMSRNgQwgYQRgjhgwoSUBjZBhYoRDBBAACY
				IAKHD0oY4QMSHtBhAwQiwACDBRw8XKDhIQMMDODAAxTgwGECE0jY4IAQKiDCBhImhMChhA4VeMAE
				CYjwQYcKTBjABQ0wyLCBBgIAwAQHHpggQQgcHkBBBxA4cChhhA0ldKDgAhe4QAQTKHiACBhMqNAB
				BA4cMkzY4CEDBxNC4EBCBCYAYIIDD5CwYQQOIGywwIYLJsjAwQQJiPCBCB94UIIIHB4wYQMJHlyg
				hAhw6DABAw6YAIENJXhAwgYRNhxgAgAE4MADBMDwcIGFBwQ48AABZBMwGDKBBhxgEKwVpcg6f5bc
				+DDpnG/b9tm8Obx6a8kuDsto2SwrWSt7ZW6spU5jxBmli1ViFI6FS0ooTFRTJNZo1ZIoCr/mn8vl
				Mvt84hN2jEVqhm26tMVi4cuyXbivyLowrSQkHYpN8SMhkY+MdIRGZmQ2EuEYR7gYpoQpYWKEF2FK
				mBKWClatPqm0RKgxQ24iVbHyFfVw9eQpaSMMWcnjrp48VTKSkIkQV+2sW1wX1USdX0uqUf6L3jI7
				P23KR/eKU5V/3y0VzZBPjkos4fkV9Cm/1ZNnWJp1olO1s7dMp6gmen4soQaZXnSW2aHThpzgpmJW
				5X/udkUzNCe3Ekow9pW86kxSNBNONikpU0xq5BTLqRMSkRGpS4ijQqpOnoaUOKNELaJCQspVraKq
				qWLVqlhSFVX14H//707/z++75Y6Ly7ctrk32WEr7FbfRcKvvu6hL7YlKL5fY00plklL0VFH+7dJp
				6jN1Tn1T/0roD7LLYn1Yd11YD9bt4rw2L5nXFfOiet18vV6v8/V6fa/X67PX6/XY6/W6/P9/ufz/
				////4/H4H7/v+77v+x6/TN/2Xb3f273v+2bv9Zbed9F93zfRPXST7ru+79vz6XQ6HRoa4oknnnji
				iSee+OGHn3322WefffbZZ6d3eqfltJyW03JaTstpOS2f5bN8js/xOT7H5/gcn+NzXBwXx8UlLnGJ
				S1ziEpe4whWu8MMPP/zwww8//Hq9XC6Xy+Vy+b7f933f931d12QymUwmk6lU6nQ6nU6n06GhIRIR
				iUQiBXE49Gw2m81ms5k5jqVwKKaYYgpln6yjhceFJ4uVhCNsaZX0JSWUGpGypKtoRSv66O+J9rQR
				RnQvecWrXHfZVRd5irajXP7rt5fS+77v+/om12QyPZPJQVW/3RLNkAagoMImQkEGCipEqRBUAEAF
				ABzgggcNFzxkuPCAAQYNKoiZv/vjrtL4w/kVjyLR9/SaTnpH9bydz1o5J98qH+WxTl5SkUvILY1X
				enJ8ROKUVk3qEulUSKui/6N0R/dG4xT9zIyKF7VEqxF97bomquuaVpPUNRWZyCZTyUTkIZNMI5OQ
				Kcg0pjGdY9qYTDFTNJ221FK3faNutFGKzotYKlqJiKJERUQn8slEpRPFh0yyRxYaB7nEL3nopQ4R
				DVFphohDK22IZKiIYoiKVKKTyCQSlURECqIhEUkeGomENENBohrJ0Efk0UkdEY2INCPiaKSNSEY1
				ihHRZ64yktiIUCwTERkJkRJ5kB/UoCAKoqAJCmLQghYUJEFVEVQTJINEojE2MVJbrEQbmcWGXiOp
				0Woq9aGpxapSi43+idFCH6rF5P5iNJ8YPTZVU/1cVbX4VE15ajHv1aFvXsOh/XuRN+S5ZqjG88Qb
				CndvjWWoHjWmRa0itcpUVFQmERGJiIKqyFQkFWnGtalxkWpUU1SjGVMViUWmahE5IlcrrmhF5aIq
				IVaNS8hC9aIS2riiSiZSZHJcyOQSipKoEiGT1IPuIBl50CnoMaEz6PE/6BL0UR5Br3owfvo19tQf
				U42LDhKLP57LXGo+fR81/VT+z/25vDz/yOfj83P7pz//+Ct5fPzyXPySu7/n9jj2enzyvL9U+PFc
				5rmH/kb0PdX5Xrkrpz/8x2O5yEzeuMQbb5ziFKe4xCm+OBUVFRUVi4o1NTWfT3w+8fl8PqcpTFOY
				pmmabph1lGX7Td1yrN1Iox6Px9tswrEZ+zK2jGc8Ho/HE2MSD10iMabH4/HYEy/GFMfYEeMq06a4
				RZsjpqI9ZZZXLAuJo2i7Tvu3bznNmhbztHfLTbNKlupNV8tiusoqXXR96UxXTTfcal+2JXQZo8uy
				FVmjtKxFdE81lUhbh+h6oyvEEkeiD8lDHaKhSUhoaEZmZmaz2cxwNnW2PFkOS0/pklyDYpUhu9JU
				em3X1pRSj1KSlCW1rstydDeOlbZvGx2jFY1eyJZe0QqJhDRClkJakgiFSMG1JAeDDrpquuqgg2WD
				bHSk0WCrI61TuHSi1oioRFNjjWgohqTWoZnGb4j2GKKdNFO/j3SLTJqP+BXt+0jGpcaI5qPyYnTP
				oxoit56JPBrT5FJwrmsSj8IMqi6opXfkbtoNdTOd6bpZt3ZzN3com+hi5Ma8cac+p13seq3OSDwl
				7lzx0MKdGq1aEc9o0g7NU26nJmiee2YOt1Odz4allsIbofG001kbno3HdmQzs/DaGE5lSGYoIzOZ
				GJEphsxZMe3tljiK2cSMMZuoxMQEq4pzcTNt5FbkJsVtUZStzth+Si/zLa/sJBsZZaddZDZXc/aD
				THNsjBTjqlzMEiM3rWJfq0vKVpQmcooskiWu0+VPUjwU0jQU7kK5UGQoFtvCzyZLxCE5zkIGLV51
				79yWus1YkVFilBIKL7ZQeBKahEKhcEhMEsqEQaFgULAm+AmKG/R0xEGa4ExxRqZipmqymkhNXFv4
				k28oHynfKJ9QvtoXn5Qn98SezcajN08cFktL1JEphZ2sF3EXIq4Q08Q0KU2IJms3IROhSdDEIbvr
				2V5zbZsKLyTJaRnFqCqj6myrdVZHjhUuOK0bwBs/G1myaNbZslqnq2VtMkaSZMRI7f/q/7+EbfV8
				UfW9sOZPk77/9qzeZ1s9hTVpkqbfntXbZ1v1fVf9xku6Z0+u/ISs71dNttWeZvhkT/YkybJVrmC5
				faus9nVv8kGSdLJaVsn2rdI9S8NVKlG6KRg0BcNllXT6XXqrpNM9y5yTnJMMzllzz0266SU9N08n
				ySh5k5w7J1lyN4Kkt8plVt+79VdZ9ft+7euq43m79Fb5VUevW97pn5SJ9pmmqlH9Q3JQzVTNS/b8
				ip1e8t0z8qzaql9t1deut61Mo3x9UT0yNXlVzft6XznKpo86+avyivet/qu+deNTb/WtVqvxqve1
				l/+NEa/ejbb6UhsvV31RjurX8ok4NOoMxdFuaOj5VDSTy45vHBrFx1OWZ3fuyqM7NA+5HLmrqWj0
				0IZMz10dNWmI6B8NefPnuSaPRCOani7v7sSddD8ttZlorimaFq+2xZuqKZGJZlslejumhohoYuh1
				pag9D4PKkkvuaje6DZUmpRAaz+6ktYndVKRT4dCMFIed3Zb1WEqNsS4JlSouaSsjte6005KQMUrR
				iXZzRyuV0xqZ6mNR0dza7Vp3niGbTDSlEsm2LWX4zAhpWsmSqUSisZhoLlkTzUNyTSTSzK3dylBa
				V+0pkonEstSZm8vOjJiDFzEtFoqYIowRjyzmk1liKkKzjMwyQXNMzI9pzA5OzDExxzBodpqYxcws
				Zp3ZbCbe19OZWXR1Z2Nrt5tMvXmri822zSabjVY5jcyqbstV8quuztVV96qr9qtVifIz+Fy951w9
				N3LVXnilSpVKk7gxdxqz1KJy5UZzuajN1SYtpWnXxW3FlabJ2ZMZO8+8eTZv7M2cbSMPTjzitiT2
				OLa53Iqg2oamhufO9bzwqr7X5m6TanV1V+1a3T9/fY3+Em1IWzt39LbFbBPzunDnbRvFVm5+u21+
				N9m2d17Rx5vXoK4Ssama17imNVTDmtVITRTr/+mzJxrylDPOMu/ZEa9H3nj05olb4VX3zl0r1Aor
				q0glKkU/iUlKQiRDNB9FhaJB0ZroJ+qJd6I00ZkoJ7opmTqminWWWSVRRiuh1z39Mp889ckn72WR
				cWhZDImMxJYtKKsbspDVJmRkCnmIjCZNjIYM0qMYmYzRoxiNjrEjh1DHEFbo0gtLWAmJjjBE2BAJ
				oUyCscYkKAKZxqgESFlbzQAAAAAIAACAABMaAADAgiDMcdQ61Q4UgAEECBAMGIhYAZPCgBABAAAA
				AQCFDR+oqxghIRBAAEMcm+NfWoc4za99xRriuLtyDwszYZxDnPrxi6hDnOZGvdbF3yjyRk5MbJl/
				1Kxx8w9xbDehKMSUHLIpQjTh0nSIk0fZri5DnBwGCGqOqbrK4y7JB3E69pyb7ZCsQncn4hfOd4mD
				o5gXYdKVzWUejcx6ASAZd8MivzXEyXjn0x3iKHs5q3uIk7/TrcPj9oA2iNNhx5IskiHOhP2XqDj9
				IAlzuAMOceYf2Ko+Ln9LNCSpIU6xVQX1fU33IU7BYlpHDXFm6NdKXduDRac7xRhqnR7izJKedXWI
				M3t97d68PcT5UbxwnA4TSYdXl5hk6Uxsi9chDsRNKYm4bM6cANTDa7Qxk8qJJqFHLaymIU6ee1jr
				iqffJvN1Hl6x2uuIiLSGOG11WNUSy/kb4jTpfxVviONC2NVbboJH/lk84phX67khcfuZX2a2Dj3E
				EfWl1ea2AbDyk+DxNvv5EMfmNvOEMQGf2gaEmAX+P8SxP1+lf4M4nRZIDHwQVsYd/iNL7G+fuCHO
				XFJVxw9x5rZXtX6DBHSIMyu7qushziyyqWg3R02UC+KXnsHfvGHLgqV6/74sQxylHqjqHts+PW8S
				cfFiHOJAf5b17Z1WsU8T9Ggg07Mtr32QnotxSVlvYBviKGo21miIk1dZatrVS6sP4lwMpy/RNSqG
				OK2ipKI2xPGcQFvJboghzi7i5+N0mgzqHeLkcD49KmEJUa0lHW8xZ8eQ4SGO9UNBuoc4TbdU0D7T
				sbfFeLKXsxziNI5D1YuWEEeUFAZxethDeA/idAnrC7o9DjXEEWU3VNMQJ9dTMZ2D+01DHOWTn1oP
				cTKvldIhTk6bB3Onsyn8EKfgiZ+bQ5zhngAFwVzEIU5h/04HD3Gui4wG6gNu2EcD5Pk855aZCicC
				BONcZEOc3Lacer+HMfqzyk7DXcwha4BDHBHrNrUb4uSgyuly3X7gDj+U8G7qPMTJJ6hpcsRplh3i
				FLlS9Tb1Q5x2J3m6GE7szxI5xBHfHdNxahONZxtGyiFOjod42oY4OedJ63tDrNImIGycWdkQR9Hp
				pUZHRoY1LC0ZxLlt3iy+2Ztw5T5uDWsI4ZMXtOrBvD2J9ehdoyaH6GU/39z6KIOrmfDHeUKnO2K9
				zZ05lG6IU9x7kuzBrdtAimzINLQ84yc5gKbKz3ZDnOIsJbHeHUizuT6wEoM49LlMyc7z/Ic4BRYl
				nTTEmemr7cYQZwZnJNpzyAH/pGGGOFamU7Qd4vTMk0tDHIeTN8eK5Rw17mrP0J/WXJQhTuFtcI++
				c+m7WOhayg0XmMkPB3Fiz9p2dJeRfUlVuf97Nq44iHMNyJOuIU47IkZxhzgukRs1Ie9DnMkbuvoQ
				R5HUos3ddHyIo3CrbcoQZ9YNo6tDnLknampfbYiBsrQ8xMnlN1HTECfXN0vpII6+AVL6lmiur6/q
				zxRr0mgEcToN0A6ZUx2S6hnpgEGDrhdgCcb33Yay0Y/voXZXutM8Tws/QE6EiIFtIneIY3toBAvW
				Rpm2NP+ihziF5LTpfmwARuN8fQXM5gPChkGLDY9Ed4VDHIfKgtqFJ/tHHeQPkulrTU9DnOJganT/
				dqVML9yAOMNmfZCEw+diP0wsi6khDgTCH9nYy6X0p232cJDO83rzZKyZkcIhj6JlVUJTOPHE3w5J
				TasSNsaQZb2eVUlNODf2QgQQq9ycHnQJbme+CPgh95qXRT16qKe3ajmU1g1hZReeDfRnl2pMrH+w
				zEF2f3AioOGhePQJQzpOOmfMxlW3g3NzqHM6ON3r7lwe4syeu2P1Nz7j5iWh2nsax7T60SGOfYQv
				mg1xGsJ/aRfeOW88xHFTsRNriOPsp866+KNxehbBZQkOcfKMnbM5aeeRQqwCVfRHXfKHOMJ7qe0T
				nLOD29LIT/awKmVOh2EEJ9IiY0EEJypyHGTUC4QhToH5pvpm/ee0W3KlA6fjbxzZwVjK6svNjqNr
				9E3BOhs0yGzrCNiHxVFZbojTXuBmWtjgraQz3U6V9Jh33iGlxqVEbRJW4GuEEb13AQ+D+s01B9Ia
				XWPgEN7so8/GRYhn6fMvrSgYoBvdYtakHvnQcgeI15flIY4ic6Fy/huth/vZ/Zsuq0Y5ev7IDs9M
				hOha25fxb7rDP0k7R8TsGBdrPnIEhZXUEcbE6bqV//A+dMYF8PNAZennZi0i4ruN5v6tfIPRB7gA
				ZXnSrsbGimgcd3TAdR/i5PTmOemHRrX8AdhPCgN+Q/MGU283DRsc7rYAKVn6Wl/z3qMj/nh3mb0S
				kEzWut1vQy487ynXdXZneG5hZu+Vc/N8xnC9QF8rYTlj+XpsFE9xg5Zi15JjHMJQC3s/xLEXdaI9
				uY6ex/JjGN/EPbOvWC2CQ8tkU85e3D7EmRWIZnSbDqbvMEM1763fhc8+xLG9D9U2PmyMnZwIfM4M
				YeIsje6nNPg4KrPqs1NaOe933g+PHuJcImxl5KQf9FKWTluJYz6ishYV9lpKXX70dVIzN22Ik/Mp
				TMQx9crHYVRWtFRiOsPBT7vC0Ogh6yILiyFO9TxXX2cRSeR+57q73T3pzrClv+EOwT7EEXtOXFSd
				Dvoai0Q2cNPElJY1MmKWsh67giB+Tly4ZDHE6doeUmmWdcKQmE+MWuo2ZQ/XLEEPzf1YFuEESekh
				ls5DnLx70sjDhy4NcbJfEqfPuAxEgq2BqzUkDHfhwFtprl3kr2CfBhsWF9196oEbQAxxRDYxp2TF
				AEcHPT4KfL6XXaiy5fT+92muOiurcTt7tyGGOEtnrYGnC2F10XYicqwNu6ZMyss/+YZ9AUfgbifI
				psGL0I0gx4c4Mx4S3q41426sDWc0dcluom7dhbdk+cxXYUeqmq+rzHf+U1ruCBaAR5f8Eet9aj7Z
				Q5zu3Z/aQxyr9dHkQxy0tjzoY00FaNKLztTsBaU299nuY9hDWZPPHV873iGKJheQ2kNOl7uJmeUx
				vtCTyQw5U8sQB9oUDumoLAIi+eV4GrNA3Nzc1hAn524ocGKLxnBLc9e1zxAn52PDXfg6K228R7vZ
				jmNboGOmIsUnhai9lmrf05AAwAnAlRxnUdXyCGy2G1Eb4gjcUTc1xFE87gwc7DX/dJ4pcNWqVp9y
				40XKospdgDGOytoQp8Hu2b5hxwqXi8CnUa9aE5Uu4VVL6kOcvqkmecHSNQw/eptu2wmF2C+zSGbs
				tyklMCmRzkHurY7krp1EGO8ARdXxuQGf2xvi5GS12ZS0HiqHCbKTIGOwT/J4nnMjzvldJ9IfiM+u
				TeUc/OTnuTGux92ikfcIxvfknLkhor2gp1J2I3DcyVtuU/c04lC0G3azixQtvKlp6WwC6ZXLZBLr
				oXeifYTKEAf9lwh08IwNBrgBM/7ZIY4rmwklf8lT34lIQx87k2nfS91Io82535WcJUgbet5eJgST
				PiFPFrSb9R7zG1r67wzUOP7W/BG0ZU+hh5EmHeLkGCxezqetjaXP7t9y/q/B4WIDJzNXetRquGWI
				42r452xPicLyzCpD78grPFPiqqwhUr7k7NCPPbjgdPQwiiqcuhjcDevXkIYJPzG6EV3YCFzldF4a
				qYnOVEiu7Wxe2JpD43DAOMRpcu8EmotBPjkfBYnAhx9+BMd8gdrSohvwPX4MTdWXyr7Arw1xLHIf
				AID5Nqjf5GjZJwTFgj52zl3ve7B21N/gzagBj6M01Jpsn6u/rajIb6jvfGGlN95tWdbMHSTfR/rJ
				9990NRZ+ZOx6dxZI+W+P8W+lvc4tAxxYEL8dj3yW0MRbtKJd9NQ71kNZE1fNPm3Lst3Ydpg0U3q4
				8+r6XUed0V6xai27/zVJQhULfHK3/Yd1CEQ1syYF+oXPftsihuX2svGW9mfb2MQYnoHbsZXXOKGN
				F2VwR22bvIpsvKLuBnCtXrOG3FBFxTQAv7kvX/sET45XFMAYc0UbAPji0jU2ao2zjHxvqULptefM
				fnI/loj/vW/+RlBkbQCrx9rYw1qKqge+Md7n9Hso6hDnhxLFiKxBNlFhDEF4z3KhCU6pspu8ht7U
				Dcc3t5OWOf/Ga6XUJhZSj72kqazXCj1uxkMcU8O8KUMcJA33TbJTJLsLYWTpegujxMXwfeWNc9WP
				TCWuQ24zxClOQSD0sJB/JjhVI0t7A60runvH4911w1cJx7mrqGqk6Er70BCHxgAnFiztXocc+T4U
				gnWI463s1+7afRh9LMqGkGxWtcyNIsBSTwQaRZ2thenkMyueVl/1GFt25z0JdQmcWJYTM6X/i5uW
				cwF7iFPWnOtrx4toiDOEOaeAeJUNcbILmXvudotdFj36v6QqE93HNU7bEKfhlddAcDGLTVndoNCk
				gDEiWypgbuWSr754vfprxZ7ucA9xsh2DVI7vpdk90ptfE2JrQ5xiYji5VgtkOVPM7XisIU4PRIhV
				DpekDfA+b5Hwx1pi6be78L15ZiU0xHFwkCY2WwbShpIoQwN6CTt5QxwLl/f6ERjiuBW81fdsrB/i
				+OF222eHKqQL5zJ38Q9x1Cu6Xw7rKCVevhFdA0nFyI9AQ5xcVqA4qs6HVVoSN3wkXqRlwg5+iDOW
				so1siFN/1C94iNO++V6Rd8PIIY6ZULuXsyvTtyQQ7I7X4e7EDvpNZhzDFS8o1pQhjoMnW7zK/Vlj
				tcP2/bRacjHEsXyRnxrioDmjh/5qJ3SIY6+/nj/EQUR7LwjOnanLxtfP0u0McZRG2SVfLneku+hD
				HAWs1raHOBPd6ciGOAVa1sIOcTo2RXXum+y4OKc8X+7HC1iulzD/vv1qa51fectxxnSVY0MwxJm4
				UfNA2SeVRhwCDmqTlSeA+Dzao8rZ1gDetqTXW6QzNzTXy6lxiAM7Mm16XcnAIQ4atHQqYR05z/ug
				om4uK4c4Xj1p+qqtvQ5xrB9/RTnHrVpEmGTaHbs13NHDPODOrSbNDXEMlKOHDnHQX95UDXHEMNFG
				Ve37h6UYDnFygaNT3kNVh4bKYUMcN2ZWyoY4oraH2m4mOEWdG/g4ltBrKc2hjPLoyzzoM8aqJuNt
				k1u7yatz7lPcWbjMxdRsWRV8cmyIsxLfnHl5Zs08uMFDHDRMm+cOcUqZmoUPcVqUmtW7Jq+GOEuN
				YL/anIcOcWwHNqMhDtrWyuerPVof4iiVYq7894zfRzOGOG3MjsRDHGFWNt1DHEUu7YEPcVrGlfvO
				O8MdZdYyu+C8gCHYDw5xFG6VPZ/jyuxLF2mIgzKmXD3EEQ+m3GSIo/BL2WyIM+BStoBdodkhjpCC
				cssQR12CMsnH1BeuIU6TQFnhIY5BQLkocE2/hzgWbPLEEAf1NbneIY4YxlEn9yWxHokqY2XBg9z+
				ECdDVbLhW/Z5kAXoEKf+KVmsIc6FhUDcMzpGzLp5GOkqtQPO7wOGHZ9Nv8yL8WniyjpM7wLcVSn+
				kuZixvC5DkUuC5vBUbPWZi+fNA2YTsqcWyQ1j2dgoKYQgb8ZjjRjAOuT/T89OgwcHOdos5ZgNGH2
				adK/oyTIHwxvgDcaPzdNYVpyx/pHMX15P6ga4kzsszTgcURGPzEduVc6hd8vQJi2mFn34W3oqVrF
				efksDwcmQY3LRpeb/4c4kAPFtNOX9/4RvbnyedKYF9yXD1Cbbht6R3OcuccbvbW75TV0Lq6/H3LQ
				r5NBdAyTudsLYluD2wf1/tVrJ+OOiufGHeNVk1RdRhMMiXlreU0wJPH9ND+NxWoaFe5pSaNf2tAb
				UvTn5BLjQ2a1TG5Xu2nHfDvfbrduubaOIYV0pmXKhkQ8n9KGaRer7PIiXjpfLuBfGlJl24laPiTN
				nLwv22fxGtXtsZ2lWASbYEjS8zjqcsiQgV2bZaFvqxCG9uHML42LQ8YVXC5KQ/IJzy3i1mZ9hniy
				TKNdir8YMss8Xi8YMl7JLEYC9vHPOg/uRtCLfsiuwPhFdMhL3i6io5+3u6FvPdlnai3iugUwHNma
				O/onAiwavh/sJD2j/+A++8J8i8LuVnw0NBMEzd3tcakKePqxQtq9PWs7tCqgvG+m8ZJHdMq/vvSW
				mBPL5tB2C3f+mrXsS44ybeLxgVGfC0uZrjX2+jPEzvLbNnfauwDP6GeedHSGZPQUXMHywxsgw1aN
				ajCH0uMmj9rk6+gHZuxKEYye/5Zh1p0XFOy0FKa3yZvMnTn7zJUyVLuG7H8EPaml7fzNcGiX6kYn
				SD13d98/ZT/VwnZziHB13sbrxl1tS8sD7MBO7ezcrb5vDGaeHLpGnNPZ8Do+JNjk+gjOmCK04pOS
				NfTot+sMy/A3MPNfMtAT2GiZNYe/kxK9qYbD6H+bp+ESHKHpNU951j5yWLLJlMV63GEcIKFJT1nD
				QTLucDaFF9gLk5uelzMad0Ae4Jn3CnDKntm58hl3GAsrFOVr8twXmMRB2L+Zak4qEy4ed6y3QbWU
				1yT60V9weKwNdebFIp1ojQ+ncSdzs62urkyuafjj7p10wYw89Y1a8zkrfSPeSjL77nDPN7Onnst8
				MzTBniZneQ7KOvoBruIbnqm8EWrJdEkqgSfLJZfWDz3lZxVOvDnOWUBH0CZKuA2GjR6lAQlTH9nZ
				SH90KrAuOnXH6bv6jp73NLY0D22wh52eHOH8ejuBDNgzPokNi8RZ3EQMHy3hzdSQK5QSu1nBsMVJ
				ig695pswBGgU0kjVxtzhv111iBzf6kntvgnqHCxpHkRPpDVn8MrZ4wexOrwRpzYUMEVcSNqwJhsR
				cTGmbREutbR3n+96Q+U/BjL0usYs+KBX13FM1i2am/5kIUgn0r1mDGFHQivydKhZ+49WG/HNeD2y
				R9a5YeOO+SmeavTwX6Y9xY3i8zQzcSPabFSVkm+S3ACv8eOm9dfCPQU6PjhLLkVSkUE6w23ga/ga
				roLVZVfKaPXTyTN03HRt0bNROEII9bo7PWQRtkaNIWtjZKlMkoWSabytQzBvRCZObcQbOQVSm8yR
				E5j+45exZUO/IAq9kpOOLQ1z3y6T0Sd+1qr7bJFh0EstOmB3zeDQj7t+lEObOY/hFqGN4jGcFrQR
				Gj652T7cFwf9A9t4NmJTLitMnAZ46mwajbEUcjbGU3k1zqb9/XnTTRc48gWVgKHJI47+hwGahdkI
				O3wIlS6VGIguq84iJx1n9kIuSj5Rq4Zkg56uI1hIwh09m2+QTf7s6BrYTx30Kdd0VMdG1FLc76+J
				TkZGX3Z6kcTYWO4PwH2oo+woeZa0JegeYe7vg0yD2GQ38LzKolY2eonFyQ3RJG1pso+CAzQ3W2zm
				3uOjoszmQvyEh9EmauWYEs5X87KO2GP+/zqrzjfKlXZZUy2+sTE90aP5Vh24RvLbxtvoFY52A+lo
				873gW0XiS8wCPOHF9DMdSpfSJHSADvFNGRKztxYvvkWnpWCkyCuBP3W4TCkx5G0Umo5sDXo82hvQ
				B2L02cn6szcaGmf70CykOrG0midFwyMLBj0OB4az8z3EIxOcOgHlAtgCDXp26yt3QKyclD8ngDOr
				NHXz2qRl5F5PgwQtgz7BVD+SL3s0xXWRr8+rFfMHvbSTYMlrlILJC7NxZKO/1VHSb5tR+Q6WKkI2
				ZdH4qFn+883/XijpG+Ox2LHFHDBgmmj9A6Nfx12SLaBqNHdbz5KlMzLLzYxOhAOSlaId467Kif98
				IpAylQ2jsQH1qsn2gz34ADCVMCTOvJZ2bgs9734kBtdzeV9Ty7XH5KKjfKyqupxG6iSt0c5cdWca
				JDshhWq7l8bMF2DoKdx/qBC72ua+IbmYTUqKryB5GWZ3txTufzaLDVpzG+RddtOu0SqqMekSU9Go
				bWijH8IlstpQIQXRG+wnZ9z/5kiPAC1rp7bN0N/eeLWJlqircpLWDvFoWXNBV7XRi2ATqq/K/Wxe
				iXuiDH/YBL2j14aKZ5cbVVW45xVV6gooEhrU6gD7vQa6OMtK/DXQKN/J8Prm/salBIuaw0UuoVyZ
				rJey6uGTNRoW6CSt11K60w9JYJeeFIB2yxTkAjja8Jf4ItoMvcO2Dnahbs/Sh3AHe2Qv+dqp2LXC
				pbPIrNgmAGCXq8zq0GTWZ80cZpKf9tCWtERVLBeC/VJplXsTWUn31/YN4xjZoY/6KmCwgTW3kREO
				BPmTi1yDF2OD7f1Ofu++WFIW2D1xPz5PkSRZMm+1tscxhfmYTxdMywuHKcoSImeQfbm52FOW68Sl
				f43PoGUHXpIt6sSytHHn0E+CKklyQ4YNpEJGLNXuMVMXbARNeefpHZYCn8s6rl4wB7E3GC4JYfSa
				uBst39AZDu7JobK/JJ//B0SOeUkf/TebsGr1HJERMcqUGQCdLPhPWDXWoPbOhZ6qz8vuvmve1WNM
				W/rkKwi4I7OldlFGB2NLAibKnQRg0Vg3iWuOkX+PPtamLImu06Fpf5bx0c9bfXLvbLaOiDnjRHB+
				iBiWZnN6NmsjumcvMfrJbvRll4TGNbBfVYxehCFCCzUmkaBj9GLq0YvtuSWJP/rDPb1JIpfm9dvo
				OxH9khg1T/cPV5LRY6IqAGmfwwyAnnOk7hkAoLn4PpOE3XJ30kGqua215WddZCAdOVajJdpbRIz9
				koAf/ecXyeOEmdgU4+h5zeKSuIQSU7+2Gj3UUJc15Ecki3mz1quhKAr9Unxs9bFbogunrCG3fqEo
				RkrTVUPl2pulTzYguGjskrSTiiSDRXuSWzJ/sDYOHZasZb1zR74+Sc15qtrM+FnQl8SLVZ00vCrd
				ULPndPEb93Uz7CmqcVBtSmutPmtkbb3ThLI5XwzvrpOvCsytqKbZbSoJLekSuRU+NkUc030QtCwJ
				7eg5nDakdXb0E6KWCViSpm/8otG742zcsn50bl1HnxMafeYlkbkBegZH/+OCDeaj2bC5YvH4ueZ3
				anbkyEXq5mTGeJfUW0HTkakdNZd4skM0GW5OLp0EfbIoGtEAdtlm2ZNbonxcqTSddLZRl9qWJAhk
				lyVd7i1GVmV0lLgm8eYEUr/MnaS0UbBVmW4kyNSipuzJKNj0AUvpPLcV9Z0WjY8E3JdhiX8yyh7d
				oJ4Jw2ZHujGFAYK/k9DEXOo3LEELu8vBGCdGYmZEWNwnT4eT8RNz/SS4A0S5c8ZSFzcLTw6DqHFn
				aGTS9cVZUNpTTUw/rl0DLoVpI5/iURiHJ1mJJ9GMjePJ2xaHks4OOOKbcyZJosG4mTUx6eC6rLrs
				KY5NEPoutdxCl+eU98j0jP5FNNkgOBludhLhNGcH2dpsWhGzMFLcCl2YBH5OKE3skEDaPZlkMLZy
				xB13OBnreoR9PzywJ8/6iUMyHqTNoG1UuRPcfIwUVpCWW/THMm6KuHUtbNJ0fp7BwhgRYlpo9AVC
				IcIQvHVGPSzbEeNm2DWVACaQT+pxMg/OxXvAXumZqfG4r3OVB3AAYMDvj7bRFPsQBGJK0NMwXQPC
				liE8hDoxTIjgHWz3GiIvQCe+6GVjFG+k9ECtCBsU34iwdoCTyfbCMBEDH9muMfVdRD95QccGz6nP
				QHMzpoaPQ/o5UBbkgfKlw1RIAcEu9Uv7sbGelLZ3zyuMGXoIDuLVjE3trOs1KcXh4P3BjItKLm6U
				w22ocY7rNS+i2F2xMWG3h94IVkgkkR5icxA3qWpy9HaVXi50/4At2QQH3u/HmgfdacQlHeLluU9+
				Bn1QidwW0D8hkYxz4e54/4s00eAymSOsxABnTX1QFC2WFrm4bjDq7T6Zk4phVIH3Rv+nP+5SubZo
				ScrIJ6lRO7JUnztPkr5B3EW1z0DJ44bGIfBL+NkXWVroACU+AgDJjIlCrRPxpYC3MmUPi0cKiB0l
				7Z9Xj/ZyAeaIGdw5caSjffu5F074z2GD9zMXr2DaB1jGPz5QuK69aCGySNlD/HlejO9kcURPVIvs
				+WHJr4lONu5+PgWcK9GBI8qeVwl1UuS40PnnJpgJiAwQVO+5MJ9oicsZV38Ohtsg8UB1ojmx57DD
				z5dPe65sTZzy2Sa+3SYCNRM7AEeRONchRfyf/wKOH7TnVtWf05B7Du7ApndFkWB9jiQ7N9FKcVHH
				s66mSnYoNP+w/Dx+JB7IVkn28ubndCIlOxNQLpN/XuaHZB/rtdztg5OdA4GoKpnzi/7cz41jS3ZU
				h/l1daZG68OlLJasZufbRVIIsSTSBsaSeFt4a9b724NoCkAXa4AdqAlacA9pgha0g7phD+1QTdxA
				d0gbbeEd0g16YBfpQsMG31hprHP6SqCO0QoatZZeSaw3ukJirVFlspK1u8HpQKzifLJ6W6J50SxN
				hKmmZspkJWt3g9OBWMX5ZPW2RPOiWZoIU03NlMlK1u4GY27YJfAQ1xENo7OaqJ0X6kP8JtEHEN9W
				fWgsJ0YrbLilJgbQB/RwmE+c18Lf0g8bu8RjlUpS9mwsXkUXiUvPcNagsLvGQ3EyE22kbPSExYNd
				1FMypo2egP+q4tmKi6AIoSKxd5EogL+8n6w7Tbxt3lSsM5EVVKEcbJnZLCJAWbYlWtUW6RELX+hl
				Se7q88QB7TrXBjWsqJXOKAPhrz8ixStruwbXpdCUt0WbW2VVtuV0tHBWxvvgPaWiEjJRqaQaEWLV
				jVB4H7kSAaCU5xtxAESFS7TqVIJ3xwvfk/PBy0MxzH1rtAcYoTfoGLZ9NkazTVoI8yFvTuaMcUIi
				djcA6PtyW4TBFd1ugg0lv78PPmsbc8p7sguAAUqdk/Je8K+771663M7zqm3clHwbgIjUZ5MwLgod
				+w8KoI5hSsqRp5aRsf+t8MERVWVxqEnpWozHEA2wArwTrKRi7WWraVLDsDe/s1KItM1WyqA2o+MG
				u9waPhuVwjSu7CD84sSpomKM+JlK26ANvzrwVEmoWCKB2NDVmMfkNJ73jx3bF2tiNYbP59x31th+
				hrU97RMLohqLpyAsPtT4e7bWoq051qlx3vJdYrXGn0T4Jfy2tSHFUSvMGjdDHZlMrfGUDGZKSI0z
				Rj0THzX+njKySjXm2avJ5hPPlWzSiZxQlgXDMBq/B/fXxulX2vfyGMDfeVdunKcLexV+2wwGog4F
				7AEKzJymncrUNdadQWKVAt2OmKhwowJiOwuUiv1Ca9QvUWs8nSB5ZjI3ZCt6pcQuUPOlTEEqUfaI
				Sq6szynFNPPJIqAJ1o+y4ZbmSYqpklaDFpQrTmNtWieVoFqsB32wTkSNt7TOU0idtBJ0oHrxGmrf
				OqcA9WIdKIIc75oSFWyzUrLjpauOG0aDiNWxyxhQyaGr7oknPjCVHijeAIJdEWyClfloW39OlmHy
				FpHhhyUMam0y/qHC+NIm4586jG9y4hp1wvCs2JnGDLN2L67uWJi+CHaK1eNCntkxiqE7rb+jP03u
				oWaWpmFWTYzJG1jO5SeqaUzDEV8uG1n6Lo6m8YhPh4lQ5PqT31S1lu6OB6dB02TR55eb5UuoFFzm
				IxRN+A+R30I+giGiFmqLJlg9qpPCzepoG1pzXfXyKJhS8tsfm3BKTxS6bQdMfyX8VSEvYw0oqxaj
				ccuATWqqxhis+wiOq+GdJx9LWELV4A6kZV3oqkLSSUMojk9SVVVr3Oq5vrj5kqpy+WPbv4mD31xV
				bCZZUNjB/idR09uQCkSQDuhQD9IZMEfxqdkHfbif+yW9yVoWYxmsi0ZYOTSghTpER3pIx0ENgqfG
				PkM6+dn2Iy3QKAHqE1JQ+GFjQThHpe+FQ9Na2w+AlwZ9L/HGBh6b1lv22HOfBLZsNO3QwfPEKOqu
				8SPQZ0PjD161isgIlfEzT3ZlfqZ2Np/+a98OF//RumEzlsVeFmMb2dKcBPiiE/WxJ/5i2qH92q/+
				6NEoQlwB0gAN0AAd0AzqXs9j4IbE3sn46/S4UPnSp//mfwTYwt64kceAnwOtG+0PoF4Vj+SeQJoY
				aN3Tmj/7LTK2sA/W0BHQh8Fo3GgG8wM0QhKlJdAmewqkCB00w4ip+5KofjZ6OqqSS9MkAFv+UJeU
				8QpzDiB9M5E0v8EAlJTwmg2fFp6nt+5HFDrG3nOWtuxP9CpN8yah6DL6+TGGPqInpd8q3WLKSIzl
				8DWBAxGGN/ziUlub/y2y4rvXjrvCYDZGemml7algS2dc4dJ7kLT/t4yjpQ1XE5/wb1N6JXz5JWlR
				rK7OeAJ9WDolZsyRZIbzSfYh/tV71zk81djwA+63JNnqTyX1m4Oohg27Fkeka8YTAx/X08//lYY4
				c2MqZSnxv12Y+JxZkinX7gEpzJRUK6mKgj2SqyImwP4N3nhSuY2iUXEGkvGplE0fqc0jmD3LtRzF
				UQzeRxWjMNjXhd5Q+l2RzzfenlMRqv7Wc5Yq6hbpsWnfEYDkaUb0gf4QTfzAUhjSw5kSD6Hf6GQs
				boGoC0VVf3kwR5GHO7WjdYsqkWe9DHcRhHtw3JpBRMHgn5vtWemLuslM0iDV4hi2xFatO2gLCs1i
				VyZvAQTiwAoUb4IiKJu5cDJ1mlQwM/jaEH0oSv/qg4ukJ3Avon5ORZMP7kqZieZWJ9FWypO/ze5P
				pUAMVbCojilN+HO5mp6NvillOYanlyU1kYjGxIoWavM2yEkLYY+8ntmXgjW1/kveFsXKrsGooh71
				YrJdAsPU/JkAx+pkwIc9XaW6NMo5WHhnmtmQ8Mc93dH1lepFsv0e9ywn87pex2GWRahvWyw4NfR4
				rfTpeLGlWUmH1r7elD0ayyxu2K+q1UYhMt/qb+yp1ZLZvk/P0wL22YYXoYate0oaAiDLfftPvn2h
				J0rt69uzPtLDrSP5W/n6JOovDX3bO39aAc1vlbxb0/xnvP1An+yzfYL+iL105nsOVjd1x6/3OULf
				ZO6U8pck+oabOOjB3LizwN86XQ5Vox3/H8vT8feo+iRx3VPxHw7y+7za93p+1cjfVxlAvU16QfDe
				+GJ90oflrSOSiPBnc4jn/HOy2p8l3vrHlW7oI896wjHgt6FPCuSFlu4XSPhxGJtS8ge/UJUG/hkH
				ye4rzSB/CUven/KkET0s4D/bqSzfF6shfXwjqZ8ZRn0CUv/pL+DvVcLnl8TTP3J74juKpH4YPOcl
				YaBj8Lnxd6rwDWjgX/CTE9wQyOLk+2rb8J5Pkyu3D4weAJZUJA6wJem4hE5umchORA2jJx4AHgAh
				AFsJ5rp1mD/3hErMZu9e5zBdwqUkNCxsh4WpbzGrKjt3xnospphE9U13MTfWPaMHU6hSaTB/B1Mw
				l68jWAA9BThVdXw2MzMjqdUMqToNUU8LH+scq5hjMY3FRmCoAaraNJ1q8iSiRFRVNUQUoqRKlSoT
				iB9kRIJMEJUPMAGBoqjhYfWxhRFjDCHK0LQDESAIAYIgEOM5IijCDZK4DkMcFUFavSGOLkMcrV03
				u7RJCo+ZhcNMMuUsf4gjXYs+cuVDHFoMcWzG3VRPk5AhDsz6hQyZVJSV+5t5q6BOb2EQx7AhzoiG
				OJqtNxOK9Q9xLj3EsR18o0OcxepbH+LsaqHAOktHTzDQ6D15mQRMv2HbJRgmvh+fZuZFygl2Ihpj
				SjRLG+JUb8LRIc6OcbfdNajyIc7eQyoM4pwyxGmadLs9x10wxJm9bPyDOAYe4tSuuelNdw89MHuc
				D3F0bHaE28+KJSjHftPLY4hTttwGGy3BdIhzTxhcGns3Iyv/ZogjfVuCccYeSi3rKHsiuNPmNTd1
				iBN3sZsauQmzpqTuEVoo1QAGcdJjbNBrwiaGOGfYow1xBhri9OywrW5sMTLEIdNFF2RPWHLJPs0u
				hqB4ZBzw641cruUJx4L1sJ4O4tCc2BWE9RnibMfYpmf06SEO4ExuJuSefugPRGZN+5u4emvWNlnb
				UqvuVYZDHFh7vCK6qfxDHP2CmquBDXHOpz3RxvOJGNPcx4YjKbYvd4jTzaSDhLZgJ2t2BXKIg278
				hEOcwaE0U9wnN8RBHUghMZPriqiZxZK8ZWKaL0Mc24BoRBsmCEMcyK3hDXFQrb1QcODXcP7MEAd1
				JiSGOIwRnmqIc04XVcTZAA9xIMaFq7+pG+LcWUaDQ5yNUcNlMKQAwYBkcoGZIQ66aSbuBA5x6sfK
				HMxm4swc4kyXzISzoTX0YWYCg2UXG+KAnqYV9fK9fKb3mwF75CbT1bj8uSGO8c4KGOKsZsrCHdj7
				pVEFhzjAyH+WolluiNNitWw7Lv2GONeZMrgRBctSot3Jg3uoM8SRLo/ZRb+cP1s+O8RBXR6jQ5yN
				NpTN/JjBGeJQOx9hAixgx2BnMVePvRd8B3E8A2PT9+FbMzSREg9/PMeXRXMzxDkeGLPuFgMb4vht
				i90FHv5izY0MaoaBDXFwx8QsWzYB3CEOysEQSmy8OgJzgNPm3fOwfy7TskOc3oPPtE4uYDcP2yHO
				t8FRDHEmhoSj16XHO6AJBm0UD3Fk1jvrEGdmKhhDHMzyoRriKAaAtqoOrB0A1t44EZCZNAerseb1
				UBIRJgszM8IEKQA1ADYAsd0dRHe7LXd3193dHWA7wPawt++wtxt22L7t7tvu7h5WSRSqVerlFQET
				NGGPNAA0gWRbRlIzsi00MiMyUhITTgBMVISJTRhVFIf4llnc/SJlu2x9O1VsNzaVA4i7Acs2hD0E
				WaiNG9p42DcuwMY3bl2iVEkpVDIlUqKI0MgqZDr4TCRTTE4EMIVp06hopiGamaERCgcEAgMGBQEO
				EGbcknEJCVlCQkIWwzAoDMOgMBbBUDuuO4bjAoR9tmEPOwDjBoAAM4ABxl22uwGBoajhvHoD8YUR
				QhQREhF3ESAIAYIgEIY0witGwY4BClxTFcIC26UrZYizIa21wOnMETHEQXuZPHwiUCm7EMTCrgSR
				kiuDRKQh2eMEtyy91wyn029kiIOxR+VgdUyihBaY4XQrRTTcEEfcxEcM3rWeGOIsi1NyxBJ+iEO/
				sMEM78KdGeIkVt88Dm5GoLRLOoOftG9KhSEOMg57Jrv7Q5zqZgke4uCDb2SIA23TY4nvfl8McfbV
				KMcQJ5qraz7u4oKxJudbbwQu0CZNUwQNu1vbIQ57FyoaH3iJIc7+ZoEZYrdDJmIzb3eIU2zES6x1
				qWhnOLWUo9qObbIw/VP4E36EF+FgUwKAH4GM0eNiXch7EzMcq5eUH45Zrh5GP9opns5ggEVvwYMt
				tCAgexCNldQgJCsQScwzrGkWCMkuM88QDbFiaNeoJcZ3F1PkUu05cEtBehZiBx4IaswGDFDUExPH
				yBtn1HR2dWb8J407SXOMeS86qw+jx29LhCEOdr6NQxxkQ1wqsVkaQQ5x9iUk45hrc4hTs65HH+Jg
				i+CUcfk/xOFuQZRjdvsefMMe4sBbR3LXZYglbIjD33iICh9tu0OcuuXdIU6vsb2JbhwOcSxrRg7Y
				4iU179m9e4iTl7kFfMZDfIyjIw1xpqk2e4iT7xU5Q5y412YMcZK9Nj/EKavyPcTpH9urD3HwTe0Y
				4ljmRTjEwey1oSEOfq+NDHHgrewc4th5eGfAyR/ilH1RQsyTc4jTt0T1ESdzLrDKM8Qh9649C14l
				NeyT4bsY7hnikDvWJt1RMQmHOGo3FBLw5A9xqvNteIiDvnSSIU61kosZPslDHDsXrIc40ashGeK0
				NtziEAfZCP0Qx7rhRo4BpwLbIQ7IhpsZPfkNcfIcL1n5oAiY2to9xBHJIY5uzU2PM3kb4pS/3gFD
				nC45xFHtuulhJochTj9QSuNMbqdg16BcAcwbAPYfNgqwuQERIxL5Yc4JOAA1AC8AMRECQcV3Y+LA
				UoQ+aEALUKq5FeKsIqzoChpVUPUt0TMinHviERxUQLfoqRRL60QFSsU3jaGBkQoj0WhT+TbF3KZM
				x9nEAqYlL1aSCoTUZiLlnMPmnMPmWAYLWN8SPSPCcZvYChZVULfoqRSDFrQDKAomTII5zDkHc855
				lbNKqXLuzbm57OPN6+Mv5268OTcn9wpctNGi8u3GW0gWNOc8OOc8OOczB845B87513ypWfOhrucT
				f873nHdzzrs37+6mTZtzHvOYB4Gc+BEgBAmCQBgSCSfCEKQbA4tiMMQB1n5viGMcGHMxnsRDHOPK
				GB/igCXeG+IYRsc8zCfxEMe4PMaHOGAl9zQZIjP8T7YhDmeNLA5x4AXbHOKYxslw/JNsiGNZKIND
				HHhdNg1xTLkp+C9BkVhY6KMvyy/bEKe3dcE/yEkkGP1dZbGHOJGcGPyXmEDi0Z/FFHuIE8mdcR79
				eMeGJCGrs2lbMTx6zADaMqUPcfRZYreN/i6N2CFOPIomjz/5hjiVZTQ4xIFXQHOIYxpKw/FP2phL
				GEMcenmT2T5p45i835q83Jj8Q5zKjBoY4qBm1OAQBz2jhs0g7INq98jj6yFOiaPkAH/kanI8xga4
				viU8Jv/xBewO3lxuWqNt5hCnLTLPEKf9WNfu9jaTGeJE427GECeXm2OIk6lYwe72hpMZ4kRG4KTB
				aAm6k9N9YbuDt57DEOjATqAhTt0+Pugf4vyjciw3+JJ2scbHdhhviMNuWS4NRZM814pcbpPjYhzQ
				NUsWD1ijoDOMN8Rhj8rlMOtLPMRh94sPGhni6DKZipE5zlnbq9wnxz05iBt6SbtY42M7jOcQh9f5
				AD8MCV4Dooxh/EBTcoAuWbJ4wBoLkEOc+aKYYcAt4TcZfpaK7W50GBFITmCbnLMvFd7dyMMIEbmg
				uEcOLBXf3cjDiLg9ckwucMEPHXTmk9ZVsDrEQW9owRAHNb2Ahdks8RCHsx3XhjiI7Tg+xAGXfc8k
				cISHOETEanc3th2nw2hLNlggQXlcXn7e8HtF9fg4/Od4hAVujMHQBjxHUZICCgpbxkxC7isJnlnA
				6h6CjdDBYKhTDsii4cCSEg4WSFAel5efN/xeUT0+Dv85HmGBG2MwtAHPUZSkgILCluEGIyAucAJc
				GC9QWQOUHABG3TMQkCVpDv+ZN5dsmRr52t0tESQAMAAsAO5WuXuFxculy10vN6qMcqncnbS7U1s7
				u+u6u+vutAd39+Dubpf7dqjcvaqqpkqqqsoqp2RZVJZlCcqyvODeowWOFoaCmNSWJpAECzJY1mPR
				hHJ3D2HDIfZehNh7k+8t0IAMKoi9iB2x947Ye+9FxLaucqq8yre4u4tvZ1n8y90IgYAAQAUjIiKa
				YENDMxNsZmZmgs3IyEhMRkZGYiIiIotNJpPVZGESrFyIQbmxjb0XjL33DrE3QQKBmvyg+Pj8Tefi
				47edi4/fdi4+ftu5+Pht5+Ljt52Lj88fcEjzcf9N2OD6ohNyYUnLjZzkVxxI8kbIZ4hjmPdiQxxQ
				bRGTq+e9lCHOtXAkDHHuxpcwxGkqVzC58RIDGeJAxsDZic0IaG2IaNwnjQtHYYiD2fhiQxzQbV2T
				q9cUlCHOGuWKIU4775WFVht4iGOZ92JDHMSFIzesM+60Nqwx+El/HIuGODcsPDndFzY59LxXGeKg
				Fo7AEAfd+MIKDaodQ5xs1cAZ4vRI9QxxevNedYhjty12cvW8lzLEuSwcIRMQk37RBUyuXibQtMai
				oeQu4f99gw9xrPNecIiDLhyBIQ5q4wuH1jdoxLG/G+LQR5vZls0IaG2IaNwnjQtHYYiD2fhiQxzQ
				bV2TqxcClCHOGk+i7GB1PcQhWqxgcuN5LzLEQS0cgSEOuvEFGuKgusn4D5YFox++R4//iXE5+hFv
				MpxMTKDE2+sffXObTEpMld3tfXylRj+4ZgSY4/PS347Pj387Pj/+7fj8+Lc3HNKix/XLbFORgYnE
				7pbYacTw4/ql17sb82DAQaweR7xL8JtXP+8lDXG+hSNliPNvfKlDnG8NRbmzlx3i8KOvaohzbi/9
				3+Co0Q/mveAQB7twxIc4yI0vF+MaCxKwV+bxFR7iHM97+bBYahz9dN6LDHHQC0dgiIO+8YXDZuly
				9H8FTg1xuqnrMMss/SeXOTsuHX3iM02SG1/CEOex8eV0e+l39LN5LzTEwaxX5xZem1zz6CcTF2SI
				Ay9QZ4hjavcLxcZeFaPvHN/e5J8TTK7sfinuWALF6NsFMGWIs0eqKM+Tt49JPsSxLIDBIQ68vpxD
				HNMgGI5/kg1xLKtgcIgDLyNz45EwQCeTeYjDWAprQxxgtfiHOMbhMBfjJB7iGNbD2BAHWBT+IY5x
				TIwNcUA9k09IBNwbAGYeMgrANQeJGkktrVpwLgAnADUAswMQBAXEPfjsPj67++zGPD7rMfvsrs9K
				lSiXUImHKFNVwKoCPvDnz5CmERERBWJ4jl/cY57dy2cXjMTFvXx232fXeZ/d99mdfHYnnw2OpCvu
				5LN78Ftttb2B7e3tDWzLli3byJYtW7aRkYxkFNvEKEYxisnEKEYxisnEqEKFkqlQgopVkIoKdfj5
				NM0X9rkv7HMpFibM5/N5mMM+85ndwcxMzRzaubtz2JVwrmqXs7mpFZhNsBUIgZy8AXXZA1bcJse7
				KIC78XSIw1hn+NARpGuIE+xKPk7j6RCHGK997giSNcQJbLR4BjsMpiqyBbb7RzAzq4mMILVYbjDY
				7+QPcdj3j3KhMz1DYrfxDnHSHrwc4uTd7jjE6XWekNyN6yzk5H/FV2R3TYbEUiZMbjx9RIc4KNNH
				cIgDDwLTnBv3xU7GEIc9fRSHOKjTRxhmsVQAk7sWvHCASaWj2ahRrQgY/TT+JUngHlgzNHo8GXvg
				EgNvwzFRBSqgQBWogAJVoAIKVIEqbEIVqIASMGEVqUAVNqEKVEAJmLCKVKAKmyCQgWBjcgwJn3nv
				kw1PG01lYIYDGZ6A+e5O+OOHBiDXzJjEDQ/ObNI9byZDnPMuFI7jhoHjnewhDntw3Ic4x/0oJwZu
				kNHZyRvi0DPeOMQ53ZnCMIulApjcdHEKxsNayRAn2KPyiMCN8jk7eUMceq4ahzinu1UYrg0zDnay
				hjjsMPSBpApviJDZyT/EoXf8YYhz3rzCotUNgr2TP8RhXgHqQxzk5pWLcYNG2Mkb4jC3f/oQB3EC
				y4VBGzTGTt4Qh7RXf1k541PawMbgTPo7dGyIc9vGEiDcoBF28oY4zLWgPsRB3MZyYdAGjbGTN8Rh
				bgT1QxwU58nJ3Oh2OU7Oe+swxOmOZr0x4AbB3skf4pB31H2Ic9zQcjFu0Ag7eUMc5qpQH+Igbmjx
				IQ5yVc0i7AQf4oRbQj4I5ixvvJOd5H7smpGxZIc4nFWhhLITcIiTd8BziNO6tZVDqw0aYydviMO0
				PvQgZYwe0apaiDDJZY8eaXorHnlQ7S0Rhwyp+Taj0naD0t33pDukxrcZZcQbgIY7WUc4JOTLjEnG
				DUrjnawgHBL+dcYGzQah253UkQ6p+TajlHAD0ngnXRn9bIcJdHS0jVqPBp6AXJaCBVwfAPadLwrA
				pwNJdkuy/O9cKwArACoAioTIRWFEEuSuxpC7miEPcncgF2gACTSQA6kt7u5D3N0xhrjyxN0Vd3dx
				8e7O29XcmJTykZKSDPlIjfUazRJLLi1ZLrDGpJ4mtSB3JSV3paABGpnI3QMSFKAMUVl07ee9Wdu3
				K2zCCLpv3u4KdN8CoLvPvN19u4vZsH24XO5i3gHKpjL1sLd72HtGTJhH97CdrdAAMWLECDAhBBAT
				Y3X3MW/3MW+1dKS79OetRDmBnPgRIAgBghAoyETCiHDjXI8BQ5xpUyu5NooXO4EMcUJ7GJ4hTmKp
				ejBuIxnikFak7RDnbF+DGeJAG84z8Y3fMTv5hzjsXY80xEGXkbW5uvEcfifbEIfveWKSNmNQNlg5
				k0nDPkk7xAGWeE3GjbkQD3E2eyf+LJxio1YjAUNGlOghyeLFxUtZYXJ3+c8PcQIrQPYQJ5z90Ubc
				mC92soY43AWhPMTBnBGiEG3YODt5Qxzeev/HEzFJFS12cndRzQ9xApMAmmbnhpJuG7PHTqAhTmqF
				QI2zN4G+/c/Ak+tp5Yn7Ohm8puBgbR8P2LDp7OSD2O7CsbdkQxz2nkPB3Al8iJOuQliGOFGsOJmw
				8eULnZyuFGlDnHeqiN4XN477TuAhTnrdwh7ipDsD1hBniVnZ7tAlbR/iHEwMMMSdQEOcUGZlu8NO
				ZvQhDsJKBx7iIIc3GHG54UbMMNYQh7tmlIc4wH3qHuLIHVc2AsPYQxzurlEe4iAOiDDhasMyyEOc
				Z5H+Yw8nQ2UpK+xu9b9JZuFIH+I8Zo4oRxvfzgwDG+LEQzf2ECc5c6QuVhvvwwxjDXG4AzF5iIO4
				W8CIv4GAeSd/bo8+9X70/AIL2N2q/xHIYPSIC0cfscEjPYz13O/o0V3izc6UCjd4GKvBzVDabJQL
				h7EengzzI9hpyqs93I4ef3sqgLWlo2Yv99Hj2Z4KnNbo8Z0nlHBTVaMP1tOmfuzo+zkkYYgz19Pi
				EKc0qw5qqR4kYiGlD3EQ5pDwEAd5GInHYhoU0T/AggHHO2kboIpDHIRZBDjEQa4jgSEOwjoSSFPR
				IIEVUDvEOXmZWJhPiT6v2TASHOIgDCPBIQ54X5RZq6OfDSPBQxzkKg4c4iAOIwFe6+hxm0jhoNGS
				dIgTDSNZQ5x0dkot+bxNaIhzXFNgBWBPetbYYD01k8QmkmO+YzUA1nf02DmkNsTBziGhQxx0Y7WH
				OGbqmuZsZiEc4hxWZ+QhzjmHJA1xDmNTXAiLSWO4xQ5xDueQCKh39Jj5mH6Ig11CwkMczAgDGuIo
				tzn6sAZzhjiNJaQ0xEGOwaAhDuKCFafSOIL0/nS8GwDWVCAKsDdj0puSGhimNBsAHgAcACIiIgJE
				3O8Tc3th7veFuX//eKzVapNt2ybGtj/GXn11NREREREREQ0NzczMzMzMzMyc8/8vpYiISAsWBFab
				oMHXDkDZB1TbABUboBd73N4Oe8xrjD1fX0+iFkf0D1UPNdShhhpqUHUpqJoWBDUocAKBnqhR5R2x
				hRFCCCGEEIF9ESQECEGDoJHwM4b6QxzvJu0Qh/eaOsTh7afIEGeONs2GD42GODnf5CFOftvEhjhp
				uWlDHN1wAnPfGAxxursjO8TRw8sY4tSaUw1xvPBU5jeUvWRZNMRJG04OcfocdGQsX0OcOgyFpE0/
				f4jTs1E6xGkMxmuIc01JMcSBy8Ma4viKVKLABm6bMMSRdSMMccZwFUNzjjTEIRvYr9g5kok3xAkL
				WQxRH9gYaYjD1BWvdfR647j38BLGSEMc7FiRChrihOmsKJyJVoGHOGj2nWH5gZmIIU5MZ3kztj2H
				ONSIlllnIoY4YQPLIY5ds+shjsl55DuQM/GIrV4CapuqN8Tpt7eYMxM9xKmzWw1xxMW8hjh2hwlD
				HNN2gwbkJUMcssDXECeY7H5vNMTx4PN/ZttziEPtThniWA2liSFOJ7tqiGNbShviwCmpgbMzkYfx
				WAJqW9tqc18e4oTXGaqDODFSvT1qiDNbWR/iSGNY+xg9xLEZ6q/lIU7AUJUyiCNWuH0Zyx5DHDoV
				5hDHMiwlChrWZohT5rQ7xJH7Xsm66YjC1pZgiKMd4hiT3Qxx4KaxNUztze8Z4qBZMIc4c2Yshjhc
				c/JnvWCIQ6bHGuKErfFRxpPPQZwxM94QR8+bwRCnM2P+zCefgzizNV4c2AzFMLWaKG+IIzfdoEDf
				Vt3SXlK+UrpVuqy6pL2kfKV0q3RZdUl7SflK6VbpsuoCMlIt+oCxBHaIg/P1YYjjYSNcYZUhTt61
				yxCHW/d8iLMb4tRh/A5xwNb9OB+3t8SrlyGOrehpiBOjekPc5P4Mcc4IVCtZb4iTt/hxiJPNvh7i
				2A5xesw/Qxy4xT/iR/ptiHNjVjLE6VYDdIgz7f0d4mDuB4ghTgezaojDLwnoIc69ODCGOCLbAw9x
				zlEuDHHQPQI1xOmNEmiIc7hl8BR4HTTEaa8f7BBHt7wVYEyEhjjt6YU1xJEymawlbrR8cT0x/QfY
				+pB1d7EeG0weAMYbLQ3AJR0/AEkS0hLZrYpnJAAmACsAP+qPumXcugWGbodz6FiNqqpjR3WoGlRd
				VafhNFTVx1VXt9ARjtZ0tHa042itaEfRWtGjaK3oMIrWSo/SWukZpbXSo13pGV9fMdQ7oN21ewhT
				hLlau7t2d+1jZ858RJAhL4hBSwgCzIJI0KIgsrbR2tDcaFoLT57vzW0+sbkBmy9s22w+bdtjvk2M
				uc/dF+YjxNyHuwMTCMFICLCAHcy5AYGfqDHB6gHBhRFCDEGGSMA3ESAIAYIgIAIi4USYYdLTAcCM
				nhaAq7w5o2cbKfEOHyx09Ly+XCfNHj3b0Ih/GPLo2fjvbqQonzlRAGn0bPx3tTMUl0soQR09H/9d
				xz59ccQYqbLX0fPx3zXEKRNMcbunoSFOTDCbIY4f//Ehjp9g8nFwZdz9CeZ1iFP2KAnej9dpssY9
				HckQxxaAOMR37UOcmWAGQxxzh6mHOHaHKTW+qRZis96YB1gTLVaYJV6maqKNg9V3PNAEhjhi/GcN
				ccyu6Ji5bQEzxBk7zGqIY2ZFx8zX2yhDHLTIlEMctcM0DnEkz7KWk4pvAelkFII1THiHCYDtDK5j
				bvOHOH6RmQ1xbIepDXHMDeho+G+jDXHYIpMPcdwOUxviSNvO0fJtoxnisEUmd4PlMcRBGpgErzip
				2GyOhQWQpkw69s4ZF6SFeEAC2DtnXJAW4g2wpjsqGIvgnjNMqo2xeczgjiJmlkkcuVRmtA0n4pqz
				dFe6EiZ5oMPCsxTtJ4OTFQuGjFm+A6XADZA3eDFn+a50JUzyQIeFZynaL7sN0GnQYszyHWhKT5Jx
				lwXOUrs+dhsgPm+bb4jjVpWNcV/iJE/TEIeb8lVrDnFAaWm6I90QZ95SBnieGP0wxMFoiDNnlAEa
				ZmwAGIrlD3EqC8q5ozkns5SGOLjZ3rLmECdKlqY78w1x4N0kMBMsq/ZYhZzulJvNZBImEK6HOPya
				ZmFDnL0Ocb61ZA1x4k5PGOJI2pTSQ5w8DnHSUBLBbYiDbe/pgljrtRviaGWI8xtJNMQxtMU0DnHg
				MFhryw9x9HkkGeKY30naQxwUDHHmMrKGONEmD44Yyx7iYGCIk2uIA40i4RCH877QHuJISzywOUge
				4ozrvHCII3n7Rw9x0jDEySkkGuJIa0k4xPHc5VmHR2Enk2GIE44nfYjjaTNnGOLI3SQNcaQZpTjE
				wYNKDekhDn5LuWEf3x/ikJtLOMTxvDWzhzgoGOLM4WWhh93xEGfTDswb4kjrSzjEkWNMev0scwxx
				Im+0WEeQtOoECPQfAFZaLxCgFSRtnwt8IkRSWpc/VdVPJgApACkAhw574ZyT8+AwJ0yYc3LOyTl/
				b87vnHNyzsn585zl4dOHM3z4hIML7+YhvHuHcC4iISPHcIfEnHMuwnnMRXiwOxfOgz3COedcQAV8
				OJxzBmqE2lVVvwpcO503mz1VPdQnkFHVVRF11BD1Tum9y47NZe/YsmNv2bEXAQMBAIppkLjXEOiG
				cgpqO+qihoSIqMfoIHENequSwFUPPXuqDkFQtWognY6emYGb6JGFEWOUIiMi2gMRIAQJgiAQkhHh
				LWfpdEOczwgI6bTGB2OGDc8+wXGBz393lGu/Utx3DnHitvbTAt8d+WaeFxpShzgxox3JECdn2WYZ
				4vjf4VL0BoV+9NLZTA1kZvFxhw3QDD0n3/wNjKJRlrvDWGTHLRUBa84euyy7VlRa8O+aQQ9xpFiH
				UG2a6lPf5vTmxpBjoPtl0E9PUjiyNWU7jfHj7ihgJZPeZ7oHrs5Y7vEypTG0kJxzqqcthkE/tOzg
				EWEmWsQqTc2QZYgTZQ9B02bJKx06hzjme3dKald5GWu9xy1NQ+//EOdbRafvC5YtWIoenneKGO4z
				5rLn0ddjW5s/SYHMXfzQ49F6ojRngBwtSs+o0rP2+Q891Mb6oSfz686FVe05GO2GYYgTbZmQIU7/
				QbAG3vAZ0E9fF3qD777MAHD2hbA+nVcBYfR1h8lgs8/E0NMJZvDpcutgZxluHePRN7HUoy3syEbf
				HeFiFW5ko286SSANcSi7675CbfFDnL4FXIY40wY4lCEOmaUen5ZXmhXUNnsFeNKHOPbtdJvE9f2+
				zRgHlwltuOVHeRXCxBaG4QU+jlh9umoNWWKjEXiBrxh7RG6AFjLEyVvAhsskcYhz2zC3FGMeGeKU
				LWCQGaYvMQeIbn3XGOK0LeA6xJlN9FcsDspmLl3viPbVCSZHyStGHLvDdEOcOwj8hjizLfFSAVqY
				IU6bYC5DnLfDXOVngBIzzKMhTp1ghpjt9BOYAQrrW7SHOHeCiYY4dYfZd8hy1XE3hzh+gokMcdoO
				s6I/A4SGODO384xk5rxZXnEpDcTJeoeJ+Z0BImuwhCyGy0d5/DPEERNMYIgTFoDpEMdPMO0Qx2tt
				6R/iyAmmMMQRC0B1MNXJ782hjHXn5L8AVEMcMsHshjh9I0PnEMdPMJUhjlsA2iGOnWD6Qxy/sZ9z
				iOMnmMoQxy0A7RDHTjD9mRlr0J+CPmkuANMQ50wwP5gD66C/E8x3iMMWgGWIUyaY3hDHd8DmHOL4
				CaYyxHELQDvEsRNMf4jjtzBzDnH8BFMZ4rgFoD1sZkbfGHQBaj6Y0YcFIEDzwYy+McoC1Hwwow8L
				QIDmWTgYSYZAFBwANtgrC8ClA9tSkkhWGgCfJgAnACgAQersN4+8T769qD2ruXYW3LqvXG/KasuX
				nazVuuuYb2DlrNL6ffQTLfH3F9Y/bI3Ug/M2ebcX9oC5fjqbjqz3tOCDm9p//9dT/+u70wKuLv7B
				shFssA/WEq2A0wFHkQkk3wa2WcpojimSPzvWUr0DeiOWkysBYP+AsE3aZP9e9J4169oGZkfpnOjj
				mv2wHw0QIJcAYYW1ZYQdz3KiT4GbqAFKvQEBhhGEzMwRqRsRJAQIglAQZo3wEoQrHXqp+lP1h9zK
				uZuWUWTH+Eav72gFWpg2abPXAAp3ZFSvPM+7zrJtOcOX8Ew2vT+ItYupGDssvKMP6LQ/m9stf0ZW
				iO4T8HPk67wdCp4cvCEO3d00oFZr9K83WjaL+50LEMwWaK7P0b+6TLCzjISeq6azlP0yxtq13j/I
				pPjmB7SL2R7bp8JHDxwWuKjd7k0fNv/py/3I1aGBAFJTuRjizA6MgWxmXptgyXWIs1+lSsSBsAdm
				2pzRn8IVmHxeTzZcXjcaJ8DCrJWyCsYYngFnbFmQftpXWExT3xuOqaPtTrm0ZdrHRP8Qx79P4L/g
				PVrBuyqD0VrykuXoK5bSfYhbfpnUd/SlaHWCv53HUtzQQ/9Kk7PLfNaC37H0Y2JyxzDQEIe6rxqG
				OD6s375lTsPiTjY1EmXYLjYI6kQ5RwmEmkXwsLu1IY63favPIY6jwzp9XWKPQtu5+E/WaB6M4iYg
				fNBLD2ZFu3GgQlw+Pnd1+CsEP8aBgi+GeEwqiB496HlXl7BULtZA3/e5OsTxPFKo2Nl8kxPsrAQu
				3e3zk0YPPXAFwzJ1d+/u3ZGjN20gU+3IetMGfrlyWS7yjsWGF1Mc642Un+vDl2C9uGpqi3k0+wTT
				M5pBvQwxxEkZZXk8xPG5mLQD+GgW5eVOWEek4i2IQxyvkxD5uOuf9goDurE+zTYWicfjQdbG8a3+
				7LlyHPYtZlFogZnKBmlpJ0LWq/qqhjjD98nQ0SoLmV08Eh+uJ84jH/1vgBtqTfCO/sHFJs0yq55x
				B6WWJ/A3fJqEbej3c6WJc2QPaAM+D7mMFnkm5QxxUlitUjLEobZ1LpnZVd129fiNYoY4qa0pGf6R
				KgxxPNw2UxJn0iyW2SkZj+ihrBWRJThlAmHciQ80pfVWvUPfnys9gW/RzPQxPo46I+6wLatuA4wd
				AOeVJicAJQAlALZnD5jxEDgABaAFBaAG2oAIoEAr2+q3BtMACIH+YaAfqG2/K19ydQ556o/nd/7v
				P9uedvxZWegzLi9gBPT7eNCDeuyuYCTpgg5U/gSdHbLUwZCFFb/BHkD0l21f2r8Rm0+MHXb0P799
				3FYtFB4rWrIOaivSEajYAO1Ovt95v787BX19R2uJzvjjEKP9Pr5v1La0tt2BnfgRJAiCIBCDWSIg
				wlPO7XQATKCQiQzpEOOOZzCHODPvsDHsXZ0Y+2fjIM7P4UlYZWXxdmuzx998iJN6UAIX9vkRetXy
				IM7nCtpPw9T/l+AO0Fisn7CeuJbGwW7ZDXESW3FYAbq0a0a7Is2GnCFOsjsNN/C9Mb8mWAG8utsh
				zvR9MIC11kzitQdx/th5eNH09gR2sCFOksP3TGTE0cULQHyIQ+laCW6ZOa4zgB1hM0qkbak9pR49
				mX2c10Mcb7sKA2DXJ11NfrfFMTbESd8Iq649LZemJaR3LTeg7SXhT2AyiPPnsMiL9jfcEIeSbQVY
				aCZ+ksWRLyOdFKmPLuJI+8jd9VArDOIoHkU7ZA1wsvSEGKOFRRsFoXPxtYDPhHW7YFqEDalIrRps
				QPdI/rjcpVgvmWdVxyDOHzseL9qj8EMcynsG2J/IxGEXXgO5HeJMHisQhjjpFmIulYBxFGXrtp8t
				jn4h3W3KRhyEAwQHMOZRQ5xkxg2mM20xiPXky+FkyyYrkhZwkkE9pY7qcvAsb54UezujK/v8G+JM
				vCGQ9dEHvP2Qb9vNYojj60AArNNiVjQnPWN5aYM4Pze+NkDGkChbzOrG8pPbjzTx+aeyrEHLIKV0
				NnoMcaY7Iuolvtc69ZrfhVtr7FftDeL82KvEBdkr2xDH325XStoYN+3CbbsRpFt4Llg7X4kIFjhT
				jDiGOJOWAymTBdgHvZQndcfm1T+vRj9/w1gSNPOPZ6N5He4wr/LThzjJK/o06A+d+1sAmBcOm4dv
				EOfnRiQsPGTOEMfTVqbooIRG84y7U45oHofw93cyHdIMcTkZ/25mY7QlnqBNGedd554cCaNPc7ch
				qbV1kJGks6WZAcku3ssQx/Mu1BIuQCYb32WAve7M2nv0BdUOlKGP2rSFnZSm75tDnKmuLHT1Yp4e
				xFHagHo8xPF/uO5CtEwaiBNEj57mrr1etIGGwA4oTLaQMQrVIxiz9rRcMAEgsTa3g7Arko3tGsT5
				eRChq4t5MMSZ24QVdPTEYscfono7+LhsnwWGOOmO7Ba/GKQdAHYUJAqwtQ1EJFc2HobzIQAfACAA
				jzbwBz4iMWlHr+dvlcS48T/Y+/ifHxUWAUwIIISCwRUF/z8ir/AR7cjI/I1Gw0eazkvbdP8jIiQ5
				yvD5r7+hDUFEhmEMdhQdl9+bNGRIXFr3B19kGOIEL0X8+SvERhtVh1bRLvIA+Z+AvguNBmmz+SIL
				7R1f+HvTVLT9dRtwToGc+BEoCIIwiEiJ8I6inA5DnPm9cmCz/zTXmKJfO4X5R5u7kyqwlWeIk3Ib
				+lagiXQFQ5y0GyzO8uaBIU7aKPMJOSf2xZbb43h2cYeOIU66nZUl+JPhv415/x5hQAZF72QR6DG7
				1/HR3ZbJPTushjh+Vj3UDnEo59Uh++PcfjnLNVvo9WUKgyEOvYUUErMj5o61CEvZr4c4RmD1AHL2
				YLdiiJM+BHqCsBvHG0V+nVmjs2VoiJNquk9u49C6cxRztafB1Yc/1O6RGQ9x0q/PKDnEoV0vNiaH
				mxknUV+TzTHLgCFOqtUMicd35fF2Zs7oKXeyER/Krx3dnJM9x1q05egTairthzgpli8UD3Hol+kF
				iw3U2FAU9MKO1JbZIU4qk/8k7wSd5VyJ41sGMPShvRIajysCMTv+xebb43g6a7JliJOiK0avM5tr
				CkOc9FntA/Ctf4xdzSM++o3XdLKcocEaq41xd7qQ/G2I4zFv/T/E8bksIWw2lETunX6IkzBm/DzE
				8Z9cP0BseZtOMEmmYBkL4t2OAlfbtabu5UkNvG6Ik7j6+zTE8b/Uo4ZBHLUTL2qGOJTTvwpDnPSb
				GioMcWhN7BnbZj+HOIvlO1ryo11zjjuhTQ9hz+jLf9mAFt5ld9rfaYgzeTdBGOwlijZXUoM4H6PC
				L0McHxbxSdyWuPxEInTugYns0ftnc7I3pNtmkzE93M6YkyfxG/Fh4338ZMchzsxIos4QJ8FO+hjk
				fdMhTuLKK6qpBPE2BmsCGfq8FGRGVRc8DqroWDzXtNlTCILlAPEoOr8Y+iFOwtz4CM6W4SFOqqkz
				xUMc4u6F5BCH9uKFw/gk1DVnQuhVMxjipF7rkO0f7+OXjp7Gs0uWGyfLiyGOj1sFSvsn9ehOCjGX
				zWkHZ/TNEe0yupdnUJ8Fwx1+5RWLCdgfeKUO0g3s+KSv07Zx81DIZcZnqByZNnTsEXeIoxlYmTHU
				duRJfWBCYTRiEMZadOs5i5Lg4+5w7wNjHmzog1aNqDXG0Jvu1NyRBB16gwtFykl0O7mJhTEKwefi
				0upz2Qpk1f2kkGkZpgmjHLwcADeUIiAAIQAiAP9vArqHFkjvHwFCmUVLJR1FQZJ/QtZ3of2YbCTs
				PkGOQQKgGrMQzOWsnxeOIiCUkU1u+LHrTY/cEJ1nIxs95TmRnQhRzhNhi59JmQlubqiUnOOnaTS0
				1RbPFAmNNnqoPI/rA6H/vnMmA9rVlzkSbwZMMzGaGxqNcc+XI8NQdRZBZI63FYGc+BEgBAmCQAgI
				iTAizCjpSQfTjWqDOL8XzaSzBP0+iPM5mn9AT29oBsjcIM4SsHY0QWW79TPE8TkxXwmwzjG4SuCM
				w3uf7wN69FCbSMpDnNT5rAfs8JkhTqolEpWDOCrH/0k6w909p05bipIsl3u5T/s2E5TRP71wZDJq
				rp1s8nyn4OBulcr0jrcKAh+s2khyPE4OkPle3hvE+RvXH0GYJ9bbAwdlLQ5tdIYWH3L2NlrRo4cP
				cUh2AQRaNZwxdaLOOcC4ffrCoGO0S9o2ioNvFPy6ZcwP4vycKTVZttsC4/P4IItDnCxL/RBxDBAx
				HY5GRmVT2xgnU2R/mzyHMD9/d5kYzkGcj2vzti6jh/b0BGj0r5eBeGYaN0zf/828ymYHBJIvyLrs
				NhjEUTKm/UE2Cn615eybyOVtzJOZD0LZ8NvhAylc2cTj5mX8NJ4OVg0/pogPxmXE1HKkmuqmT0xM
				ctVtdBmTZJUytUM+w40otx1t1rXiMIjzq4UMl+7NEIdiLNgx2hU2iPNt1PoZU8jJvm3gYfOGqTi6
				wjED/z7Tb4jj6ymSv2Zag+OrCQtQ1mqy+A/ifBtp/z+I833UegAfIOMhTpKBwLfe++mHNf6c5qro
				VnSa60YPcmBjmMxLY4jjdbz5/yDO95bfAGQ8O7Ig6bIRTjbK3zcKBGrLWIM4P05RihwT0WH0EDZu
				II5zuEDGF705qUKNwOMc4iRekz7AVw33w3h+2mTzEKde147Cp+8y6oY4yVf4ngBZG/Uscdp9jZoA
				K7WE0BlDjDspS/K6Q5ykrbznIY7vEOPvEMf7XtuDDAg9N4qD3Sj765a942SSt2mVQ5yhsYpsJSvF
				coyyC/boZp8PlsniG+J4j5sPiCnyn01lkWbHaIiTckr9l+0V2PHuAdeJOETqkWLAGzXuutmFDNU1
				cvjnHHy8O70s7Gy2+DfEmT4GDQv79P4G6pZtGW0NeKgxhziTl14klgyhTs4+dsEexdAQh+LKj8oh
				Du0Ks8eMDajDRwcZ/c5Lx88m0pnm1h6qRSRkHwB21ioRkCVpDg92XiE7SVu57WZmTAQnACUAIwBT
				r1Z2pDEIeak625WVEksKx+kq6FB2nXIhkMgrUHVaHJEUhsCasgFDL1ewQqi4ZqoWl6RD7/h4+MwV
				h8Wtf1OSXT1Ur3SVVdasMLSdtd8V98Y16jz8DkgclxWgezxx67h33fGbmV9DVfKu332NvwFBQABA
				i5WrkWyhLMikIvfee+8v85coZjYO07g3psf0Nm7c4/+BnajR3fWxhRmClCI0I3gDESAIAYIgEEIy
				IrzjJNYcqNAbRPNirbi3cIF+7C6cBT+58IoBN8Q5TXmtDnHuC1nuIU5kIwn6EOc85bU2xDmf8loP
				cdp0iBNMecnCqEMc02MAZIhzXM4aD3EOj3zVECdCT4owaXM51KToQdgfhAOtK6+wnnFYP8q1vJus
				iRzC5g5xjmxli7LJ6SGO4WZ1CDm5GeIY3KIOzeT+0Q/dhDp5conDHeTWKxviQCrAEQfmQ5zlYhd5
				iHN4S6mGOOF0lLMhTuSm6eImLUOcSFslCS0Y4kjcDF0048bRO26BsiEOw2KX8VoJs46RRhxoTEUw
				ehF3Eg2aOjBM9AWXJ+25ITkxBnYXWUljJ/rfLZBs1xd3rPn/V+HXEOc0zDUzxOmYwREH2Bu+CB8b
				9LphLru+K5FxV7gQNR7iHA5zXb5NMrir9gOGiyyt9NHPrppGrnlgehrM2AWDbBg3iEO59Oa1HwcN
				cfgML9DAzUVkM2NlWabjvmKHOMYF05bfG+L0NpSLNrBVvMdLXQziEIOYe4jDw8iO9y3tHeKYN+AL
				mjXE6ce7UQXEGXQ+814DRwfszqbVeZ+xZg2BHr1xESuG2dCHaBcyiDNpXElqmjcmnI5+7PoCF9zK
				yyBO6hwJCU7L+0Gcz9km2sIbN/rh0RAawFbIQxxjGMob4oRXPqWi4UbmZHWNNhju7fDqGqCsdLgp
				gzj00wXi2ZUwji8Mg8wevW8Vg7NwZOA6+ivMSI2lI5n1vXzctKpjECc5QNpwGky7uwepfeVXLkZb
				SJrj9PDulBu9vy6VA5rZVbQsG+Lkc5hCtUEgf7JuMIiTHf/PHFPUaLRMhzMQ0iAO3exu0i1fm9xv
				vT1Y7vBNeCNZ3ejtYRnDXBxpHGt1GMRpApYDetkxAZ0hzmG5MjHcNZDFGkehEnByoS3Sz9ica+aN
				9AYzyN2vLuhmd4RJ04M4lCtsGn1fL4Erq4YlTgJLDhAuz6XcIE7CwhIN2MQkPcd9yFmDK00OVtIN
				FVyjbqAJ2HTg4wxxOLb2yYM4HitJ1AZxxt1IudjGQZpcItyoROmWKgZxUszBkoHt9Bu9ZaTFmDvC
				OJd1htzxNfQdANdaMC8ALwAxAJ1y5y0HxHKf3vv0/pdyAwMDp0Hm9IZpmIZpmIbpYXqYhukzMzMz
				mxrNo4SY6UoCv4yyIDOZyEJaAVQTgyG2a99QRbwNUbPKo8lUci95Su6NCpTkkhxDQysRkinJyz0z
				k7AVSXpA0QwHWdzifm5yB9Jwk9AI4cAQJkQIEYKEToSJMJtOhJnJ7IbQVXfDdPs/Q9vm6fwEzi88
				i4TMfdMJvRPuE3qfze1Cu1/4D6H3WkJxaquYVJCoadEm2g2BnbiBbekBESQIgiAUgyLhZxyF8hgm
				ox+61Jpc5E5fHAPHDRU+xDmxXh8xdsYc4pw30gbGXKaD7TTJ0NO2tlYS3xCn/wUTOcQ57hPC6A1z
				ZmkDizuxWHB3eyQhuwW7neAQJ/rAJ7GbZeEQJ8JE6wT2D3H6q2XEEOf8LYSF2zp6R/Y+dIhzfnC5
				8EnLDxvVQIc4Z9cxsXMSPsThcbmiUVkEhjjSapm3IU7keUh3O0SgXL5ziGPiBoMMcW72yzps/awx
				ZsHlTu+mjirOrxer9RA3iJ1iGDOqZm8MxNUyaohzPldW6S4FylSoRVyuo89MrBMeWfKFOc7lol9/
				GvAYEMTZBoo4TIW55Aj2OiRF3h4CYKvjbDmKESS3z+iHOKXT9kRQ1d5iMs54zeh5kpelw2VcsK9B
				5+nLS3zGflHIhrYY4nAeuCpDnOAW06XMQEcZc65R0AZn7gFvvq1SBt+Iwy/QkXLmdqoDd87KNvN3
				FWxdGCnZ3fHDkTSWgaN3tDzq8u4OoHkkDHWIE6tDHMEWmMsQJ9LmqgxxGMtUFEOc4wLYdIhzWLWx
				DHGiNjK+/Cibf92ot+KClsGdHm8MRfPzqmXyS178hXZ6poSifF73jg6ueb0dy+A4tDANGr2DgyFk
				iHO4/1QMcaI25/k7uFy+vsCf3wfiIw9NsvFKMMyMXILjvS2TYVd+4RpQNHrTamJ3yRUvaohz3kDF
				N7ZSMpJZ2lhCcsWLGuKcNwDBhjiHx0ZnWCI2Nurq4GMf8JoUzQ4Oz7J+bq4w+pHm4yIMYjNZq8uW
				Jbo8y+c1GYyahjh361yzIc7BMtrmXZl09DObXMsQ53wwWAK72oBrZdOatj/23PcQmpwd4hgOcM0Q
				J/6m7gJPmg9xIlfucMf6OMSRJ7q8DHGip2R7iMNlHVpG1pN61rImkeC+ST5ho0hOcXJxiGPcj1q4
				TIqgTZqjTw70JwX4kxZDnMiSlKhxsoPh4p9cDXEMZKhM86yfRd2d7AGWbnPsjtLbkIED9leQGAG0
				HQAWGCwOsCXpuIROkp12kkQNoyclACYAJwBj9NYkqqDVKnqBa4hWjUpSAzC1XuBUKlQ5NNKUlpaE
				1BBaCuUCo/L27X6fCwrcBS0XtMHgYFBwwx4cm2mtpcVNa0TGmDExVEOSHFhBGIGNj/HAo47OM49v
				uF0ohm58ESNRMkqQDcdF1x9CjWY+IPL3MZhCFvLEQgRAyEGC/CsW5AnyooK8g+xtbGzeE5lz08TE
				ggXC/Ge4eMM3DIGcqOFR7qGFGaQYIhIiOxEgBAmCcBDHiKAIJ0xaeUOcAbbJzMhbf5MMFvLU6okH
				d5qGZoiT2cqzB144xsQ1/eBIqmrppHVI8De06zOMGxniZNcQWEMcrEEH9hAHa1eCNcTBmstQ0YFX
				IabtgneFDnGwU3e2wMsxk1zTs1mAuV2pKHZ6vCHADL4fkO0kMC+3NemsHg1xenbsXoc45cKco8/O
				WhmT9WvD6soKh+RjZGFIPMr1BVsDEU7/8oY405Wed4iTWWyYa47e6dVXMhviuFbunrXNXJ3NWmv4
				ECd52+cWl4tx/mp/npqbp+Gc/nX7T28EH0Xxo3dftrYM2PtnINognsv3SV5bdA5ra0oT/ujM2FgJ
				DWd677jbd88Vx33E0hLLMJIWWw5vdjb6grZWyRBn5tLOsTXBAhYOZ8m1Jru+aXwla0ojDifdUVr1
				xk+5zW7jBnUoFomXsVxpl31jzrvZmhFI4Lm6Nzz6775tOJ+0ZU01rVr/hkTP1XbGmyEOmplQZogz
				O1j238znuEXEGVvyzQvq5fTodc5ceuND5EMc/32J7Ga5Hr22Gcl2OlreECdlfdbhGtG700Gn9142
				dCv2HerXKIc43nOO6bwA02lX5b1mOsRJO7+4ti9X5nYKIpcLD8j7DMafDHhPxbnaxKNzFWj0VVuD
				tnk8ZOtk6Gxhz7089DDW3N51gEMP4Zru6+Ycr6dyME24VrWPvgik1acP8rns7o/NOMnW8rk3tttz
				NudPwrjb45we3BeHXgRb80XLGc28TdtsF2y5FA9xfB6kjWe+snFn3poq7qSqsaEbOxz9jzE22hBn
				mjH03KPlR19eRXSEbEnS56NDHK9dt7s270+GOOOFn5HXyjj6h+Wok2HvubK24tu8794rquzeMAvi
				LXWOy6V6gCTs0TcJ5qYM2Yz+Z0ZNX3A3N/ZlRMleONySnNKOkl6iHPbKxduuG+KgHRg/+4undJfD
				Ayxnk5z789g15xas2+504GkQPYr2Rv8BS2Vv2Og/m1zqE8pZLj3lDyy1AnrZDk8YYEtJkgMAInzR
				Lpm5TInsirR/k2uLGXIQ8wTYBPYE40wsMEIjsWGMha8DRWIiMVEkFpR9FMk2CVmEMLYJY2ERImMz
				MiYZGePImDYyRsY0MhZb8BI/KegpYotNWywoQltstMUkitDUxbTFNG2xLSZNsVCE9roOlSDFghQL
				ESEpNhEhKSaJCEkxRoSkmBYRUsQUMemhTqGH/Ep/dZJQp3B1mquTXOVVaf8vieG/pP+P///t/nUw
				/Jf2uK3fdtz262D70oJ9SbYfvm+7DXdBfriXQt9emraXpO3Z9tLaXpKJenTRB/XBoSHq0BBeh3Ap
				PIRLE0K4JOEhGh5CuLQQwqUQLimEeYSH13VohE6YuRTmM5dmZi7JzJwzc2kzcmms9zEOIq/If5FL
				InIpyEUujYhcEhGeEuL/1cdBnZAg55AkhSN/8tIYJMWPDHp8Hbhd8myXxO3B79v/aB/TpbBLl2bS
				JZl0Trq0SZekS5r0WOiK/4q2EY07hM5IENEnotSjkiMqTY9KeigiKv13f0u/pXB5iP+W9hD/LS0e
				12+J23f92w/2b/9BIv4g8OEtc6mGhcPoI2ELX+4OcyfI/b72pav9vrbd1+rt98HBDg92sB8e7PDg
				YbAfHjw7PHghgv3wcdjh47f+fOx6Pg4y9efjUM/HHE39+biei2NcXy5eLRfLG5WLo5aLH0QmDw4U
				ieViyYMvp0MwTzsEn6eDeXrI4PP0gnl6DAafnyOYn/fx7LPH+1zZ+PscxvvMXbO/z+Nd5jh2vnPY
				uPrIChIzjLHo4ZIl0YNkhaWKpSD+iB86QvHDxMPED6Iki4cQXSLuv/YdJP6VAu0gDf0Lyb+Su492
				8PUv7qDfz7crdexgi+vblWZ22NTMtyvJfhvqsN36bSU3dHVH89tKr9mGWuq1flupbSXLeuU3VAoO
				jRDk4FA/hEohWELDiDzBDPVDqMRghW684Aj19UcEh/w+/JlKnank8EwnM5VmJiQ8Y85UGqkk4Rhb
				GhapJFJpYVFQpNJFKkVY5GEi7kUqWfIuxDNvcJiOBOEwZDulBePXQ9B+6xCmsyAypGwW5cXC+mN2
				X3EInQkiHIZspbRQ9HoI2W8dwnQWRIaULYjywiGC/gjbfcUhdCaIcBiyDaXFY66HuP3WIUxnQWRI
				2USUFw7RH7b7ikPoTBDhMGQjpUWD10PUfusQwqxdWza0DYvwmP4I9luH0JkgMqRslLSYkP4Y+61D
				6EwQGVI2Sgt5RPWH2G8dQmeCyJCyUVowrj9ov3UInQkiQ8pGyYs9rD9mv3UInQkiQ8pGqQtFpUoP
				oZJDqNQQGkJoaAihoaEhhIZH0B9R+61D6EwQGVI2SovH6I/bbx1CZ4LIkLJRkoUfoj9sv3UInQki
				Q8pGiYsG9Ufttw6hM0FkSNkoLcJj+iPYbx1CZ4LIkLJRWkxIf4z91iF0JogMKRulCJMwUkSQX3xy
				pJMjnRxpTjkp5Eg79WBc3EjmRvI2Ur3gTdhGEo/euI3kbaSw/pj91iF0JogMKRulLhS9fofsvg0O
				YToTRIaUjREkhQhSBEX4I4LdNziE6UwQmZlz5CJudn30+OP/bbHrSpA6OEiYzWIRETG9yYLARCYJ
				K8Sn2QlBwCw7IQQuCIzsRbggICRZk+NaKYjRCV5uumsImomOXGiuk0JAsXmggAMkgAALOMAABThg
				ABHmMYEBASND0WY0lgmXCb/mmo88xDyEoHnYfB7OCRf5/o3Osjq8cX26A0N/73a6UKqLTkzah853
				6FY5dKFsWLQTt6ETul5Cty6Ua2A7C520cgh9hK0KCTOhnXYcYbp21nWdrus6jmbfdF0jdFIJXTtp
				19CuXTu6XfeuXbt1oau7tms3ateuVoWqwt6pE70b/511gaFOnTCdRCakuE66IkTUERj62X36+aXD
				V773oZ91o8dtmXfqxGGo2zDUaTgUiueuQQxCl31XRtdVWkanNcpQ18DoHKTDThOGOkkY6qiQRXgn
				k6FOJUOdQ+hMJyFDnUiGOmqLETsFGer0MdQ5uNNOYQx1mjEkoTKjZCHstDHUSWOoc4h13sliqFPF
				UEeFBaeTiKFOFEOdwzpSpxBDnR4MdZQXa6cQ8zDUOUiHnRYMdVIw1FERXOid/IU69Qt1DqEz3VAW
				6qhV7xRfqNO9UOfgTjsFL9RpPL2MksWpT6d5OsmbziHcefB0cjed2umosPDI00k6nTad1o5s1NFM
				J0vX6RTCVEaCSJgRjYgsDGVkEmEk08kz53QLEaaL4BnOjAg3M0JON1NRU0pm+k23mXYXxUxnMiKy
				yYhwI5KpNhSJTC/JZNrp1ulC51QN6kKcLipciNOHkQfhdA5jMCwkThvcsNA3XQjThbrppgvNppMg
				CwtxU4YRBgnTLWy60DVVmC6k6SJIWEjTa7oQNZ1nCs1C0rRyZ6HHNMR0ocY0pjObmMpmjOl0pphG
				jL/ZL72cml0qk/4fL/XjMl3aSyu7pTJJZTIjFVkrpVAqnIyVVkrJKq3IKpVbGOfElFZ6qYQg5aTD
				DUUo1aWjzggecYIhuBBPug8vs3E5mrCJCRSa0s07liCcbLIthLN0GqVJSEwsthY6pfNI106DBJEi
				ShcipXOQjjqDnrRQCC3USedK9+Flm8tpW2whTTpbunnHQRjrBIkWu0S0VJoUscuS+npILQ1pCAkP
				qVx6MaRBUuqMEO/6y8bVGTu8fHd5PTguBrLzjoPQHXbWmJ6FlSnN4fDlu6yrlzXbToPMsGzFsg7R
				0Bl1UBVilI2qgXXZYZCw4DIoLEKQAmt23nEQhg67oBnOfJZiBLGiYf3aoZ0g7MxI6IjIRjiR6Yh4
				QsghSY6H+wRShhRSFBFGBjfLOYk6gsewLchsIgYFGbdNRJvoshCjtU0qarIZQxBFWwhFnKaQNnEK
				Uww6VrKTg9QJwQ7FThKsJmrBkuwUQesN1Dw8iGhIkW+X4te0Ly5PetxuuK1p0zixFLYm8WbJRM0L
				S+FqCrub3rBG22kfKo1pKF3fVtMatXSGGhQhaCFooTNSCJOgCWOQQiFoIWiTFkGP4NehMxnKqMXo
				MX4dJiMUEdFEtIpoklALKSTUdFIzqakhUgukFkIhUpsQqUlCIa7UGCI1LcRpnKbQpkVo/+T3myI2
				bd+08GnzTZN80vhJ0y5pkqZLWjzIPaJs0eQISZslLTi0cWgO+XVwrGOsk2NdOEKxx0JuY22si1gX
				GqE/Nv1jkv4x9o9p/WN/TP1j0cUf9DuEuB0i7NiCHQshQnZsgh2ThAhZdSxEyHLsdsyOKbixCGF/
				3nbGDZ2INrZpY2Ei1MZm2phk2hgnQlVjbog1xDQhxGIc3jChQYJEhBCbhBALEqEQYiMhxCQSJkYJ
				E9NkJjYTk8zEQoKcMxxSZsOImVhhImwjmvDDeWLTpWgn+DDWXbkzDTJBYUYjHOFGxFGTRhFiptil
				++JaQg2PMJWRIA5hgxuZREIoZiJ0yi0SLqNhEUYsCp42w1SIGaZrhjlivuZkhnmbYYYxw+TMMD+b
				YTaYYQrNMEOyHaZrhjmyydJxCo1rBPHzcTg6YpgZO8iIm7CEQ4hPiBFvhl0R5QVxEFAQEeX4JaJE
				HBQHgY4pyjEfipLLiIMAZxSla/FN8J+o+6zDRHXMqDlRlnFMlIOuRFlkkSjHK4mSOFqLckxHlIOd
				KIepmw2PhnHwJIwP2yeILIvXnlWCGWZBog8dYT7JngeHZ6YygRIzTqViTOxmtOHhwSM1A4NITYbs
				UjNCHyj1OFRMU8QJskNTnrGmp8KaM5OxEHYJTfPhWiumNIqkSVNWR5D+aDPW3aEzo00HgZGNNNqc
				bilktqJNT2gQkaJF06YetBnR4PzBT9BmeHD+4BU0H8z98v/9/KB9sX9+Hj/oIEDPv2czbGnt8dwG
				00FgKp3H8myuwUFAjbp0O5sO09AQglRmZ1NC8PswmxEayCDw8YRQBwkzZzPMpsMOAqHQYNhBwMEG
				JVgzB4EQMQ3GZfYYBCQqUVkQRwwCC5FLCKGIDgIREjOEPzbLEPYwMIQ9DkNwDs4PQQY7hGDMZjME
				w46FYNjBsPDNRV+IUV+4FcJ/FcIhtgcFm4pZMdP2g3YQ8IPhciN4n6Angj/BCHaQoKULjelP4Ze7
				IOCH+3e9uyAQ3sq0g4DclOUgsJtx+eMgELcEfY+DgD0StINA8IIEPXYQEF+Cs0xPYNCyDEemu9k1
				syDgmuGzWtpZECiDyJyZBYEgMkOKcGQnGRmi8UE16ot1MPTBEz4Zj9IQxk4LC2oT5LGZL6sZFspN
				2GQUIlC0Mabt45h0PWT5nVBXoUETZkRmRBGNnEnTZMb4Uh0KvXjCQ8ZBqYSxoYWIkD4ij0/4EjVl
				oYwJCxlJCCUcET6HE94fLid8jh+ehzcOR1gPbw5HuA7vDS/CdHih4YXf8NjwIjwNLxqOsBpeQ3gR
				bghPQnibMEN44Ws04U944VcTNOGZ8MIfjWjCmvA2lGlWCe8h0oR8SnhBSseEMzyKMIzD8EIoD4rh
				ld5i2oUnDE/EhDcbL25eUOtjDX6oR0I5gZMZRY9vvHbH5Ica/KlHQmUCZxlRFB7D2t1wG27wQz0S
				ygmczChqdLx2R4Tlxxv8qUdCZQIXZERRhDGCPt9xuQ83+KEeCeUETmYUTczMa3dYfrTBn3okVCZw
				IiOKQsYQdeGOKvQRGvxQj4RyAiczihhc4LU7gvyYBn/qWZgKJ3AyHuedNg8CmoQ07xYzmcSlscXT
				5UHgklCgZ3knUk4eBCoJTd4FSTidhqTI0CMRR4r4bvhOwgcBSkLkO2/zJCHxnYIPApKEvnchyx4S
				6rqghDpRYV332zHbnRpCQp3a6SYk1Ek2XSgkGnrYIfFwyCf+aTzskLiY7RQS6t8Iit8h8Ye07T4P
				otBZvrvt7r7rb/e3Qhcezmg3Z6i8bIGWQ+VzWN52PEPVXYa2ffvA0E5nqPeiErq4Q9t9HGRC5wW3
				XR08dfCELji47cYMdZownordEBzjtqMZ6mRpqEiwCKWdzFCnhThIvnCIw2z3KYM8dBaOZt2uJb2W
				9EMXGsR2U4Y6yaJdpe1Yhjo5qN2CrIzh2qme2rmMOvYJRyUcABBAAAxAgAGBVgpkyJSQqkJQjQlG
				GTwZDGTQXHD8uu4EgYaGcM6ICLkxUPoEAS12hdg/uiNQ9kV5D95JeXd4p7xT8k4tFNY8pq64Xmg7
				oXvozqAY1KmoJEhQfgQbdv70d/Y7wzdfIK9xn02zdxZmn5nMztlm1yxmv4yy7JUF2Ud2kZ2yT3bJ
				HrJzF3Ev98D9wp3cL+7B/SNv7/awfbbLdm5/v+9/rT2o2r+7+2Xn3muPvWrNvdyrD9cK99hjldqg
				3/X19NDpM/2cQrd4qPbQmKfS1NYn6tD5WZWun7qqx3XqvHWr9s9arYP1YJ0TnblI6NSpzzrvSfq0
				NuIKb4Shq1MP1VidE+z0SXXq7KqvOnU1qlM6r4XpDjorOvUQdE7IzEWm89QXgpopMERgNEIYd5pR
				b9Gv06lFp3Omn/Jl9FP7pFNjXlPtMfqlU7de6VTw9FP0ZHQGmTLhyeinWgkKhQZGaEr+UgafDezX
				EK6Gxk/x5qSB1Ml4oANFO1BeCC7c4XI7XscpOWyOnzrjpx4/df6UmNU0Cf85EzIiCRMEeIqarjNC
				dU+cD2E8UmE5Y5CNOArq1E1XQkwhzEickjCmyEfZHhLOOOsw4SHOU73OU3Gep6RLl8UpW5fFqTgv
				MY7FcZ5xer51Xg7HeSp+l6/OeEPjPOO21Oo8Fefp9Z9bX+768H5T5to+VGoIwTRlmlHpYSGYphxM
				B5ueYFJqI4TwkbGMlOVsVmoT5WgeKIeHU5RaCfIgFTmpcsQi8XOKmneUKPkpURQpjhJ1nqIaui6M
				pyhSVMw0OzVp37l73ts6JYrCjBwERPTYqUluhBriQQp5XrkDPQ8pPo/LhMfnofj88fE/98W95WJf
				7Et9cS/1pb2EO8RBXJu2x3YQsU3bYcSy7de23dr21DZrB8pqa5tvrKkmBDoU7mCBvx1B1wSB3/dw
				PvrHM3YQmMtlqI/+scYOAno8xqwlJgjYFjcmCNTBQUxaYoKA2GIHAXqemBdbDvUxQeANccqYIBBa
				1kFgKg3RVBkTBNayYsQEATVKs2EPYe1DZNhDWMND/GyFUJDfI3NG/owcRnYgyuZMluBA7C2X0EIl
				SJiUsEdCEcJBJMyHLYmw5TbP4evywYFOvQ4C3KkwX9/U51oO3mzjzjVNzVzL4Zjt7Vy3lNZaFokN
				CqJSCjUo1CAOlIJaT6BUq16gFNT6Q8lyGEqWKVmmZDkUakzovVA/7UeYSBD4SNiHhHDPRYJAxwx8
				5WFmZv4Lh/qD0jy4+tL6MhWKNhLTKZY/QSLzUtzx1ELlGTqcQCHZUyL9NZwyHYXaLK470OdqBm3m
				HC+tE5bnD/tBrTsjEypBgDMN5FwqG1aCgIaa20HgwstDsOUOApVQsnIHEUoQGGFgZRQRBUoQoJBy
				yuSeBAEJJXfIHQROnrd5s7wDbw5vk7zHm+IdvPmdwd4dAtndYRcJybBPIkrIPSRBQDaHULt3097e
				hQSBNxYS6DI4wuDE4M1gGAY5Bv9hsIELIwrCn/MjTB8F+/jDPXfHnTfIw4SZGeGFuwzHmXTF4pvw
				Nfft2jENlzD1SLBFWOHGkziIQiPR0/cs4lIa5DCejEiEIVyts43wUPMu3WmDNDDMcIQVrkKOnFTF
				o2PMxfvBdQg2fGEaRkLwhB03YZIQpvAs5Az3gszlGhQCpZOoVIjbm4crDbMXCBCAUxxKMTxLcvIC
				FAAJI4qIUDBIdNBZBgEABYbp20YxLQ1TiHjwWO172KlvQz0to+JwTisNlnSDhUKaKAvOJdwXNr+e
				bnAOKeuz3/qPxS9YOGrfDxsqSL05PVeSkkvIzw2PfScHJT1qcJvFKt0JxL9blV1HWru9gdOuN4f6
				qivWKpIzOzNFeMuR2PSjzNV2oeIbRCb0UJxp+Jhj4YrJkDvHr+8aKju3Zu3ZO+ZEF8fDDMg5UJf7
				HEj3DBKCKCDiibv3QH2WzgrrwspyoL6Zay0T0mKgLqanEft9hnNKkj9EtzSGPO9oXDXRmebu3FPw
				UZQ5P4ZGaq7wXDY9ULdd6wlECU51XlNz40vdlYMcF2TlCD8D+KkzwLA3/sgA1cBaziCrHlwN6115
				e0w8Vqu0Hu6VxLC+eZ2AXYEL6xPp1O4K0Dl1rHx1b11pH4xGxLuCHm62y7J/cO9K7LVOxeteqvv+
				CRWOlV1Q7hvNXafS/S6+rvznOTdWrzb73mnl4e16NBc6icjWI2RhY/Vjle+Oth7X2CO+wYm+xUfA
				nsbqze7eHCy+nLFHa2UTJHcfUfSM1YVlvTG++3TGHrkdTUquP0KxMlZPIXH9eIydiktZBLYBzG7G
				WH1bxzsGG9B/scexhY+tl+B0sTd0/wbNLEGwxU7PtSue2QOWxb7Uhes5swfvir2ZezYgzCqkKnYq
				blhZzCqwKfZlLlaPsG04RLGXKNpt0JzYsb9Ja/8LcTKxD2SHYj0WIqjETo/VKf5OMO7l1kjsm16a
				2P+dSI3YqbIrhY+1YInYl7ElPXotvu9yvRA77ZejYH8zaCD2xaxFX8Zm3D7sDdmGAbwc2XM5zsM+
				l5RZjnqHPcbr79C7H38Oe3MXX0jEfsQ37DTcd0LFivA17MvddD4RK3LPsLdwtQUqFuVc1kstjBcl
				Zi2HXNjLuMs2b7vSsbBHtcVO2115qLC3aXkFa10iznJcfF1bkoB1oUzYxxT3jflK2Ju3p0JqY0LH
				cmCEvcjW0zQybFfQil1MRJhdKT/YI7WPzmBvbr5yVQc7HZtIWtoVngb7ugvIp3lXEuGunsNfnfut
				XG3BTtfGEYd2hVfBvs5d49PclXOCPUXHBZJxlaOTe7mQ3q7UDuxxt1NOsisXA/uUajukMpVDFtgT
				sET8dlf2Il0f59iV94C9/VsjALRJCQJ2WvaFnNgkBkdhsSY23F1JJveC2AjIM8y9sENMzXyxEUJ3
				V6L9daotArFWiqGjXIpmBfj8rjz2633b/CHvSkm/HvOdB+utih/K4fn1sqx693flTyhLDlU7jLbd
				jrQSvMRWH9P+27/MlO3KVG/XGIR25mChnJyBelVveDjdt2Iu67HE48fqOzlO32SrwfU9eSy8MagH
				5Tcsb536m/jUSO3kYDn1ZEEczWOiIbhhWW/q4a8oUKMP9dzkdjb1zUWFyNmgcyqcP9uwaM7kADP1
				pMb4HPc0VKJh2cXUo5e/dq9Mvy9MXT84hyH3S8Abli04b0QyNYqqpU5pqiYNy/GwfCz1FlcODrPs
				lFx7pS6Wy0oxvBhFUKnTFIcJzjJ7WFaBbXAHwcESQqlTGO/Pbot9Av+OB+bPWTsFJ6M8gikKnqRO
				TgDFDOPMr5BG6ihM8ETgvSKRthm65DkAXX3RkLr7yBEwBFVsc0dmoji95kSHmL6JR329yAcABim7
				cu2oVwpfdlcCHHVRvkeA1c+XulEPXVZjCov1ruRq1Bki2O7KIqMebokRo+PN98aoawlZgIY3vkHn
				ET2WaMhhLeoxKk9YZJPvUlHHOR1xtnDjIEU9jFURxgx8IYeaqM8kP09ePb6ORD0erKGB7U/GGRYW
				nWdE2eHLPtRDikdYy1IWcr1DncpLIo9Y+kKu1lA3ZTOr9JHhsvH57AqmXtwedf7Q+ET4jwGYVKEt
				rgVt2PFuoG7BbsgRq5pJD19ef+sLuV2gvolnx2SjVwmoa/RZx8wiF3IBQJ2IrZA+LOlC7n2SYc9F
				tNnr50+PfB6/zB4XclI/fZsrIXX2+B3GWahd+0afrsF+bTzBbaeG/AyvnLCn1ut7T488PJ/o45U9
				vbVlkCP2HWXrRvFbvT49PUKV+BAbb+bpLW+CfGApF3KnhI68eZzeezxd85IuFha1kMvg6USvgfRl
				SRZyb0uPvDI0pZfnTg9Uf534VL1DtclamF829O7X6RgcS6thlIUcWp3+5QIIQwZ+ISffSEbWGin1
				38ngbNz8eLxVb1nTfEobn5SuwYSfVVji9DA3wzoY1kIODKd/svfBwOhUSpmagXTl9XhDkTbw6cMj
				5aE5HPy33PXz0jK3F9cicQucQzVvT1DAFl7mSX2oO9GoNV4RL/FROgvo49lx6uj8jSUZVGLV9KU6
				V8AzbqjpPIk+euZJ8JDhauVVXaTpGh+l4LOYhVweTSe40aMZC7GQi6DpPML7BQOwSk1BPdPdvSBl
				Z5kLOdGZbpPcE2IRFnKdZjrByH/fcSer7yaY6YvMPcEsr4WcsEx3Z8XjIotfyPWW6XQhfcmdZpiF
				HHiZnpw2Y5zxWcgdy3SshH4i66nxW+nCmnk3JfAOplrIocv0/Xl09NFzwDmtnwMGlxty45306RSj
				GnLTi+0xvQ8Cp/chJ3qje9ApLfIbZg7f7raHXOGNHuTTvuzH+ajrW82aaPUE0Wfh8GKsZcdmf4N9
				+FCTlHGmiFnYCgwnTKfBBB1CE7nABH2iSncRFy426wcZ/Ok1Rw/eWrY9BE0AFv64aawbQa98DiOO
				spTj0F2RgS7z6kQqzCy4j5mvg33rY/69RY85Pvyhf4X5JM4nYxZiYgOHhrLDfYAO7lS9/IFBPqz9
				YXm25oOwr/QsxUZu25ovpeIMWISGpZTU1JPvvh5v5Opb89S2DxUMbiOHbc23Et5ownI4LLeteaUA
				nIIPX98buWJrHlD2oZ8BbuTAW/NJ6bcJS+XhCfJMUQBAtjdym6w5zJ1pXmP8wJpDL7ahDuNqWFgi
				mRrqj1e6jRy/ah7Nb5pXNn6o5jgp931Gq2GpTc3jtqzR0euuNTZyRqm5xN1p5Nlm1povWB6o+b5A
				e7VvXQ83ci3UPKToQw2D0a/8oebR+u//lUkSU0+6MHbcyNVCzVN4PlQxCuD4xDvgXXk+zXcE16vz
				5Lq4kaue5lE0HzKYMkrajdSu5q5A6T01FBuuzDZy7NN8tOWDHYvRruSc5hA3PLuyNM3zBdSydd7a
				cCPnbppDST6qMYruyk2UJxmARfTwedLvlHznxYjbyDFL882ODzYsdSPXLc0pEs94wCKsVlKlOU8Q
				Xbp/rRI2ct0ZKtBjQ24fNrNbS53mnY7fpDk0BDNUMx5SxRL31Ij+dBkgUzpYuSrO8YfQ50bLuDqV
				7MONbuRM0byk3yM9a93I/UNzJIpkMGRoGzlIaL4lWHbRV9bZRq4JmufTeygz6GTKQ2fjGoRJWYiQ
				zbTeyOl+5t3tHvFYzUbu/JkjIozBhKFv5HA+880jPJPomW7kGp85l9yjUiYmXI7Wn+N2+NlwhVg3
				crBnXhBN0gbPkdPqI2caAZ1lZrG7uklgnIbxXovG6W5VK+X8/y6VvyGAK7B/VzfPpd2qDZp9qnMm
				C1VRy//XAy4/uOumpFlyimt74nEwxTKKcMALFmgj1+wrrb4bUFVrIyfhVrp74G6cFYM3xhbENtF7
				KierWtLBGzlrTvnJLzdoBn4jh1kpFQ4yoxzS5Mooi7EVQHvLl5U2cm4Ipe1v3WYz6o0cnJ+EUibg
				LEuykWtHJ62PtXimRqqNnJjj4Z134xDd5+oZy43cjUvmYx9AtzYwGWzkyF5JV2fv1hkfd5IKSQOo
				xJgxcjCKJITLAHfcg2f3yCL6vicYtzDA+AN7r8ghfJERbgLc4Q6efSKL+AK+wSK2Jb+kPvjEGETk
				zFbI39cA7j7Dk0XkXDFIC9zgljNgiBysAwmZEMBHltoh1+kfrd4B6KpdzMIacl710c4YboFVktIh
				8xtMxULOpjz+uwBw/S+eTyHnnzta94hbd5z/OtKL/zMxlAc5TOeobv8XKDnIcRvHgtzFj+knxjXN
				SDM7Vv8jXuTOB3L47FMxnuNyWKyB3KwptQj+V7AkAjm9rlq799fmrczWADlXF9bCE7nlDPgfB6vZ
				YlL/mNh1Pw6l4S1L/6i+5XLw43S8/eSpjNBjtsg/CsO6jxNOZgtCYTOnM2mmG3MtX9fH7RGPLSjv
				v2l+u6h616OxI8FPoDUXQCn/4wgm0scesPTvduSV83FO6206Vh3wg42hQPghLPk4SmDodQ9j0Y9t
				waOQMQTzcbBeb57Op7SpPcbJRytInce8PqR6801GJ02z76FMfno6/7Dkf/VOY2ANYQF2c+wE/riT
				PJSjYlCBXqgHnuHzCoYhV6ifFQW4Feu4imZkxTveoxkt0Y53fEZbn+PizMh16gC5HE7zgZUU3Q9U
				DvuNyOeUFPk0P0CUgkNn2gM1o5IQcpjyomZNupJgmWPNpGYsTk5SDXJrU/MGdsklcDK/U3MLaZmn
				S10RchCquZnHFIl/OJmqOQqZSbFLUw6rWR/URMM5n9PVPE9ydto0Lb2aFwQnYpYj3mDN1uT3+28S
				OuRqZc1ZaCdp3CkXtGY8qBQ1Lm1rxjCfRO+gG0fsNcpA89RE324PBjXDs7r0+hqJNq+gVuHwxgYl
				So2OW1hLDWNUF7+vyfybKvGxCCIVuf6jmclML27/10siS0XuBGZGvM44610OhZiS8Tc44XhUSVLG
				zDsjf2byptLfcHaWLo34GC2l+hfpb3jA3PrqYi//tYE54nVapgKWxN/MCbvU24Sqz2sDd8SoUpkO
				osRvhoE1CMED9t7X/oiAzlkK1R/rNzRj3qDNAS3ytQERrSInPCSZmQyPxxSIX3o2SYy8BM2AFjmb
				AJWGVgyOcam0Uza3yKnzlXrhf3NOASXytQERrSIn/PWYuVSIXlINnH1L7GkGfe2BSOXU2z272H+0
				hps7gv2siNcGjaBbqtTVGner2yK37DO0DrcCTb2oxWsDI9qKHCR1uWX/wlsscht+QnHc0rIDkuLV
				MytZ5BRWTsRv4vtLzFdYNdnZDL2BeEyeCAf0ZUGvLbWIPBBrTTzLqjN2UBa5ZH6gddwMYgYQdrg9
				s41CC/6ObbxUkRNVw1ujrFsNcDoai1zSD9AVrwhegvcmqkWOWrH+GheVL78UmT5Ldq/6/n48v7Lt
				jzDnzBSkyNnuYrut0fZX2I5ls/HXD+KZli0Jgzlpwtw3vudYnKslO5E6FFO2bMrfPOLjVmrIDIwv
				J2g7eA2NCJzI0W7AuIuhrd6DOIVI19OE9jBQ+gOBACYNM33z6Z94IlyOShM5wzqSVscHJVatuL98
				wCmTzqiJ8f4YJ4HTK67f2FEHtNCo1oqc8PXrnU5WnV7jFmQHkF/u/Sfy4BcVnpL11KVd5pXj1Hl6
				VfUNdm9T4ZHzi9z26ruET6Y5SWd1wBtQvxx9KOrKFx+g0u6pYz27n+MkeXqt3xv/wyYhku0ZueG/
				dwuhqPScyilnBuP+cvollccnRIn1SZK5qeu4roFA2emA9iL2nmtGobyZZvWj/zi65lfGYtCvXU6U
				8563G6SsMjHvBkMdj8Jy4O+avIpegEGWSuXQk1c9pRT3bLAyyU+cuLKhOC89fu1iopxGvF0wZZWJ
				eV8N1PHNppfvyE3qu34celpc+uuRs+67hXMqMzNK0/WpSPevhbxHLpLc3UvM+wKTn49ca7lLBFSf
				JkqQnM5Z7oy3+3i9j9y+s+tkbyZGpgOQnO6zWzapUmbcIbnmV2wSsfdWoBKSY8Z1V5RXcRVNzyM5
				b65bKKpCzqAluW41VyE5BSCEjrLF8VvDZErJQa/P6gB7RXr3TovCm//bZFUWsj60rw5kvavZ/2+z
				K52O9s10y/5U/lkiZI9Bgm+rlZvANGc5gG/2WieHNzmrwvnsdPXdq3LNW9Bk7vJLLJT36V5hVZd7
				SPEn5Saamxzvyxr8dNnjVM6HKgHNtT3xbjc5ij32z+nq5agKOL2UzZyA7YHam5wz6bXqdLP7KTwg
				hjlqrun1TQ7cCQt6ui3aVJwEHkOjJyarL1WRU7V8em7ARdpMLjOXVud0bZ6UuMOe4VPMk1BUW+sl
				V3i8E2Pc2H8UE3NKuDnlTwC9sOS8LN1aqQ3tL6oQQVhGZXsaULHkql347K3aqB3KJl4imPNZci0V
				+4LO5G21HCs5115fwMxa+h/UYYayTEn+xMBbydUzAerp03H+E4XbSgBzXVm6W0qOxjPQW42N654M
				FfwS9Zw5zF+erhth4A8WerpTx+3EgZPRvwfcJPfdLTT9uIYwp/OqClyT/kTAKMmxd0QMzJelN2/6
				Pt66abLkHh5rtCYrukZhMwVePDw9cMHUBu6y3l2mOF8WjY2RnFtaMbwjtGB8rZzo1PQiueVvouli
				FiK5P2MU6UdiktN1R3JLOkadDJVxJblGsmH04rxHsOjeMaRek5zEw6IuLpWXT1zCxCi5n0wUgY/k
				5rQRpy5VeLH+etp88iG5JbG04ntLahUfl1ycP+ADXLwqa3r4pIr4HJMqFatqYHLaBz9QwKkwuQwr
				lGg9JTeZ3CCt0K3VystMrtmTL5VwrExO5Af1alzJjSZXBISy1jEmqiCbnO41DyRxik0uRgpKvbZk
				epPbmYLO6pQbxQdOLjIH7+PxCU5OjgS65ZcaMTlldHJGEyhzHX+kyvPkdJjqcBMH7eSy+E8CYEy+
				eXKz/OdEnVWlOPnk4rHk7g//+eTUys/980z9QDkZ89O+TiNTVIJy8ezH9xh/u3k+n+GapgjlVp/P
				jTqBTu3MWRyYOVFOgnuWRN8UlisK0KgO1XZ2goFikPVX/px8SisX6dTT1VQpVbdSLhZzmMYYcUVv
				NuANh3qGVBVkyummCIMcTmHKxak7qe5JKsEpV153rtT5t4rNUy4KF/gYfi+8anDKDXqdnvgT2IJl
				3373L28r4zGup4iBzKBofUi/cnR1eUvnewKKslTOvUU4jnvayScnUrmmzOEAujIUamadWgtCVE4G
				z/j3atHNpxJQOb36MUZdbalxZo9Z6wJUDqlZ2aBjiuXTylA5xA+zb111Xx5MYL/EzimH2fFcYQNg
				55MMTrnlI7QzXRUiHyaNx6HFKYdZm+5gTKHnk46m3Do2tXtdnYrRkyVGIcaUw/a9bk1KUPNJIVNu
				xUu2X11dYphylnNNX1DOacjATULixOWTNKVcgF93OV01NjgnuezGWClX/gU+r7Ux8XTCxrr2irpL
				jgLTvX/y9ibD2HT2fF9WIk0/VknG4m3f7ytmLpt74pk3VuB2lsr3qsQaO3bfPSrudg3Nlmqxyhvx
				R+8eddYYB+bm0+EsW1B+MaIQh8EZ51AnZIQJbm4P5ZC48I+CDPF6nJE3lO78D9rIDk1JyMr1Gu1S
				B2/38hNWRkcdZ+y6d3bQ9RqaqddizW9f5yphd43RD7PN9zelGtK0uZBmHGvWfV/j5q67Z8Xdbtu3
				18ZRge5raFdZiVVye91rBZ1lRIHx9PntqTJbF4XCla9Rm8mhLY9pv9+zXerg3S61zylE7nY+hWjQ
				tvmxkeOpBQ9mTl4KYAy9AnqEJvtMTgK3lqCAolxP6WZy6Lc1Ka3MAWNMnsyEciaHd1sDKJQFdqqc
				yYm4rR5h5cDgz/f/l1DO5Ght67KfP0A57c3kgGzrIlal9Tiz/icmEmZy0bV1M24nkZqZnG5tXYIq
				dATefP9ABsVMjqa2ro52ckhNf2ZyYtpaAKnS6Jwp3X6MipmcHW2ljNjJQTP9zeQktLVgUKXT+VO6
				9xiVZ3KWs5UyrpNDYvqbyclma4GcSkfnTenHY1TO5OxlK2VWJwe99G8mJ5WtBWAqBdkkOPPwMzl9
				ZOsKqJNrWvo/k7PH1jIpVbKXT6nKMSrN5LxiK8VKJ8es9G4mZxNbC0HqDI6ZUvvGaJ7JmcJWKhGd
				3Evp8JmcCrYWxag8n4efRTQzOTmwdeXTG3VS20xOBLZ6RpRQYZivnMbgOZNj+1rXwTk5raSPmZz3
				tZZBqAn005SyGaOtpAPTVOHWnbyBmHsAdR6MmWQ5xpjtBF39znJS2QY1W53wqY/z/5g8jCflYbgV
				KAq+tgM8Hfb6adhdDGLFMjx2tZn85IXvgdLpaZ8UMGNgYoFru1bfiUjCxg+2e8N1N1mecnqIWB8E
				UnKNQRdNcDpgAqbVQByPXcVQtZILVbm22Bzjpfz3BMor18RneuUB/3GaqRglKzlPiovC5Bh3cHSt
				JSfXmyYg5zPim3oYaXeKganW31KQzgJVHk0M878lgNmt3osn6mNIY/KS60S3QhRsgT6QpsTkZGcX
				/3eeGM+OwZG0pyZzZ3KbMmViJY0vypOnrS3PoOS7YSiK6Hu3yHLlK+Kp+0ayNrKP9kOi+IaZt7we
				xW4+0TP9HzNW5BziepWKG82gVGhOjkukm8fIDPIXCB/J4P6Q7eTo9azVo9poLT2Kp2Zv3h3zrL/e
				FY8A5ZPZyXHJrHLn11CDpYSeHBTC3by751mRtx+P6f2J/OT4TlaJGGs4RUWKrGxv/o4n5rFUFDFF
				5fv+yaXiWN920yAApmVBOapp3vzfJlZ424m8gH+8b4tYRcTR6EampkU5JjLfPCgzEJOftcgXlg/I
				UY6VwVpp8IwLaLpIypnp7+YZPxu3D/vjpOKf1VIO277almpGWzY1aMpBEP7mdWsF5rXoLS6f0Kcc
				HbwqiVSGJjhFjMrhRgZvnowTN5VD/0J/jnzDoK88ODLCGSy41vfNH39yz9PgTuOjfRPCsn9qixrr
				iMBzKUjh2Ws/MMZtEz5hvm1XLnf9/LO2LvWtPKq4GyZj4t+MEYIT4PbCWsBkLZ+xnOZh1LtZ9Mj6
				DJMT7k9OBjg4zYwNT4LPvJGJyYWPm6oCPet0ffw142QUW+6OwCcjuTlBj8+mKwdGP7dIJ9Ih5xvU
				FtWFkznor/CgN7zuBEO7ckHy8wseq49dJnkwPn3ZHK/6wzq7ciLx0xMppQzKtcpfBTY26Vqj8a5c
				S/ykCc2Suzvm9Ul8u/1yCkAu2QXpk2tOQvw5dOXwhZ+bKVT0OsyiXTlR+OkFpRSH+3xfhm9/9fPh
				evdOCvgZmKqdhXhzPN+PfObHS9xofVdO+/t0AFggZL+UwXcmvZ3UHdW1K9f5PgmyNh5tzCviftO5
				conv81veEzTM9TVwPQZzTwAfgQ+9z4KzgXTy2VKsnMr79EtgLo4xj/4yd9adrsuF2mEsLr9WVLne
				7pNYtO8mblM5FYGHZJHljdebmMj7Ap3QLLt+NRvGpxbjJFE5MQbk8pcPvvkfxez0eopbrnQsBg6A
				pnQADOCLVC6EeT6O+SUT0bN02OzGpdNPR4cDM2dK5dZpJxccFsasjMqh4n16sR0Z9orjKulTTSez
				mOuUyg3rnKvh88Ym1QlgWGAV93ZPpU4gbE6Tyu0ZTm54TW4EgGVChKJYQnpA08OY0Qyuvc02OITh
				pymVs4B5SE+ZLR+bUVQ5Wccm2R+hXqRiPKD0EsmJTJVTgjX1E6M8hh0sJO21Tz6iqztSdWaGXg+r
				XEjQfB1mWFcTc7nk195AhOB1xJ1Ow8oFT5ms4nMbcrst9xobH+UZHbM6jg8VMG53YCw8xRqIvFJe
				O8sRoZejuU7P6x38wK+45zauHI+PnOhz8TvQ0EHW65EPxjlfs7hPivXK+ZFLbuM1uCgAlnkdUBeJ
				AA4rp3XAcirNskSM1EApgeVwnN4ki9zWvpf9HR+lG2m6M9cfzWI5iK2syphBLMf43cYMTF6DS6ir
				eEPaiOh+rChKspy6pyQFBw/CwGHFGjewoqMwXeNPxyarsTLL4TuU48WRzHLBXQ2LPeiesSgdWq5I
				Fu/a4UZCo+aWJnJIgaflzuBkIJgqpzx5r9G8s0DEX8tJYDR2dCs6tyzZBacix/T6I3kADf1PtPCJ
				NKUtJ7FJ0o+DinAki84YmRC4lOpbDkdI3q46Gr7lMKMZ4V4YObuIdVwOVZrZjlCYSymdy036NDPl
				zNx/ThyQdMqXfV0Og5cpt/CrS+He5cLGyzxm0oXD0ZNHqaC8nCopQ+yhYHYpvZYyXSmdhpApzLrU
				FUkdmYII5b6UqmSxb5OP3F8XyOsfEoZ/fClo0nvbm+U//hWJLGy9YqE0l1Kwy83BMGb18z/RfoW1
				3UMbL5etxGxY6MKjl2NfYvwTkmcmf8L9Sk2XZuvl5GgYQgqlvJQmX24XDbNMSNU8l+v5F05OBG2/
				HJGDKa/wc5dCAeZidjC/CWlVc4cd/DLTTRnIGjAnEX68LsU+YKInJPBmPGrH3MCD2DOYK4Zf1iqs
				8VIGF+ba4xcaQjpoAtN+gsUUFy5dO03tZZ5DsS+liZgb3F62ElLH8zAOP+pPwHT7fsUcXuJl86GI
				l9LLmBstXrYU0m++6Q3GEzubghlzOl0XwoYifymtY8tCAjWDeMwtS/jRiepVrL5yh9V1KXt7QS6V
				wgk+AmN6Yl7XDhnegKLMrThd6sQEzjKnJdPHbJvcbljmUtkWYgsFu5Sa8wZeSveZnZnDc/BjYMRH
				IJi5TKtlQ0NnwM64lKATbTOHX0xjPPZQupmLBlqo6EjOJNeZ22oRDsZAy7SG2ZSlBLZ0sTmT/x+s
				E6c8puuZE5VYvM6RZyJRQdAcdWIpIxTewB3F7CnHMRBjWERzi/zKjj0q8PB1MZqLv18h7jUdvpC0
				x8+9mt1cmfeDZLM0t3qu7OKTEtuQvvdTGNMvdnWaA4ZWJIEiDabmMKOVodBSPx/Jwh7K4cO/au5V
				V4kzSWOxPlCsubm7itsNaqhLctd8HNs7dss1B5tUkWrSTPPoB7nFcoTHTClsDrX+aYIBMP/Wdv7M
				kXorNiU+PX/lIGJcL0GVvLTqk5jqV+I6fjFieMFgbHPbYsoSWarAxhGEm3PBMYXWLf3VzXlgXwEx
				2WN/aCalvi796yXeFNykcPxL7ry51piPdxzZnxJto5ASpnlUb46INwoljOlzXTqCeRmr/c3Rgiio
				tEyZg3OwD1FScSbFY5s6jC0YjHBuW0FZIk2VATOCiXPOXlBoaU0//ElhlH/jXDJ9kn+b1ChvDB7n
				UlufCOVNs1+IWtysr0LtnaCiOGmWnFsSB1d6RUg9Nae8zzAwVmO4y7lV5GQv69REjt4zi0idj3fq
				Orww4vwFfQXIE04Aa31De2pI52Leu68xedDrXfTJ+zx/+PtPqFR8K+iTo9qdhyF4asHLvoM36kKL
				Zu6y8o9Mw+i2Zs5Mvz+azdKMOdiTmniK2SicY7+kXswOnH6b7xHEnStTtNks48WNlZJRnxyYXi/e
				Y5h6r2csUvKYjlETKzWnta3+hYuMZS9OY3KEQ6v4H/e7WDNXUXnbjI7A3mycvq8G7QU2FsQqIA77
				z4RZzsEOu021tNIECxghw0pjfrcW3+yMhDQsTS3oEr58x031aH4q/iGwK34s593pGcfICtM18izh
				cqrw6PdFOBZgFdkEfjuJOKQ5iA0Lga7DWEedo82Kdm1aommnRkENyx1c160u82AivHVRsjHYxFyQ
				vv9jxYdl0NZF0ZgoOxlsHfeY3DPezoDQyihQw/JT63opzclPoLQuPoiIzoZVaYLLjdUMy+CsC6g3
				odHEzDqeoFHooSKxV/0uY8mGZUXWxVCdjDC5sY43HhAa8G/Em+mNCBwWX1inUHvFdR4A6xSjW5iO
				KmSk0RpFOiwvr66vAu3VCdHVxcE80ZH5iepVDYxiNCxPW11THXrCCdDqYmw8MXuM92ajwIblgNV1
				VqODiZ/bO74DQMcSDctaVRdDkyJNjeX8I6BLCDSK4bA8pLqmyvQ4lUegnga9AuCxhsOy8NQF06fM
				JgK2c3xQq0OkP9b/KxOmLrJK5TwNIxJBm/ZRFLzyl9Q1adXdU/28c8IHWm2kG2uUKytGXZBiZXKi
				YDfKB7WaCHqsp1YmQ11k3crZdHCPP4ieAdGxarIyAOqiq1e4JgsGQ3x2OjmIOdboVVY9XTANyzQT
				xNNxKLopJpdVbjvdDnrJZidkIggubKsmE3m4VEIFzkF9KQ8ycQ2JbfIBmpaSSyY2TV4Xf3WrVnxC
				T8vYupP9zAOaObHTqUQauyaTD3/lG8E/nzxYH2wptUi6uExuWik1I908e7MWdBr1F7qgk9ezYPML
				bNdSmTl5ndgG3eqw8KinxFAEt2LyuviqfedjohclaNnJOIuJ3nNNpw8WZCaLyT93M3zzrqYQT1QL
				T74nT6vfAU+npCWzzZP3C0/V3iua0FcktO5kZ+eA55z4dEKi1q7J9MdPee1ApgWFYD67J9M3ffmn
				hUxDBe2WPjlEGajPS5yekAqmNk3eH39Fq1d8Al/JkHvcyZ3SjO6anGBzugxGyXeLJz/meKLuVJJt
				nVO540tW8ELKR+KF45f4aQ5XOX4nqm0mTVzyJfUj3DRpWYe3/r7XbKbCcjuwbF2R7ULv4ydb0+W4
				J0pqkkbFUxk46fV7d5nbmH6ZD+VyO5b3DFQmbbSBmERcKCinpKHHkiPyujdZbqmXEysUe4DI6XnE
				4CKHOORK+ng2dXT/Wxiylv4lcKyW8f4XG3OhKDG4cTpyeIeqWTe76K/N+mVuxaE2Df9rifYUT7/G
				D+eKsr6KNVMfTjxXSSKaiWEsazUbYnq44zID1D9QeIfU0Tucmg76mnmNRbhx90eOKsL5RocTxNVR
				uA8zh3OlU8pWnRyOFuHvi8NJJoRMkAocjvWink7f0mItt7cbLgSMawTLMDehq8+fw7mNuNhwJhdr
				uz3JMkeFAyGCtovjecvsc3QwXvE3x4+FVcAMyeFluAp4Oau2IcONMDkfVcUYDjCLS5le/8rhYwEK
				K5EzPSgt/BeO3yoWdb7mJH5REnjHSEMOFhdObIAsJr2rtuo5oYUTiDdDDMvs/ypeEZWnNZJgHxSN
				HC9WuLDCrzbjdaHHP7cSGnVR4QwuyzYi1csUbgNYs5IpKVz73ERSjzON9JYIjxnHWlOOpznhCmXI
				4MnhbsIJp5aqPC4TjoGwMsaig5dkHZFNiA6pMG/NlMV1hAuLrVC1JkY4hPKGhicPlmuLCKcBkIpk
				2Al2jAR5lPe3MSHcnVxY8SRDg3DmC1Mh97rB7Y+aKbDUcySH8MGVg02t3Gs+5Rc58H+LeHBlEmCw
				5HDv4MRSj2LScW+OdbY/mawvHFwIIKlEfr1g90e9tbdCG1zVrZfa8r9qcC6GMhQKoMGd6EVo76Tb
				JKeqPyVcckr959+lcRUMTsGqyypJuV5wGd/q07xywXGzGISCl+qApkQssrSFfrdBWlhlXUgITcHV
				UReddgsUXO2LC5kkujEh6RX2rH5Xh3jQJLhJSq33cnCP4M6qNcXW60Gvn+eNBmK+kwwEgmsb3HTu
				VnlRjZUeODOYrG1L916LLzH5rIXGIOtr3yKJIhq4FkCZVvi1pfYXLbZwDJwR9NVKpH5d4Ea8lSUC
				ZYE7YZHKLrzIey8ZOAWuDbg0i60nEzgGC5EnIpLA1dpZqSz/JwLnbigooQAI3IkXqcdp1NqlhKIO
				uDpgSmsPB5CkyvNVfRyuhTQvC7hA15GSdSieGco0+rMoan8JOIEYNoLEFwi4cIKXVKxrgIJI0GyL
				D8WmGODAZqeKlGQwwZZGT8cWLPiT0Tr6kMsAIEqCMP2wxlnCy4Te3uxgBRAJwCFeyWNJBgD3Mu18
				a2otZfjfhssbJIzslRATz1PCx7cmyX8TjBBC/OMD+8cZsGo8Qq72b3b3+3LUhv5NVsimlc2/cX0A
				4i8I/Jst+Ir2/S36iDsaVYYENdgW+9vnhCGuUn9bdEZIjvgoWJRbo9GPyMU3nL9ZUjT8h6XyN8mI
				GcZ6/I2MKyJogMHfLBkmYPB+ix5c0eguregHzNxvnwX4y7Diz7Xf6u8Z201lC22TovWbtPG4U3uO
				K9Rv5RKNRS39hvwTSWDvoN+2zrFpl0jS81t52g2NBrFJBMVlfvsFOm91J/sp1kvzSCKBUlZodEdC
				fMLx2yTVSx8YRPzWHM6NseZrml2fj6tnLQr8dnmw18H3bUjggkbD/CaC6vK+/RKUblcn3/RIyTEm
				PvoSCzT6TTXFB54fjxnkw4ylFLVvcUIQLLvb7XMw5o5SGDD2zbiZM/Zg37aG9zMaikDwPCsMX9+M
				FD82hJYUWN9wMTxERU6c1VyfUfTVgUXAMoj6ZiblWF9gcDR9A1vfEGBgcUb6JgOzsUIIVs1NQ/YQ
				91/P6I7twOgkKfh883LtWAUZdtr5BiqKf+ZQOfQsz+ht4zs5OknOH2XczKN7SBPyrXBzM55RiH9r
				fCuDxwxIx6DuxLdSf8wgRhsqq7Qz+qGyHV6XqD/wzciY7RCiiv/wvZkyd3Y4VDxTpzM6Hs9uFz2k
				g+7NoByx8+kG/4p7M1GJHSNK2J22N9MAus7XAYJFezOko+tGRGWiDzmjE+Wr03U9I4G9zZJfgBX1
				sbHrTQCklAiDDq4YnNH5KvW76A6qqd5mtRog093YAfUmSNekUBSfVKY3tiPIGPvoKyK9ufkgZonW
				OrKO6sLDCONKB71xHQwJuSp/bc8bV7ZbOLMvFvU1o8e5x9bZV9C8xaeHIVW5MhvzZnqJI6vL4rPl
				zYCgGbtO1D8pb6a7ZoxxigQZaUbXCC4upKW+IW+GJC7yy6bhcbwZjUaxZhXZhfFm+I7iJj2ik+LN
				IHMs8x+fsr8NeuIIT7qxWuGNfHng5rx7ZMIbI6s6GFaDt84SwYpV30RdHCYsP/rz4iRp/oG3aPOh
				uTMBb0qKzOUsffzdyPgfi6X1u5VCpXTlXLrtSOAs8255pEhL2lCYhOllaIOQKl/h319M7sbMKMFx
				MdSdvMs7cixJdvVaZ9wyct8KgGmI3yb8US1cDka7ldVB9zpdh29axpsox9mxG8sahOeM/mI3W8f8
				/cFuNF8Ywbl/3dJnOvAUNAdz0sCBmbYsw961bvY1SZnwQRXrpqBcdEIM5CavLUWPIgVRj3bk2ykF
				fJPUjQIFkQXrZ1E3R6wZmxbvrUDdKu3IZx7KgFA37pfhzVo/lfF8hDud0w0DM1T3CQyoj07cLvbI
				SzfRicEBLDmPs2wO9j/ZRLqZFc1c/Ve3Ywez9Ri6LUTn+BZ0YxkuMsUZ6BbMlpmk1HsVHzYh2M6N
				TJlrn5wb4yEckw1xbnGbzNXO/Ty0aLKomRtDYg7fYm4s8iqmnGFuwQCZyUqlH5I5Jxe5cqN85/KW
				ciM01GGuI8otXBlzyLmfhxZMBjVyY9jM0UvIjXX4wZTTFi8oMYeYyzkZfJN5bdwWJnL4lnFTkRMw
				JI1xI+yFkUwquUpYJvQ6cRt75/oXcVM0TF+wJMSNPArGirmdN8c3mdfCbaEyRy8JN9Wh80JQEW6E
				8hfJSc2tAZHJvQduk8dcvAXcBMlnF5sEuBHnvRg2F/dk+CfzuW9bOIevHQqRQvFspvi2GMPLEosy
				JLV0goh5G6UvF1fxNsLAvuUe4W3hUJfDzqXvrI84CcK6jW0y7690G5uh2NJO0W3xGpclhjoMsmQC
				qHEbocKoWaFAvzuuF9xmkdyyaqviEtZty0abuYDbNgOQ2WHKtlWBLMsoY9vOu1oABkwKI59phE7b
				Srzz/oq2uTliIW+rkCsXz4Lx324P96vOzb3NuhyVXSVRb2Nie6Xcr9LR29IKWbQTqqG0W2ya3m16
				MPcPVrwzbmLeVtyMlYnoloTBQiit+zl3p5zs8A20eRSystR+ywyskDg2K1j22+puV5U8J4Ifhb0e
				/o2AEX4A//hZWZPfwtUba9Kqow/gg2QizQoX/LbylhlB9HKiCcDpp72UPjD8sGQSZFhpL4LP22ls
				E8RZIVM1V/WOI6o+CuVxVkoaZ4TH7uhOiJXBc4Ip18kTKyyK52Ilz4dz2sszLZnj5KpsqWxmDRhV
				HkKoPuEP3ZxZh/ap5idX5FY50UErBN7kOuTQcc7PDaPKSXvTsRNiwvOrkEQVPcWiRRWL6gMMnEyx
				JM1F0yyllmcvrFjtRBs9quxJ2V+ofKI58TSic+WRj4c7/FyJSKlhTHfiT6UqFPxw7KbbElajOWMo
				EOQr6asRqVuogKnsy6wBJ+wPxJLmVFvjIvK5dOswII0BmYCq7ZUqIno5SyoZGZWZ0wvv3kvsSIAH
				ilO6FKTyw8uOJNGNXarA4jSGnN6GZ1Xt/WKIykNmpFtPtbRf4Bqd82LKkcr8jDVK9Qg+ZX1orBqB
				B4xud32S2lKUH+EH3SUSTyl56ypulM535gpwUCIdvCaMvG9jLlFJGEIpIryU/7+d2yfnuSRCAw34
				h9l14sPdB5X0wkkLzM5IGzVSkZpUqQDlLDjGCRJtI2N4hWf7sIoRA64P1SL0xQr2EHZE/SwlT9JE
				+0grv0VOEgVz2chpA0RxSlqT6uFyL70k3eXuKJMwDufyRoSc4pQDo0rWjRUhAOe4wOmlUnnYHcmQ
				dp3s5wBl0JScOd6Gx4K8G/Rxcs8eHSpXju9tXSNf2Ei8CGqI2GThmRBshRIkSDLviqJlDEPM5M9A
				2AsYUi9xjgIDjEdcnALloVIn90YuZkAYdwGt0ubW/4ckX32XPE7jhMjOtasC5kv27Rk5A2FczQn2
				ZZLZn3tJv3F62kesXZdHQEfDCxV+8u/a+Fkp/sXDy4dKkwQcP1P4nIWDbScBcENFhyWMbRTFwfhY
				tkOn//CVGcSRfFXJMMlh0mQemAIhMLo4lqYzCb0kGS4FmqG2Ln9LBrPu3lonnnsg0ajECBBRHwy6
				U0EMiV2JqRHPFEZMjFD5Eo97x1VuJEGYxHA1v/dDO9bbMYbKhvaXI2rsK8XNEYw30sAbKmEmIO0c
				sljKcdGUTD0jkXrqk4RD5cnTS2nEN4J5UExtPOTslvI882ZuQLtp89ZiINh7ndsHYnnlaug+/TT8
				gYMOlDJvvHiZz1lfPs60vok8Dt928lCIH+3dzw9s+LuUuWmMb6qYeZyIz2pQbtos2rTofy9iOxFE
				Xt+kRN9POO8TeMiYiEUk7m6lPil02/jquez81vL2GvykO0Z7jrkvjsjPGgqtyl4vDvvmot4uZDOd
				M41UMMrbG2wHrMXL1PBX580fzGcxQvo2TOg8yZLFrpMoUNtK5kS8bRP+1zAg03uZ24O05SUea4Fh
				VByRrgAKncrWKQ7dol/pVzITUVNjz0bxDmNUEZ7eGo8s4nr+TrwOznlgrxMzIotCAZzFX7Dnl+N0
				aeJ3MCZLFGyA16ScX49mGY4Ku2i1ZrzYhyFmS6UJXulVaOH5rRzXcRJjnokNbl1fcRSh7DGJ+fp4
				i+MZVh9ZsznDpXPXm2cUHOMNd3GD53rrKW9z8ZGChnDm3uLOkygHQfSUeGsxbQUSujwhmi/dbLAD
				n5swzjlFbCsWjGxRIJPDnNKIk5qVEjfqrGyqC2WRknfzTFvfp7rl87VgClVZpjsxM6vdok+yLkFM
				edmJG21aoUwWm1+Hwq7LOZthu6UcrcRHUCxwaUOd4Aj3JwXWMeq2+DPxZbZZq91SqlWbU5akxNqJ
				LeKgUBjTQxw1YSEtlJR9WzE+lWTKV1GmQ3Wi2VTazxkZfiHlxVqUpEriioTzc2lQRGhGCt+IU40c
				GOtM6i9GhVevbVF0mK9Qo4DMR9OMqVwvs4BiBLM/PaT8DbUa3d3xbBZoPjyTti30U1TzeVZNA+Z8
				CgDPjubAwu3zblEADuYlgbp04B8z/lxKw5yfZSouisIHLg/xgBSpckKBV12UvA+dkCXHXvbiqzzN
				B7vZ9cksOErTUY8yjLpNvVUfPv9bPtoYK47cqT7zJtauICKqCRORfDbokOI5lPpXaqKUxDBWHyRp
				t2rclTyxDjlc1AGSlKMY90mejDpe41TofnQImWQ6Sl5PjIR9SEjLXcxjJYELEhtDDQzZvCY9D2tK
				9kNKan4GjpUCmNjsBGbgSCbj5IOTCNo+aXmZpyZWCkix2gA4gCUZjlIrCyNsH1LSCv5UtwCgKLd5
				1eyXkzP0R6i+cDdsUjvI7nlFLZZOIOJM6A54dwkowxoYuLb0zfI5SqRkG0qAy/wRRAsjlFK3UrDp
				TsVacPF/RuPx84aydfA6nIn6/ogSUCoFcxJRfZK4NmGT2SGot26hbKB7nQQy3D7+6JRrsZmPmAna
				KaivLrJfZ7iuuMOpZcBx84aK74hXKEBCE50/22mjj3uDuUAHLy/B6WDs1Et2h7LLyKIoj4n0flnz
				TFznHgdxn02AuNlDupcGSMIbfIUwbzmzlQtnUDN3cD49iDn5aqVIgW7J0pIRudeivcHsMyquc/eL
				lQhSPGZeaPW/v4yO1agYYre9e4MHIhTtGXSax96C+nO0ACriCUFH8ISVbuL8BApipe75dsLcIQai
				w7+BQoGRb3nRctN1br60+RdmaAJ4Ginza5CH3WU4nJo8noK8cGI6/dN/9l5UjQ+NyIOY2vkyTN7N
				EV+Vj8Drljyz8Yeaa9I2npPqcx7MMBF15ZFXKv80JpQiZcrcW/0KjDbkQsOykmIpDLqJJvC8mG7b
				UlPNS0dDvlxen3CC2VkPxtbcjVcT4IBJjJrUFnvKy/NQE50Q3cbZxAoHGbXIyLfglTPe0xVGSg1n
				qrd/AidDlz/3zUHRUT7Sm7lc/J03W/fhog59DwuRwn+34NBrEjGuUeDlgCbtjN+8ravf+Ka3yi3a
				3slZgSzPBPiz7BofAx3eLQMdhKq5wuGS1mEN/oA1I3R/fjQjb42oeEu3sls0UWCME3w3XV0q+CT0
				yULFsN9Nae5Uvxmdn9/7Zrvgaa6h4MOoNgUsHw5eJo0QpXTT4c1r9xPB+9TsbMuUlGnzPGvKD28H
				TmJ2DV4Fjb4dvH2NF6Fyu2/T6FjDTwx0q4CDYQpfRLsfoStctkE7/jIsN0Qm8Nl9oCMSuDmcds8g
				/X7AwBRk/3UA6TtRVjtiNdmGfUiWUrsidEb1ceeddr8Uve83v53UO8B91zgzn/ddj1Ikd0jBh610
				1Fk/HLZMCFUJ47bDm9b6B4LXqPG4fwL5qPvGa+8PL6dHSLYB3gStPQ68ZqYxneSb6jr952/2pdxC
				bUwOd0UeaLzJBmECqsITyS3wjqqMcHhVGnkbeHva+tv+9JDBaiTW7h++7Ig87xO8F00/FvBKh5Z4
				qG/m9fNVv/mew799s66JhCpkUiISfymiEj4qHylGkUIIP6vJCAb3SMfmfWLepnmA37V5iAhJvihI
				/oyCX6URtIG7R/W1oPyuUqNv993+zDzeNzsqfl4tBR+2bk9n/XDYMiGMIIzbDm9a6x8IXqPGY2+m
				yy4uZrdWfvi68AGzb/BeaPrRwSuXWsJBvpmv3+fZxFhK4At2DhNx5geZguHO8lz0HjxDD19Cb5cE
				n7nOYu/T0SIvuhcyf2xFrhN2b3C4ahqkg18WtUREfTuvH6D63fcMvu27dlsc2qgHH2brZtxGOFCZ
				OK4Og42GN187TwfvW7PHxsQLuCqt1qkffm9v2NgkeHPaeSp4H04zdsRvpvT+od80lLlF2zs5YY03
				e+Avr9D0hxfeLwODeHN1tXBIax2SwG8cGrOyOq/zva/1TFpXkQDD3aPow3mcZttWaf0hMLObfFr/
				s143LWVHB6lm+VrJFKVH1MO1+jC1t5oGdSZsSg08SPeWcbE8nBJPd5jBT6ah1CEwesDmsdGwz5Z4
				NPfAGeX4Md0o3psbCS8dI8V45C4U9+N1v3j9bhbtx+Vy8frdLO7HZbbx+v96sfL9eKEar8+BCzB8
				nkfu3t3682z3r7c5469FrmsQpoMYYmvIz6Tue2nasL3mcqES4V7+BiyTfhadmMbaVxxE/uyqTLr/
				c0eu3mkcgBEQ75/7fvjZJL6RmmCwr9shSdPUs1XdLiA/t+eaj/nc3dWOeGaEM+XVm+dBEKG8rfkM
				fcn8WHB416rXGIfsUW0dgQmkQuEcfLeqyd0k0t19JK0Pzy/7R9vx3P3CL/Ncx9cuI/b0mgw7fQaN
				rASYms+nl88zxcUmP5d6WcULll97HPlzv37mrYa/cCSR7gLH0r57zit3HfWewb0StD0fei2Inw36
				HmF38Lk3hCJ8Kz+Xu0DkNZkPrlwTHrkD9S6az+OeJxdM/HPKF2icw8jaRp/BvARcWlefq9DlHtYz
				e/f86Gdu3P3bMyP9IC+Rpi4kFOEK45J9g3KIu/QhDte9XVHof0O+Wi2eFb4sIAT29bnjBcyljdvb
				XB6rotzlb7Hl0k+pE9NYa8VBjM+Oygk3eu7o6jWNB5wB8Xr+2XIRTrhABCgxAtL4cXS9uNLWdHw8
				89pdfY1n+nf6Pc+E3uvTM0N6Nhodeh5aeUZf6WdgLonDA9leP3d89UbgQ916jF98/vCMFC12CWj4
				BhAHvPGaXLkPSGh1HA+sj9gu7dEbJUlr9sPItj2GF3p8Zu1xr09v9vfjmti94uDYenCx8/o9bV/b
				pFT9Hs+vDS6WXoRoyPOIe/zGgvrgQQWA9lR7TnP10NZIEW1rnD6l57TzCbVGSs7RxVngbZChv6bm
				+Roz/Q0KsFN4+ADnwn5UaZ5Py+qwOtVp7NYhPSrn816pGLorfTVuh28cdJYbxn6kN03k2tVWLrq7
				GsjmWkk1A9HqKW0XpAgAgMRGY67PTAyA6Q0glZAApDsec1oMqWzTW0CaMEiyozGnx1TKkS6DklEQ
				hri7MbdQJacg6Rp4mZAkCLsbc2tVVcvpHWARSUmIux9zSxVZTdN1wBJxSZB2O+YWKmQKn64DlhGm
				kHYz5tYqpAonvQMvE5IE4a721VzmcXoHvEBCEtLujzkGmBv8S2axrg2z3DZjvqw6OUhp3Ui5MMmK
				tRvz9eo6S9K6kXJpemltxny1upxJmjZSWlKyYu3HfLly7iCl6QLFkpKW3mJZzKcWSuvEiktJVqx9
				zI19fhEo/cUG94Qzz5mOWWCBZyVpd9PVbx5bgLflHLNEgg9HxW4A6aBceJsaLElxdAwIrIs8tb6t
				XsObGKyfK4Ipd87G62XCPee4DfQ5oKc+d2MO+izOZeQ5ue1ZpbvCa/9VjVfaj08xvMM0CmOU+PqU
				b+1HKccd4dDOZwRu3I9eKKin349HE7uFqbSpqwUmxoPTsXwRDMqhLIiRNsOxJKkctzTK8iyDL9v9
				oNo1BusddGeGveqek92GyaZRCcxk+xGtAxO5KWbsSJNWh+iuE+YNYlTlJsnFQdPEKgLPtS44ny90
				6fuyw0m4TVQvlYZun3N8d0KH8Myz0uFR42IBEvmZ6L5fhu0aptjEIRQF/ojqvNLQ9znnbbCsDaY+
				V1ONVY6PeoSMM7Wfue7DfcY7KizUxIaO0CdP40vVZ64b+xDP7Hc7eM9fkem+Icrj88flgewrkXww
				ia/QHk/+q2ML6eeaC/SM9s2FlXlVa1tN5pCYvXBCPSe6zZdlu4YVmziEAoG1yXpAWu5+1TUiBlcw
				bxzk/4pC1zAxHp+7uNyRP/OrTvITbG6C9DmBm0NejvXsEKJ4m8+tF2MZOX4/z4D51LG2cQI8el+s
				nqfuQWWTV/ss4k7aQjGJUUITz653ACDPx1CFjcl2hAb8yvp5hMF6dijqokMfN49/sEKDHti/ACN7
				6b6yAwZAjobtkcz4g+wP9zfHMYnvHLft1clnFVbQTuSZxM+TDL+38QrKymRYKnTfW9aQ0ytd21sP
				Yr2+8/xr9tOWesznXdJb4f3T+DjnzrO/yDsgcPAL4E+0gK5k1yOJqSpUsNHRE7ifeH9nL33f3jKS
				Kt/4+7OsmaR33DEPt9G8v0b+x8hxO5d3/r8mfH8d9vbMzLvSs4dtU/6F1TbywED/e9YQNeiHmqBn
				WIKG335R0ob/UJFR2JpsP1CHsXWaOkwArh3563wtPDwOXIIBTLxrH9Vxv67HrCmlqXmfMfrwDiHe
				0HhRcn+f961FpffuHnHY7UZFd0yZyVafBvQvwKG2UGmqCXelSn/g4TZPeQ1wBQEuNzR2ixUT8irE
				yOd9++IILgfsAB3XK2WsRgk6G7c7m4SXajRubvd61zU1vxTL3U3e9fOOh67A4U3ctY7qvL/Sa+y0
				0NW8j1k95BaEjTuSYdd+cRXbD/02r2t3ePX2Q39Q69o7uUyxfDy08Ouuit2uPN98l4ujyIBh2v0A
				IH8wsGjVXYWX8OZSz0+ih8FLEgAZsVEBvxvspEjXitD27rv3YnA5xAbqvF4pYzVK0Nq4/d0lcCmj
				cXO737usqPmFVPZu+qyffzR0xQRn8q51UOf7lRxjpZSmxvvs6uM3CHhLg4uU/H3ct68quZdbhGK3
				Nxa5I0VGdn0e1nsBgliiIoqP+9hpd43t1s283hTeGQHAubqZthl8BYIxedft1K4PWqRRzeU6aUJQ
				jMvErerjHNdppRP3vo/oSLgqrpO6VrnZY1Y8doU6gttzV2qxlOcozvfrZwvvoz2jPVdSI6l/vv6y
				1B1XJLFwY389lwFmpJ9bLaqYP+f3bswYgXJZG6HhmYh7xLlxqREuEfyfD8PMxp/rvHbLbvAW9/dq
				k7EFM15nlTOcALCub0ZvBF2BYVxvZOYIZ0bTaeXLl/y1YI0xGBsLXcrJodCGReP/HYsbKc2WxNWS
				a6yxuRL3loeX4atuaJJSAYnuMhEJ7ra/XGePr/onsA4jRhs9kfbeReaVsDObcBhpBCMKAgJVRDjY
				68BgZH0vvyHoiUjMa2rxUzEGerNle8rN4PF3AB04ZSQeM8fvn613krdzAS1trtVO795CsGwWWsNt
				TyT5yfgzXRVKW9cQKxlYcY1OJ1cXdGz2+L6ad2fKUCdb9uoUQl0VvBGYROHihFN/TORTL5IuRuM0
				3o49cmTiPwTP112vbqbt8GtW/7GbS2scaMlRk3LH3Siih9m9PIWfoCJp6feO5+1CCd5QrtIflJjh
				hjhfnMkzqbX0Ic52W3kNl7n6J5G2WDl/424Y4vCxlafAIkb0HClkTy+fbSJufrlOSQ0LtC0AhrBX
				DJAldWR3cjvCs9PPJ1sAUgBNAKQv6ohKo0BTCcpr2pnKcAsCs2VCq8O5nJi6hnGYoTAyC0VIyE0y
				EhRhWLiRQaBCOaaEVEgQCJlMgoQEgSA3qBpKgkBxaoQEgZHFSENIv2xxUdymhArlnuOsAAShC0/M
				Y1bMoHmhUtPiXAjd/Jog8CvOmrcTJ82HJmZEll7itgjEyxFnoHk9dJQmDGdYZi5uOIszVNyc2owU
				N1sLi5tRJFLcxM0qFYcohEimUhAK7Zy92IXEPuxkr0zKDMrcMQbG0SqZ0ZnOtZ2L6FwQOESIzp8q
				IdrMKpX1rlz7OjfOI0LnYt3cujnDugjlh84QOmvWnOacOUfCLHNGzAYBelJbDZw2au7kblKjpRI1
				CIROvka7Q4sU/qlzgYgeqpqbmhN2oRenUTG9tWmoMH1qaVFJJ5HdlF5VKYnSD+mBgvSLXUtDQ9Me
				pp1t59rn2jmCO7wiinXaDliC2Znk75OPlHR4haBFNke/sdM6Sslog3OsFRAsZDJqcA4P+n8RM4FR
				1AaEEEhZ/Po7noxAag3LcQWN+EsgztmkDXb4aSrNZCtg+QF6x5gMR+t17oS/7W/9Vk8RLsL197Es
				K2gUUpjMUc4urGpajnM6VOoY1Ew7T6hyRr4IOzkXtVKnSRsIxjK4FMeW3yb4VTd3BYxM2jDd+y1/
				z8I+3b86LhPwTHQHb/lJGHh0++r4NMwzz33c8lfrRH85UN81WMeeapdzYstfandWQfvs/Za/eQ3+
				38WaygKgQn8f5ijob8mWHwO2/C2Ma8u5x1F8htFvuU9b/p6utWrT0NwdaUG2C2wsjNhSvdQYEXpH
				SjSSdvYYseXXF4ZSGQf0b/n5qIo6iGnztvwaqqLUbI7dcI5+y+8n3gos5wOdopeO2tOWP0IVAiZf
				nW/5Ix5FAAD3GgC/J1N+yx/8J3oTyDFt+WMwIcD5tr7l53gTdcJeDZ5ES0Jv29FnRDQWoXuRP65W
				BsVdl87iUXxwjjR0S0UM01gAT70YqyEC9k6nIt2lA+xM7RjLUwKManPk3UPsok14m/IxxssgKM3m
				yGxCLELriDYFY8zPIMibzRHeB4J+VDYX4KbERkxqYPS04bv0EHYvZfjbw+peH/kwt8Lku2sxOYGu
				TxIPmmfSkR3zLYrpn3+yERAic/a/5nBh/E8h7SZSwA6Xjp7h1+YyfmrNWd+qkbmq8PNHa04r4G8f
				8BWs5iQFfHehnc+91Vy3gE85pfY7NWeFDiNLqiaZ6/e1C1y+cdf7UFFcYVbXeyjYCLxuMPZYqI9a
				BHOXum8pOnbdt0jd8xV9xfOn7pFbI4n2F5ZfLTYHHM0V9vbka/Ghuo+9PXTQtvecpKX+X33meNAc
				oX5qkfMauGV+GYlBjaEomg3rI9mLy9sxDlE3c6M5+Mf+89Wn4hFaH6ombEZk8fp4uOCWpTnWeD3O
				yZMU0XF3LDrRYT0fyBAZD8qWgHXzOKyfVMPUoJzD+mE2efPVL1bQ3MVeR7TyKiXt868fmebWh0HP
				z9B7/sN6M4aGgIZLxUycTsnZbOvWal36QXOB2bdSDyv89sbSCdM+AWd6dvHt2ks1oJFpzQk5eo9w
				8A4d7UQDvOY0C3r3cLjz5FVBjR6bU3bnjcTLC+U1tDIXZnMrr3mnrzzetYqzOfA1vx0IHH/Zp9Qh
				RsyWirJikWVaF3AJcQFp3fTmqfCrM3f9+O1voQU+cDArpFaNXrs1x6h9beLXbWJxQZgWUHchacyu
				uxSk4JzOVukhFHhxyKkVWbVV5/e9l2DAOE6jpWuzdmxbvuAomh1mg3mZ5jFxGZfR9ZiZeVwXK4K3
				frbznQXQDDC0JYGy7+LtoGVWBNxG9iFFdIuNiWJDv/F0+sT6M/sbE+OFRBWtqCFkNqUOkNJoOQdf
				9rHbdQCpmJxzL+yMOkZTgIhT9Dh3/C/NfLqwc+ixLPxuLxS9APo2cSIYcGkqOSSiRfTDTIIhJtlC
				Mm3j0e9/bwITJAITAiAC4nEbSJlGGlTlqj2sBAV6FQlRwa85Wh1KTkQcFXmxYloGoSSzMETTb3ek
				cjA7iiYs6WnpuA2khFkaVMhFf9hYGG4h8hjp4XPEvBMCt1CIozov92fKIOY3wpCR/zFH2ochJ0Ee
				o+GF/kwZZPxGGCLqP+ZI9GEYFpLlUQVet6dlCMqrLGLEefAm2odhJ6IQ1XjRHlYWzE5EEpXwCntY
				0YPZiehRBS/bw8oEsxNRo5J5BXtYCSI9ioSm/8GbqCSUnEhEjBw+izxuA7nvMhE0vGxPG0IMv5GG
				qOrtmTVCOD2KhKjwB2+iWig5kZAYMXyWGLeBnGaXiaDxuj1tCGF+Iw2RaG53WAkqvQpDFAq3O6wE
				kV6FIdJotzusBAm9CkN0xe0OK0EqvQpDZP12h5Ug06swRKO53WElqPQqDFEVbndYCSK9CkMUtNsd
				VoKEXoUhouJ2h5UgBXoVhmj67Q4rQaZXYYhEc7vDSlDpVRiiULjdYSWI9CoMkard7rASJPQqDNEV
				tzusBIn0KgyR9dsdVoJMr8IQjeZ2h5Wg0qswRFW4PbMGw+lRJDSFefAmpA4lJ6IIiz29Ca0OJbfL
				Y7TwOUZuAynTiGMqIwkQHCCggAQQOEhgwMEBBiQTNZyOcE6E86EhhoYQg2W8XIQYUokQIyJEFeEh
				hkMYhQIDhwZZUCjXAgPZVlFYTEgonHE++HwIjPOM8wrnOYY4z4jzDBk9bmCb8+/k5xB8qQfaZD1K
				OC7OaxlNHYZbVB7WeLHCvCGMMVFkYYlc4sW8C0Fp//+z/nnS4oRXPCl+YuwintQ3j/feWu74gnXf
				22xvc8ji+YTtkR82zgJnZpPZYzSabSRsErYtrFMIP/sFXoI8Aq0gP4w107YhMIxBGIIUeZqzLozb
				RCYx0eThmGgEkeJEFBFDLvnvj+tgejESEzGKed1pGwLDtCBaCI3SeJqzLozbRS5x0eXhmGgEja42
				UxMvLPdyy2VsaS1haOHIRiLzmGt+2zOdMGzXSkM0qOE0Z11YMFRiIYIjAiPCa1GMy6CzE4uDoua1
				dFwGBXaUMa6Fz7JxGYQhG1mERPFaRtL7EBjfxUGFfHskvWT6XiK9JFzScEkIf4Sff+D5i/9+7t/+
				yy+XW+R23HFLPO7RPd2hW5/PR7c9wZ6w5+PxeO66s/ZhAoNXCZaajqqBF+2ZGxyCGbxgCY5ghdci
				j8ugsxOLg6LmtXRcBgV2QnFQ016LjMugYCcacVCivxaP20DKzJUGFXKJPawEBb2KhFQp/Jqj16Hk
				xOKozos10zII1VkYIivc7kjFYHYULazpaZFxG0iZQhpU5VKwh5Wg06tIyAp+zdHUoeSk4qjIixWm
				ZRCKszBE0253pJJgdhRFWNLTIo7bQMp0aVAhl+1hJWjoVSRUv+Yo1KHkhOKozou1aRmEklkYIitu
				d6TSgtlR9LCmpwPh4eHhDw/nY2eMj/Ex/jzP8zzP8zzP8zzPnz9//vz589+/f//+/ft3z549e/Y8
				z549ew5rcvhvfVw6mN7IyMSMpn2tTihDCPQoFUapdp+1kVKC0AsJEhFCoZJLLMm8fJDTszActNj5
				WDMtG0ovyCTEglaeFmflwuiJiEiISBqPiMViQUHvEvKIK+rb8njKCcNZRZaGXMkND1YYlgykN7ks
				Pr1ysWSijBD0pFgs5H9m/Pl8ZP55r/VauNb5mP8IP7Pvlw/l8vnEp7o+9oxt2zN1PePgmVHw0PNo
				MiPzzMUTxDMhHoknPOGJ8Iw8QZ7JM5+ZfeaeGc94RtPIo2lmNE1ntFd7+86004ZpmIZpzZly+s10
				m2lLmTZkpiFmKjFTTafp387btnbb4DbcftpqodO2bdu2bdu2bdu2bdu2bdu2D9X9hFcPN+nNIg6Z
				kcg8xu20agiB0YUg0RDRYVD0DFZnoWqQQHUSRA2hTgSpD4/CKPRBe+BJkyYDS5YMZCBDIBk+hrAx
				xFCbEEIYQgiGcDGEiSHMF8IXghfCZyFsFsJ0IUQXQggLYeFcCOPCFkJsshBkQbLwWFgIo4UQWgjh
				EnQJt4QwS/BImJEwEmIkTKgaTm5BHKOQB90J1cLJTcQxUtgjPBO6cN5/f/77b48dbNqyPe44jGP8
				ejrtSEcdh5kwCxNhzjGHF4vzhjDGNGlQlYd4JnRBgl6gBEWEKRT+z/0JBQUAECCA2Rvj8Kk4coDg
				wAAG2lhssQixCLExtthii0lsiymmmGKKLaZpsZg2LbZp27RffhFffPHFFwmZS8wl5nIJCYnghcML
				xwu/C8Mu3EUucokLGXGOTtKb53Fdb7MX3ujRi9n2vM225y0WC/nz2WeLxWJmtths0VlnYcJsYcbh
				LDiLzWax2WYyMjKLxWKxWCxids1Cs4WEIxS87s4aDuesIqGR5tccqRrKL8hDPOg8zWEXxs0TS1hk
				uTgmGiEobkQZMUbU/PfndTC9WjrRUWWu8XRC2xAYFoKEEIEKPM0NJ6OEjBKyjTIZJWSUEPdNNgnZ
				JGQxmSabhGwSEvvX/7YtH+kIR2LibUMajRAhQjAooWSSSbZJRCQikhCRPEQSQr6QX/KRSCR/+OXX
				P7Y9M9Z46lBLG0IInMARToRsIVvIFrKFTEImIZOQhSxkIQtZhFGEoFCEUDz0YQ/xYJszw/TMMIYu
				W64NIQSu3LjgImQxySbZJBPJRDKRLGQRkkkmWUgmmWQhOyP2S0TEWOFfcSsej4lHiMfiEWE9IkJx
				31ZYYYVibIUVCoWitiJYYYWCpq2Y7VmhUMSqiFVhh2WFbHnm8/F4FIoZxczMKBTTUSgUD6MIYRQK
				xShGMYpRjGIUoxjFKEYxilGMYhSjGMUoqqiiiiqqqKKKKqqooooqqqii7/u+79+/f//+/fv3Dw8P
				Dw8PDw8PDw8PDw8PDw8PDw8PDw9/eI+wqBQkrtk2oAcDHQSDoCGMG+sIFAAAAwhQmAJFJDAwABAg
				4ADCaL8AhnwnhjCFZ+jR9K9xxIdw8TeUwD+lchszlXW8T7LYOkAXI9LZulfLARNxYnjAdwwX8I1D
				0yMTlSLWAd1oRa31UHZ3oiKJEhVbhNApA/DA74SH4Eh4ABeFB+4CuRRbB3QvFcC2fDRsbNFYvBEY
				woKuYArLxadlHdCVM9I2rpiOcMVUlmBLakObyyrViVmMokcjqjwAorzTX4TJ1ig4eIzCElcoyFUo
				qeMvEm0doM86xYkWJZUCn2xcc+Y6QB+1iX4d0Lna5Po6oBNqU7QTwi8z4d94Sd4rKvG01Cggp0YF
				QmoUiParoSEUCc9ZvM+JoxKHf85QzxzD4jX9Ob/xOQmU6oSI8SnPGXJUR9mlcih8oDg8PBFRy3P+
				53Mezznx/fZcFqm0aqjUOWeoLwFgNzOCzlnl28MMze+cbOI+nc+5IZbnI8QXVY6PqxQfqBOffs4Q
				sjyObXy6cy4C59TAOU+w7tQU4xvjxhfjx3fGxZedExLrzk0xvvycUEx11s4J9DknWXPOalqcnPqg
				NoBRrQOognO2gOoAlYlC54SwmbPxnDDnOf+F56yi2uSqd+w97Rip4Jh2zhCfOTzPGV61iTznQ0gc
				mIJj+Tmhc+bsnxNak6bpjXrC2JOuenlOuZc4hAs2eZQGR5yTjVknCpU5Z0UuTl11qFwvCBkoVyxR
				23PKHrfufU6ZWJz8zilfu7rXOfvxcwZv58QrtckoFIfinFW00LGaHb5znpWj2XZO6FHn08d9Hl0x
				s4wZKVunv171m3ZC3keAqJUmCzpOV3wlxS/4meZ2QOAlPWnRORZ6MPNao/ojWFbRQfW3rHwI8qpS
				3XJg8TMaB2CGmD3mgX3PKOSymrn5tB6e5eBG+hpAmUY5RToQMiVUMyWLDoDE9w+mnk+TpDz99pzb
				JaoVHB6uBwv3gEU5sMOD0nEYbg6/kHuUC6ToIYo/aKV++9XlMauUsropacY1UegQ+TW3HGOAEFTl
				PaC6OlSODv+AmujL48HsHozDw4n+MCIcouMBYcJC4dM5AB0O7/7wojmEqMN2cPA0kgBN1NFhREXS
				gyn3/qGpaLYDcPHwwSS3/gHQftvBdDf4UIZ1gF4ZbI297sygfna+UDFca20d0O34i6sfmCd6SOEt
				dxCEXqQ2lB88BDCC4APqOwxBTrixqofi8rCRH6qog3VwMH0PaMCSn7KJVlOL/7wtme0QODp8MElc
				/wDU3XZgeh98EMI6oCvzeZOju7HfuQwIJ5SWkce8Tx3QCLMUfNDXAXoKptGVdUAXafTF0yKaVXCz
				9o+T2kRl2O0svdaEViH6nKvXnjrnF3tOwhBq5XMqB479koxlGReLGw5dwjmhCqB1Qlt1nVOOANpG
				CJ3GOefRcxLwhR3ZKZYpHbrRcyqDL+Ps6FQ45774nGPaOUOxcxK/fc3tw2KlgW7mnMrgY461scSd
				8wl8LKcCXfY5IQKFxT8n61fXVv1YjgTUBdYxl5eDHdMqONaqm8a156ye4nV5Tn/1nBXUYVSyzyC0
				qLqTY4qMyJQeLxo9Q7NQnHOjdJgSGapHVchINRaSRqH4SCGjimiMDMNSSR3LKBnq+ZydjHPKW41G
				NiHDHyNzQkwBLwvhOanFc1ZBh2lCDdGBzULxnHLJOX1uXrFgwnMqzufcdB3m6uvLIcOsCWET/eGH
				uuEH5eGHfaCDdKGX+aGHa+GH5bHjFx28PuezEbZfdc75f57z9I/PafpR51x20TnHW3jOzYeeM5zH
				2s37VvznA2O0d6ujfWY9sqesUhyecx4JW58rDzFyzgo1FLdzni4dM6Bn0HTnBPhMhHOvXGT8Zm1W
				p6qz5ImJVHnOHsSfE76A5zwsq3M6zumcrxV8zu+KnvO/gOc8ratzes/pnN8VfM5nip7z+4DPeTvr
				c7rO6ZzfFXTOc4qe87uAz3m6dmN7znYLOacZY85pzKFzKv5YC6TRsKUbu94r5FotdZ8cSm9IV/64
				NdJnjj7AqVGqaCG/2eJB7pQ/9Z4Lh7ZNuj6HHOOTlq8ZkNB1ABYEo5j2FRUJ2PEQEZKQ92BOvA2g
				OzuJi6gBdNLZFU0aQLe9Oz//5PGSTRi73r5UqMxGvYUlLuah6kf7ALCbr65jTyKcNdVXm4VVHswJ
				KgHo7C3iAiIAXd8iggYqaTWDnRPPIJ7AGnN+zi2EeD0aIvQ5QwgbiQkRwSRSJSKGcypNq1tiWUSE
				VnjU7OClmSVSfc0d60SUsAmACGe0n7MBBMdLF9pmRiuDfoTmPcleNMdzbjlhgxEYop8zvDSSkRzm
				jsw9MedzbsJOcm1EZj5JRz1nKHpO4vlmd8SbHFF1BKoQCLAS6DnB+TnDeScpyWfyuNXfOc9DhyUn
				fc7y/JxaNKHOuYFcyWVbE84qSjingriS7pOlLwlU9Jz4zZUcZx4j56yqzHK8FJPGnhMvnxXCFkrv
				N0Fn8545p0g+ZwtbImKVZKHn3KY6hJ3iPh5ThXOevmlKiFH+/8C1X9a+K+GKQ0lrRDjoUueEyusR
				PycrwBGkAh/xnA/8ixLoFWDnDCMuRIA6QFuzcyr3yuHJRvG+EnYN12rATI3OCZPP2U7IBjoU56yc
				U4Nv3hRbLs/HKmQSL6h0cueEZCJj4Akq4fipsk0sZIZzwqRztnB4sbGic1YAcPFh08lvWsQQ45wt
				5VfoqKTPYq1TK+eNh2K2sOzMEnXMdM7ZiB6stkxt5efMENQ5Q2CCiL7xkME5ptERUfQKaNJCUkNf
				MDFPxf2XpqLHXbjxwak3QR5oCc0ivfaiCSnu3jankuH/isG2z+UENLkYYQrHIOO8h4Ypashoyqgp
				YuCaM8kU6NSZkGcK2jkVUKzXHVPskGjmeFM8Am9qAlP0CZmUzxQtZJo22hQ1AkdMAZPAOT2OvJ3z
				vEv7Z9MQASFgz7sDkc7ZXZZ8TqIeMS5zdc5y0rBzbhuKv0zSOfvL8pxEsOZzSeesRkPjGArnLAxR
				PCfRs3q+Jp+zvSzpnMT+7i/LxQa/c4a1FjnnVsP8QQHTes5KkPv+DB2nXlj+HoHvnNtO+y+lREzn
				VNTaf0yrc+YYtJ0TF+5/0aZ3Q7HnfF4O4L56M3JLGn7OOUWp90MdxfvKwQdU2UQsYTZGbqvMJUiB
				wL9Qvg2onGLE0BJeUUWknVrk2S7IuEJAHRVcPY6mDmB9aSlW0VeFujf44z0scog0syfdzcx7+X4T
				k6LYE1joZZSdiFvAgNW3RLXlD5z5Rdf2VEv7VFJVdh8iGYqQwFloLMWgTKtUyryxwsv/X07DObdb
				g37UdUgUTY7ko+d8mvQ6tCBjqohW8uQ528U5K1TmyhSiHuc8x/ybcc6K8OFNTXnqnNs9lKMGY2RM
				yfKoh+UNRjy12+Ql47oZL0+fE1mds0K3OKZYGujcZpVIwENKQOBkmlHqrx1O5Dnr85y4W9o/baHa
				T0MgY6dPh8M6W3+EyWJQAj/n0ysYgtfOeZ7OyaAVIyt6QM6p9p1zExRM5Zw9ec4GrBhQARHG52xR
				wVhmyUMTRJNnzNbqP6OPo9JGDGfGvheH76H6K1v2wtLTSY6yeD08YHyMnHreEYVPP/kiDnevDIsc
				1bnmx/WVrlbRLtjXslMb34TK63YeUooeLfMORhRHkItEOjQWSNEC2ncBI8cTayQPSC5JoLIPNzaq
				WXL+yAeelLTHgg50XMVfGRTmwwimzwXkTKI5wqdIBkxwg/Vr5PLqtSHmGRo0ua3iMIcD4xdmkO1l
				hbcJzd+wNMGsn6zc5Zc0m9xw1AdyDtzbDVVSZinn+FavzxaOGTxtsKH5uaIhz+YGBoA5q3swq6rc
				9dnPJBGSi43NYSVp3ZkpndvB1KQKF5zwMT5Vo3zx5Zqh2e4lEy76jclgQq2paf17NEEzGqMZTfMo
				z74USLDiss8CkKymbbhJjholjCfEYoghL3MLDqKN9gt8IRW6NU2pxf+B1DzthR6mf69LygK0X1sH
				grfxIqlP7hMyZi//KFV2Sx10eB7Uqahwj9VcRFC2zzhx0uypD4272cmA1enDSsXGsMGH4x+/bRaX
				ZHmtNqA6BrazRVFVbF7oBgyLIu3SF/+qNbfWH8QTuF0DxAJg1ol8CHYPOrUkKo8DpXRFJX7snLIn
				EWjRw79BuBxiSReXq+j8iu27tJnnjCdLAvx+aU9qFEDqAKtZp0qDbpZvLkXbWztNAXXj34m82lTr
				g5xa+84Jx7+HdQE+uJdaCXyHz2op1zP3PfPxzynN3w8eyI0Op7PhuazYoA+E+yUFwvuxo+cxt/V2
				Pnxp8PoO4jJbCAFe/vFghjBf/jvjxfM6FF7vjhvH8hdsw+XR7bCgMzKVN3Emaq8iRBnOO634MOZp
				MWVLorXR3Ih+Qw4y0mki0pCvGuNaN9QougSsfXMHH97PHV8tcOvm3zFfPNeRa4UO/HDuwZlAzC7z
				hIuLTOjrgZgWtwC1SoY/rmhn/r7qqLkLH/RuwG2BCYcv/0DRfn/s8/PDBy947PClB9x47OAFBz++
				8OB/1PzMGr9mPlvDZaMWpOqkb8CeKRZoBZrSb4kbx43l6GpuJQlCkGv5LF3tqyhFwjcXYqDP2SOf
				mR87+kBgjy89vB87umMdSsymhb7eddFUjuOHHWa/ecMX0jn5a1Owvb0cgfvxowfu5kyvVvlx42+I
				Lx/LyKVCB0zFNSXyo5CkDtg4eMM+KSCh8KM/nOxxEukqA577vwJgAfB8ZVRKUAKQhlpD9DOszH8k
				hEL/ToDf6lbclo9ZpMeF5Dm+ojj9LRgA79GhdCfBr47zPkLtqvHtbLibwW8Ym7z+AXoZqnDaR+h0
				Jc+NvgA+JcFP7PFTbPKj5B2am+gYjMjgAViaWv5x3XTJlrVvZWhsHiptbn5UT5S/SHRzu77MQOSz
				v3Am88uIAOAURywPHepz+LPZ6hYGQ5nrt/zvDO1l15SDIfsHwB86mKtiYtuc7Dj9y/8uwzsLviED
				RleJSwxlJlx/+d81bT2LcSZMV+Qnbu+//O8yLK7gb0iwIDnm+pf/XUNEUQxt5Sc1nHBDbtVPCjDh
				htxN8xcXSp6XUH0A0RfreydyycoEaACz4bfgKtDwFykWO53/7uhV5IEJsJlwDJQBijeqOBGQmTQH
				mG5c5G1b5E5Z2P+fc/sD6gPkApwQTnGKFy9evHhxNatZzcIsjDCMMIwwjDCMMEwwHAwHw0E6SBdd
				dNFFFx1ogRZooQsdddRRRx11rbTSSimlkEIKKaSQMowOo8PoTHQm+kSf6BN9ok90U5va1K5dMpfM
				JXPJXDJXzCHmEHOIWYhZqIVaqIVaqIUwCqMwCkJBiIRIiIRIiIQqrbTSRqyNWBmxMmJlxMqIlRHr
				RIwTMU7EOMUpXrx48eLF1axmNQuzMHIYOYwcRg4jh4nDcTgOx3RMF1100UUXHWiBFmihCx111FFH
				HXWttNJKKaWQQgoppJAyDA6Dw+BMcCb4BJ/gE3yCT3BTm9rUrl2yS3bJLtklu2KH2CF2iC3EFmqh
				FmqhFmohjMIojIJQECIhEiIhEiKhSiuttFFtFKNKjCqjyqgKo1oTRZoocqL4FGWK4WIv8uIXdzGu
				1Wq4MAuzMAsTRMJUJMyIhJlIEAmHkHBD6AmhF0JHCF1FU9Es+qKiotDQMXSHTkIXoQvUlUqlEokS
				SmkpLOVSpJQoSZLDiRFOTHBiwkxMZ2I4E16JhJgYCtUGkuYuXDwSjuqKEo5JqrHAQNNO7hE5Qsgq
				SGiMpnrgSIJMEAolVEIldEmlpBWkFCKUIUIPERoitChCiSKUInQoAkWgCC22xWlxLUaLgUUWWcOa
				qZkwE2bCTJjDHOYwhw8vPHr06NFStBQtRUvRpGhRtKguqovqorrqqquuKlUJlUAJlEAJFKIQhSjE
				mBiXcSfuxJ24E3NiTsyJOcWpmimai3M9l8xVX/TFrz/Ih7BDtzBb2MJCSVggCQuUsLCEhZAwChFG
				jTCaCEISQahKiEqIJbQSihIKQdogPUglBLUoqERBHQrqKKhBQQ0NKhvEG0RpEIvFsjgsjsVgkabI
				KT41MjXhmh5mDrPD1MLQwnBhXpgYhYNQuELhEaJFiK4gmoJoBtELoiOIDkVr0S6aVFeho9BN6Ba6
				CF2gjipUoUoppZRSSimkkELGyBgZm4nNxGZiM7GZ2BN7Yk899dSuXbt27ZJe0kt6kB6kh+hCdCG6
				EF2ILtRCLdSoRjUKQkEoCAWhIERCJERSkpK00TbaRttoGy2jZbSMklEyyilOcYpTnOLFi9dcc83C
				LMzCLMzCCMMIwwjDwrAwHKSDdJAO0kG66KKLVrSihS50oQtd6KijjipUoUoppZRSSimkkEKGkCFk
				yEzITMhMyEzITMgT8pCrJcgxVFUKJM1dxtUIHcXVEkRiqioFkuYuMVyN0BG4WoJUjKpKgaS5S+Bq
				hA7iaglCIVRVCiTNXcrVCB3lagnCCFJVGzg06zEcjfCgvCoJIYpancDRxHpxNLIcUyuSwDgCUXWB
				UTShl5uRheNakQQGHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdx
				HEcZx3Ecx3Ecx3EsoioDh+YuwtUIHeRqJIzVEEg07HNSI3UMrSjhCCShWoFE0z4WcWERFxZxwiJO
				WMQJq5ywygmrnLDKCaucsMoJq5ywShFWKcIqRVikCIsUYZEiLFKERYqwSBEWKcIiQ1hkCIsMYQ1D
				WMMQ1jCENQxhDUNYwxDWMIQ1rGANK1jDCtasYM0K1qxgzQrWrGDNCtasYM0QrBmCNUOwxhCsMQRr
				DMEaQ7DGEKwxBGsMwRopWCMFa6RgCSlYQgqWkIIlpGAJKVhCCpaQgiVssIQNlrDBCq7BCq7BCq7B
				Cq7BCq7BCq7BCq7BCo7BCo7BCo7BqhmDVTMGq2YMVs0YrJoxWDVjsGrGYNVsglWzCVbNJlhhNsEK
				swlWmE2wwmyCFWYTrDCbYIXZBCvMDlaYHawwO1g0O1g0O1g0O1g0O1g0O1g0O1g0O1g0W7BotmDR
				bMHqbMHqbMHqbMHqbMHqbMHqbMHqbMHqTILVmQSrMwkWZxIsziRYnEmwOJNgcSbB4kyCxZkEi7MI
				FmcRLM4iWDOLYM0sgjWzCNbMIlgzi2DNLII1swjWzKpqZlU1s6p6VhVYNNTJPSJ1VK1IAmO6KiGw
				aKiTe0ToCLUiCYzRVWlg0VAn94jwoFqRBIbQVZnAoqFO7hH5aK1IAiOGrsoCi4Y6uUdEDtaKJDCK
				rkpIYNFQJ/eI1DG1IgmMQFclBBYNdXKPCB3XiiQwiK5KA4uGOrlHhMdqFSRQlFhdYAxN6MR1ZA6R
				VyWBgtQqA6eJ9cB1hM+b1URCxRBVGTj0q4NE1Du06jpcdYiq9w7vIKHem3e43juwdbh1vQPrwHpz
				GOs6TD116NRh6jB1uL7e22YhroWw2rZamNW2LUxq2xZCaiFELTRqCxMVXlS4KkxFs6jooqXoEOgG
				egIFWqBF6Ig6Ujd1o466atdWppW1ZSmBFJIyKUJKkDKMMIwwwwibiTAT4YnwRHgiPBGeCJva1KZ2
				7ZJwSbgkXBIuCVeEQ4RDhEOEhQgLtVALtVALtRBGYRRGQSgIkRAJkRAJkVCllVbaWBsrY2WsjJWx
				MtaJcWKcGKc4xYsXL168uJrVrGZhFkYojFAYoTBCYYTCBIWDwkHhIDqILrrooosuOtACLdBCFzrq
				qKOOOupaaaWVUkohhRRSSCFlGDQMGgbNBM0EPUFP0BP0BD1Bm9rUpnbtkl7SS3pJL+kVPUQP0UN0
				IbpQC7VQC7VQC2EURmEUhIIQCZEQCZEQCVVaaaUNaUPKkDKkDClDypBOCCckcyo/leeV55Xnlecq
				z1WeqzxXea7ylMpXnlJ5SuUrz6g8o/KVr3zlKU95ylOe8gyUZ6A8A+UZKM9AecpTnkR5ypMoz1Ke
				pTxLecqzlCcpT3mS8iTlKc855xzKc845pzznfEZ5ystTnvIjP/IjP/IjL8/n8/l8Pp/P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P
				5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n
				8/l8Pp/P5/P5fD5f5Pl8kefzQ57PD3k+P+T5/JDn80Oezw95Pj/kQz7kQz7kQz7kQ57P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/NDPD/E8/l8Pp8f4vkhns/n8/l8
				Pp/P5/P5fD6fz+fzKZ7P51M8n8+neD6fT/F8Pr/xfD6f33g+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+
				n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj7GYzw+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+juM4juM4juM4juM4juM4juM4
				juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4jjKO4ziO4ziO4ziO4ziO4ziO4ziO4ziO
				4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4wIRIQBVIRC1ZEBEyAoI
				DAQGDuZ5nsrTyvM88sjz9OnzPI88fZ7neUQekeeRl5f/fv+/FF+K//9+G////f7/xP9//PF//P/H
				L37x/y/xEh/xER/xEd+vXbV3bdah9tRUe2qqPTXVnjrYPXWwu7u7NmvXrt3arV27du3atWvv2rt2
				7dqN2mHvCjvsHXbYO4yme4cddtgUdsPeO+yww+6EvcM+7LDDlrB32Lu7aHcH2rR3N23apV3apV3a
				pL27d/fQHtp7aA/taU+b9mjTpj3a3bS7u4P2Dtrdu7q7dxfTvScc0z3hmO4Jx3R3d1M3dXd3d3d3
				d3d3d999991333333Xfffffdd999991333333XPPPffcc88999xzzz333HPPfbkv9yX33XNP7rkf
				7rkf7rmfe+677777cT/uhXvhXrgX7rkP7rnvvmZfs6/Z1+zD7MPsG2Y/+9nT7Gn23Xf23Xff/ey7
				n9l3P7Of2c/sZ/bdz467nx133/1mP/vNfrOfffeV2c++MvvK7Gcvs4/Zz7772c++++7f1/t6/77e
				d//+fffvG97T+/f0nt6/77779+/f933f9z3fl+/L9+X77t93fV6f1+f1dX3dv+++++7f/37v937v
				133377vvvnt5L+/lfbxvvG+8b7x/3333tX1tX9vX9tt33+27fbfvPmxP23fffffbd9/tt+9++26/
				fbk9t99+++633377t3/77bffvvvtt+8oxEYTW0xiQlVCoYRaQlNCl5CUtIIECdFOiPYQrYRoi6IN
				FG0p2qEoRSnaarEtTou3KC0W6ythouiqMLBoQi83Ix8jsyoJIQK1OoHTyL24MNLjWS1BFkRVDYGl
				mT4nMlLHwqoSJkqrRkhg0VAn97GPfYh9iH2IfYh9993XNJ/VJATFUFUpkDTTx0VH6ihaUcLEtGow
				sGiok5uRHSFmVRIoRqxO4GjiXhyN8KBZTUIshKpKgaSZPi5kZI4uYqtKYARp1ajAomkfbiMRDhKt
				goQv+cqXpl2Ko5GFY8JqklARaKrRQNII+1e+8kF+Qb7ylQ/yla985Um+cudF5StP8pWvzLkkc5ao
				fOUrX/lO8pP8SH4kLyTfIPnKV77ylS9VXl5enpUDnhCoJGP0rG4AQxsMABjAUAyA+GQ8FAAEFIxg
				YSQCAIpjH/z3509//vbnb38BnJL/fo+BfSKstEFBDFNpgA1T5H2GKcvAPRguR+bicSobYAO1J/ox
				gms2+ghcGg5ViwO9bFTsP9B7o6IucAzZ2x6GLDGAh2yK93wkyQO9fVRcPtOYPd9nzLIBwKAt6H3U
				Qi0gfiSFAMHIpMBHLWwBzFiU1/6xnsxTx1rs3citPdB/I+OGA706Mu72c/hSB2D4Jo7Sz6hr9/iV
				B/Dx29X7+BU+0Muj4++Eg0GP4NR9jWEQAI3h+4He2SONkwP9bUca48MOYtEBDWIc93qUMN6DWFfv
				QSwWoEFMbd9H4cKWGpr6bRT70kGjSvgbxPn9jmIMgI1iWv08RGc08Qjxv9XI98zDeOZ+w9gywMN4
				+z4c5YQHI+azdJTYPx7NfUeNNhyHDy0N9PlIWP7bjrHxMjkDpIKMYUIY6NVzAObY0AgOsHD3IzPC
				Yq0ZgVEWZ//xGLAgHtIrd67R8HJ5oH9GQY8Heq2PMkDAXo4gsszlCM+BcwwvlinDGA+YZdRgJYOQ
				m9cZwzBnYQxBbusxRskLjyEWGWUIZi2GbWV8/xgcD2jUUgFQDmBkrTNAMHthgIA1j0/H48OYeszu
				6ZLRGOGnYQADaMi6BCAYhvAG2MMolKEBW229MIxQdWgwDGfWcNWWXj2KlsnggZU/ZQ88Mk2OjBSk
				EU3fjVWmvccqbQOKsa8wxYPDYsqOroKdW5Oh+tk3GAoZwDiQxk8YAB1mYwQF2vTB6EFj1RgBegxJ
				LQzVLQP9GwYf4MD54N1AHw+K3j+r4Yr/eCgxPI/VmQP9e1D8BQSDAW7vwczIG4+O7a/Rnrg/UlIm
				jNL/0VG0Hoap0IFeGA/x8x2lBA/00nDYm14xTkFcMECa+RDVqyeGA+KFsdRMZ5RaOA/sft/ha1TA
				GSj91bGwnkVjwabtMioe6A8xCjGi4gfjZaAfwiCkeqC/zUFI+JAxGoj30KT6DhxFwoex+Mw0MB27
				v0fbBvq4HYSAhDssqQLOUKjIyhCYkAd6VQxKosODfOWdxK/KrucghNuBnhn/Dg/0tzYIgRSGowHx
				w4i42TMQK7XKQFQHegkOQkwM9Lc4CEkb6G8ZjNF76IFgCcA60N41z0Ao1QQGymyjGWjfmvFANtqw
				BvLMhj/QKzWFgTzeWAfKsWYeCLI310DfvcEHwuZNOBACbIKB0ttoBuK4ZjzQlDargRqy4Q/USE1h
				oJc31oFUrJEHsvPNNdB3b/CBsHkTDoQAm2Cg9DaagTiuGQ80pc1qoIZs+AM1UlMY6OWNdSAVa+SB
				7HxzDfTdG3wgbN6EAyHAJhgo3eY4oPNDM0ANHjoDPQg/HFPSM0e5qlZqAM7fehgeZhyDFvvp41ju
				CRlMas8c6HVTMkCqrzQS74F+qNHNzIFe4kYk4AO9qoxIW4CZg9N+egPoOvFBpDjTAfSM+SCkn8SA
				ZJ8ejhY3tAN7X3w87gb6jcNaEp+cAXFd3iA9XPgA1UzpIP2vfEBUFzHIyoeXZfSAT87Ug/pDO2hA
				vQ4+umagTzKeAfvAG9490KeUY5Tpgf6G4QzRQK/UcAZa3Rh83UAveYMQ2wDhw/sG+iRjmX093vBw
				OPjQoBnp8PCffDhkoHfixl/KPTi4vHvPYSzbaT3iJdkMYPBRDPTO9yilPDBjOObwcHAAzcHDw//y
				4QDqo8EzDvSe1rjDTpPnA+fg7JJPx4OklOnBCd3SDsPX8YbzDgcHp26g3zCGBfnND3WqsmFwIAZ6
				yhhwDgz0KjDghAggD+5sq2pIXJc3TD28ODhH8+Dh74E+TccblgS4wWlpD4c6cqBPdASL6m8YHGgx
				w9PkQ2aUQYNTqoUcpr/jDMcbjg9O3UA/jKNtzoH+jUbbKnzz4IB9vgb37i0+ONQ9kOFUO+nwepx8
				aKoMYngbDmtouIOG1QN9MKNXIZp1YJCBnjd6VQyvGI4dvB0KeFk1nJnezOyewSvjuRq1wkDvSUda
				loHeORppKQO9cx9plfW5QRNvR4aafkmH1LPkw5L+EEOFuH4daAgN9MqHLuj89pDLA709Q1e2gX6I
				jbOYBvq3HWe3fvOG1GXCh6P+TYfhe/Ph4HXT8SDhDwqW0yMdYqDPZuAKG+g1G7iK8ISH7+PnQ3Fl
				EMN5/jTDsHvskUY90Ecft1YQqKlfk4cN9FGHLRafbMOS/3RDZQO9kxxj0gO9sz3GWA30znmM/dOT
				jfT0QB901DJw9qAeDOduoF84armDLx8uHF7+IzkNlAMyZqP5HvJRAQWkITuqKY15MdB7HbkW4cyO
				CpvafFQA6gWjht1LZKCuAOkA859yWHufR8PyUEsa1rSBXuvQNYvvO7I3avCRFQz05seueOG0TyXl
				Pozwdw2nKUM4StcVruBCKaiqYQAxpJVhuAchMRL56Ai0np+lwSeGnMEY6SOqHrpKH4eQjYzDJj+G
				Fnj91kglpEj94I481J9ElvIWDNP2DPTGc3ypjIrHAGspGB9rijQIbFYEtLxsJnsPg89XrbajxApm
				AWezRPKzaLfjYUMClWlVRHMQprgb1Jsef+K05g0ah6XQCwwL1sM4XLKjGR6Noxtan8EZnjvQpxuq
				/gd6O4cqbCE11ydm+7GyjjzQh9NXVTwnGoXdraFg/gM0mAKx6JJqlQjEyPE6EtK4z2po4WOWoLCQ
				QWDQ6HJCkRRjHIBiRL3n7ZaIAVdP7n+4GKtEaSxwLapQaeSUCLOA/Wym8UuI8fYC9UNRMdBL27AS
				ONBrGbmqwWt0DexR7rbk5tUSTBUBTyIBsG98ngd9v4FeAhzJXBrob91I2+3ePgoYJ/0j/Q30ScYy
				hgf6lXlAk7SwziDzgd4WM6K1GOhvaUNaaAP9rTqqGVGYfUzeQG9zSPMzrNTcsPbkQP/WqOZt1HNI
				HAN97HHNi4Ge0MAWB3gegUEWZ0N+aPs80HtWo9vrgf7+4IbRQK9lh1po4zgKIR0V78hHC+EgRhpm
				aEaL8nM80Ac/1N060Eca7M4b6CVrtAkY6DUOeJ0oqjCYHm4vXQ57qrkMfFyuAx+dtoioa6aD89AR
				R50y6oqjThl1xVGnjLriqFNGXZGv5Iio0L+DhvVJ1uMFqzEDJBielI9WFp5++DnyBsNb3KOOZXIe
				efij91rDu7hnHynDvXF4gDUO+Z0w6oqjThl1RX6Tw8P2ORoeEq8IelAP3+3fRnk64RMsngKdAh8v
				4OkbKJqvpnJ0qDKSwI7wJuXYZu+NM0BjVBidhHSMkoBjS8KnRHAxkoXFnjQu3iRw8R3wQ1I4DknA
				sUkCG5M+GRUoQBlRwK2hMAy+yIiQOolGrNNpPsZCT4RRln4ijjvFU2GkRU+esfVuHh3tBnrnw80n
				Gui11013M9BTDl0d/YGeIu469QM9BRjdYQd6SgTHmzfQU0Sxh3agpyw6vbqBnlLUeWQGespg+sAO
				9JSd42c/0FMQ0S/dQE/Ja78YAz0lJPnYDvQUqPGxHegppcgHY6CnmJvduIGesux/Mwd6CuHwwg30
				lEe/KzPQUxz1LtZATynanfmBnhKB8eYM9JQj48kf6ClL7Wc70FOwk9+cgZ7y7760Az3lw/VtDPSU
				D+ijN9BTLMknfqCn4BE+7IGekrV74wd6inL6wQ70lImFVz/QUxoPj81AT3lMPFgDPWVx8cwHegrG
				xosb6CmNjxdzoKckRh7ZgZ6Crnq0BnpKQP3QDPQUg+Q3N9BzjAbsHOhJ7QHxBnoewwE9BnqKuO7C
				DvSU0Na5H+gpibpu7kBPGX2d+IGesojstAd6okWBeQM9ZTx2YQd6yuGy2xzoKQ9mx36gpyignbyB
				nqg6gGugpwRc3/qBnmLsdLAHei6FgfqBngXQAM+BnrMbgHug57IY8B/oCYAL5BnoWYkBcQZ6ZnUB
				vAZ64ssBr4GeATuAZ6CnATywZ6DnQA/MGegJwAfyBno+8AM9B3oKAEHegZ4BgsD/QM8AQrBvoOeA
				IdAf6DkAEXgN9ARQBPsGeh4wglwDPQ8cwc5AzwNIQH+gp4Ek0D/QE4AS8A70DGAJ9g30FGACvAM9
				BzRB/0DPBpyAx0DPgSeAO9BzACjwH+gJIAriDfQMkII4Az0TmAJeAz0BqIDuQM8AVYBjoKcBK9g7
				0HPgCvYM9CSABXkGeh7Igj4DPQ1oQa6BngFb4G+gZwAumDfQ80AX6B/oOcALdAd6AvAFewM9h4tB
				7oGeh07gZ6Dn44vAb6Cndi7IH+iJ5C5wB3pm9gv7B3oK/ALcgZ4DA0PfQM+CwsBnoOccYsAd6Dl8
				MfgP9ESaBfEGeia9ghwDPZNWAd2BnqRTwHegZ9MowDnQ0+kTzBvo+bQJdg70JGOCeAM9nyZBnYGe
				So8g90DP0iLwP9Az0iHYM9DzNAj0DfRc+gO+Az0x7YG9Az1PdyDuQM9Lc+BzoOfTG+A/0NO0BvQP
				9IR4HbgGeiaZgfkDPZ3EAK6BnkteoG+gZ5MW4DPQc8kK4BrouSQF7Ad6QnICeQM9m5RAzoGeSUaA
				70BPJCHAe6BnyQfgGehpSQfsDfRcsgE7BnqSZEC+gZ6fXECPgZ4mFRB3oGfJBNgf6JlJBOwd6Hnm
				APoHeg5mC14DPWE2xL6BnmcRkXeg5wMR8THQ80BF0PPOGu9uoLd9iygf6G/omEh2bBxta6A3wDN5
				OtAf9kWIN6YZy2agt0kYAT3Q39CbmEzMPlJroLeSOVE20B+UjFyhGDBOfqC3MTMiNdAfuJ6sSIw0
				ytxAb8d+Ij7Q33gakaTYN8bWQG/QNfJ0oD9GfCBfTDqCzUBvlzgCeqC/kUpxqZhvhESc/DE26TSM
				OvcTOg60neKRAPxUjU3+k3w0oZ+G42cN9Fb4g6QD/T3CAehAf8EVZvxAf7KLQTrQ3/CRKRvorwxm
				SAz0N+cZpAP9LUsa84H+UAkm2EB/KQgTcqC/1IUhPdAf5WGYDvSXKjEgBvpzsZhhA/29ZsyIgf4o
				HRNmoL9XkGky0J8KyYQa6K96MsYH+ouyMmMD/b26jPiB/lZkxnSgP6g1M3agv0vOJB3o7yrPTAb6
				OwY05Ab6Uw+N8oH+0BwN1EB/kUozfKA/fdMAHehvVdSUD/RXSzVMBvqbwBpQA/3NbY3zQH/QXpNs
				oL8asQkx0F9k2RAd6A8ebUgP9JdiGyAD/dm+zbCB/i7mZsRAfzi7CTbQ3+m8KTHQn6ZvQg/0V64e
				5wP9ZR6cMQP9nQ5H+UB/mxVHaqA/JMcZM9DfOXKCDvT3qXImB/p7xhzyirGG2x3o7fw56jzWjA47
				0Fuz6YAc6M9JdcYO9HdunSED/SHFTtiB/p5pp8lAf0q4E4ZYdGS4gd6Sfid4xYiBcAZ6SxqekoH+
				npOn2EB/SM1zdqA/p+o5HegvIPiMG+hPiD6gBvpbjp/mgf465w/Jgf4GBQR0oL8BDWQ+0B+SBYUd
				6K/kQUkG+guYQqQG+gPGENGB/pp1CMRAf85CNGagv4ETLRnoD8CKwgz0dypLRQb6E9WlsMQio8IN
				9BaaRyEH+gu5JqYD/ZF8EzljykFkBnob6CTQA/3NmJLzQH8YliKSMeWY8QO9ic4S6IH+hrGieaC/
				RlxByNhyyNiB3tKFKfRAfw9oQTrQX8a1mGNsOcLcQG8j1BR6oL+jvDgZ6O8xX5Ab6M9GTnIx1o+A
				MdAb4jiYDvQHAR7GDPR35IfQA/09JMTJQH8fK4L8QH8GkRA+0B+gloAO9JeUtsYP9CcGLqQD/Q1n
				rvKB/gqyi8lAfyPlBTrQ36D4MhvoD6S1kg30V5RbIQb6CysuogP9QZqL6EB/5dQFcqA/g/BaNtDf
				SHuNGOiPfF/JBvp7IrAmA/05Q1iogf5KHWZ8oL/IKTZ2oL+TjQkf6G+MMUQH+sNkZGMG+htMRtCB
				/i5H2cRAf6eZQX6gP1OXKR/oDxFoQA30l4xmywf6MzcNUAP9ja5G2UB/ha1BZKC/Az0DPdDfmGsY
				D/QHuc/CBvoLeLeQA/0lARrTgf4IC43UQH+BegMy0J/3fBsb6O+53kYO9IcRuGAD/d0HuBID/Zkg
				LulAf0ESZz7QX+iMGzvQ32XkhA/0N6PkpAb6A6K5YQP9LXgu6UB/X21ucqC/26UjPtCf4dSJH+gP
				w+lAB/oLGbvhA/3Jqx3ogf4Wy655oL+SekdioL+Z4IEa6G+f75wH+kMgeWEH+ktnXpCB/qJRHumB
				/nCpR3qgv1DsIRnoz/bqjRno72RwQwb6o1fCMAP9vShhiYH+rE2YdKC/UCk0N9BfyBQOG+hvKwvF
				B/rbsoTSA/1hV+Gygf5G1jD0QH8/Xngy0N9dLyQf6E/5BcUN9IfAh6QD/WVKwXED/fkCEehAf8sl
				WDzQX6/uIznQ3xkEkQ70N4sRzQb6Q97AZAP9lSMxyUB/mS2Q1EB/ROcjOtBfcgSCHOjPlROHDfR3
				WsAhA/1xiGKYgf6eD7DIQH+6vxdqoL+yAJof6C+fFZcN9PfEf+IG+luTRdOB/jDj35iB/u6wF2qg
				v+f5Gxno71Mvkh/oz9R+wgf6gyuM0IH+Iqff+IH+HKKHdKC/zeRXNtBfZzMSGejvyftAB/rbMI3m
				A/0ha1+wgf6yIy/EQH8B2ch0oD+AbSQd6C9pG0EO9GfwjcMG+hsIxxED/ZHCMdhAfwfl2GSgP4Nz
				DD3QX+kcjQ/0l2Adxw70N2hH4QP9LbWj6EB/AOJx7EB/g3lMOtDfpXmcGOjv4B7JDfQnyEflA/1h
				ykfogf7iWHD4QH9K+gd6oL85uSwf6K+w/pgM9DcbkKAG+tsqSOOB/pAWZJiB/oLrF2KgvwD2YzrQ
				H6D5kRroL9iQQAb6Mxh+YwP93UXkyIH+gNyXbKC/YxVZcqA/4fUlHegvwCPNB/oLQH1jBvobiKTy
				gf4WPJ/UQH+AyTdsoL+TSQYd6O8h8U0O9PekkswH+hMIPnED/QHMJOlAfwG8t3ygP4ObBDXQ39JN
				Fg/0VzD2SA70d9pJoAP9DbKe8UB/CIgyzEB/gdQLMtBfAKQkNdAfgPRID/TXxU8kA/159sQxA/2d
				QXHJQH/MohhmoL9DUywx0J8QFYMO9FeoiuYH+gtkxWED/S2/ovhAf5NjUXqgP+RZXDbQ33Mthhro
				7zAXRwb6e7iL5AP9Gfai+IH+AH8RdKC/yMI4bqA/MzEiHehvLv2VB/orF54kB/o75STQgf7G05/Z
				QH94fBpsoL88eSYZ6C+fl5Ie6I+0kkQH+qujTpAD/flM57CB/t5IOmSgPxAjDTvQ3y9yNhnoT1ZL
				Qw30F+hIcwP95WHpav1JnA/0PG+bigM9wZ/ReQZ6jWJU3oGef1vTx0DPn9XEf6CnACHJH+gJT0px
				DfRMCkj7B3rKSCncgZ7rN1P/QM+OD0VnoOcYh8I10HMuMvkP9IQDmfIGegbMoxwDPfOYFN+BnryF
				iddAz3xggjPQ02dBzRvo+ZuXdg70xCqpfAM9z9OlHgM9TQEq70DPLlvyP9Azj1raM9BzYI3kD/Sc
				BI28B3rCeaV5Az0/XSnuQM8HzOhjoOeTMaI/0FPlHEt3oKcinpLugZ5aiye9Az01N0pyB3q6RGXp
				Gujp6HbSO9BTyZykd6CnVWKRroGedvsoXQM9NXlJcgd6GtRo6Q70dJ1K0j3QUyQepXegp46gSO9A
				TxFELd0DPY32SHIHeorEifQO9HQvjtI90FMhr6V7oKchYEvuQE/TPiRdAz0FoU26B3pqF5v0DvS0
				oEHSHeipaIGke6CnbodI70BPPWWU3IGe7gVEugZ6Omy39A70VMYe6R3oaQUYpWugp7WcSddAT43X
				kdyBnoZ1UboDPV1rd3QP9BSn9Ogd6Klx3NE70FOURUb3QE8jJI/cgZ4idxu9Az1d73J0D/RUYOXo
				HuhpxMmRO9DTnCRH10BPoWGO7oGeWqUuvQM9rVNjdAd6KozI6B7oqUGV0TvQU88nI3egp9uujK6B
				nu58Gb0DPVU4M3oHelrbzega6Gnfn9E10FPbRSN3oKcBJ43uQE9XbRrdAz0FGTV6B3pqr2r0DvQU
				5a7RPdDTFFsjd6Cn+L1G70BPl+cX3QM9lTAwugd6GiZ35A70NEHe0jXQU7i8pXugp2bSRu8Hekow
				cv0N9NS+reM50JNi9at7oOcCKxfOQM+kR2BeAz0BxMA6B3ra8oHxDvREcQnmGehpMRase6BnrTsY
				z0BP2bKu/YGeXgC7/gZ6emp2/Q/0tKjt+h/o6fK562+gpyuD199ATxvUsP2Bng6Fw/4DPb10h/0P
				9DS8D/sf6GlzsvU/0NMo6tf/QE+HLZj9gZ5GrzD/Az29dcL8D/S0Lof5H+jpPA2zP9DTmUTM30BP
				w0qx/4GetvJf/wM9Xc6K/Qd6WigA+x/oaRst9j/Q0/ZebH+gpzf/mL+Bnl7sMf8DPa1pZP4HeroW
				kfkb6Om2JvM30NM+VWZ/oKfDNLD/QE+vb2P/Az0N+MD+B3raNo79D/Q06gj2P9DTIRVsf6Cn0c7M
				/0BP74Mz/wM9reNm/gd6OunO7A/0dIY68zfQ09h85n+gp+0K2f9ATxfzYP+BnhaTyP4HetoTNf0P
				9LRhe9of6OmtoOlvoKfX69P/QE+L8af/gZ4uKqD+Bnq69s38DfS084DaH+jp+BLqP9DT+yTT/0BP
				g4aZ/4Gedo1Q/wM9jRtE/Q/0dCJi2h/oaWgq8z/Q0xs/1P9AT+u6qP+Bns70S/sDPZ0AyfwN9DRa
				i/of6GlPHvU/0NNV6dJ/oKfF7Jj/gZ522lH/Az3tp6T2B3p6r1r6G+jpMRfzP9DTKknqf6Cna2Gp
				v4GebgZLfwM9bRli9gd6OsKV+g/09B4z9T/Q09hW6X+gp40pzP9AT2MnU/8DPZ1Bp/YHehqdKf0P
				9PT6A/M/0NPKcup/oKcDA9X+QE/nF0p/Az0Nsl/+B3raXJz9D/R0YUf1H+hpGTnpf6CnrdzL/0BP
				m6mz/YGeXsCp/gZ6eiq5/A/0tP5F+h/o6QLe6m+gp3sp0t9ATxvtlv2Bng7O0f4DPb1oXf0P9DTo
				bPkf6GmfgvQ/0NPISNr/QE/Hf6b9gZ6G3zj/Az291+L8D/S0UOH6H+jpaMG1P9DTqVba30BPA6+0
				/4Gedl04/wM9XT/i/Ad6WjBc+h/oaZ+49D/Q016faX+gp5dzpr+Bnl4qS/8DPS3RY/4HerpUj/kb
				6OkugvM30NNG02t/oKfj9Zj/QE8vuF7/Az2NlFb+B3raZq38D/Q0Wq71P9DTwZNlf6CnEZ/N/0BP
				r2g2/wM9rZVY/gd6Otxr7Q/0dOa68jfQ07B35X+gp/3Yyv9ATxdzK/+BnhZwtf4HetqSav0P9LSn
				WNkf6OmFZOVvAz1NoNN+D/Sssq7IG+h5x7vCM9BTcXlF/0BPXd9K3oGe2X40ugM9W9/TeA30bMfX
				8B3omVJf4TvQs5q3htdAzyqFGq+BnpkXNXLe5ai/Bvrq1p/jeSoIWCI9HulENprx2H3W8Q70Uuc4
				gtPF3gN5u63vRiMO07o5H4jtQpsmyBkPGMMt30AvKTU+MHAYKlAN4Doj77d/udz/ffd3r/vRe//3
				u7+67P++93uv/eF9//fbv1zu/777u9f96L3/+91fXfZ/3/u91/7wvv/77V8u93/f/d3rfvTe//3u
				ry77v+/93mt/eN///fYvl/u/7/7udT967/9+91eX/d/3fu+1P7zv/377l8v933d/97ofvfd/v/ur
				y/7ve7/32h/e93+//cvl/u+7v3vdj977v9/91WX/973fe+0P7/u/3/7lcv/vOdulknFQ9aRSqyT8
				4PqTKpa9Wkk8qbpiqXkYvxzeOS1nq1kkXLWmSNIuhh8u76yas14umQdVTyq1SsIPrj+pYtmrlcST
				qiuWmofxy+Gd03K2mkXCVWuKJO1i+OHyzqo56+WSeVD1pFKrJPzg+pMqlr1aSTypumKpeRi/HN45
				LWerWSRctaZI0i6GHy7vrJqzXi6ZB1VPKrVKwg+uP6li2auVxJOqK5aah/HL4Z3Tcraa5bjyA8xf
				UJoghr8Ka/UW4PmM2jPWCjKBT3cARAPWUjDGgQiW4NjDnlVCTiXEcDXFuKCkGgLk81xgcYjoAE0Q
				4IRoAnX8qSTIWaQMp6MLFgqSQUW9DouuxRheVkJ24tMUbgdT4MhA4HmeSHe3g7rQLErEpLXhtK6j
				pjMGHUa6Sm+8UB8nOpjkEOh9Mwu5q1JzKiGGQ0UQ6UhBcPyzMcrEgg671RJvOc5Ujn9sy6EMA2xS
				Gv6D1C/KJKHjQLafiMHHZa2DbDMODOYcR5MWMYZBliHTdccBZjJIfafB6QDGIKsdB2pjkPol0jPG
				gd2vljhI/dTojWFABQ+y05hIlob/Lr+D7Kw5NwfBGGTd48DMXOO6wSA7Ab8NhWFAuAfZ+c3S6QwD
				v6/18+jaPW4kG2Qn21x7GJC5rPe00yD1Ha5hifz+Hi0mSBg3Mz1ml4ygbiQz4AwL0Ppt5yjvBqlP
				GmnIDALCPsgKcnKXQYBJB6lPUCMrZskHHBv8K88NsheNXD8I0Ev5kT44IMogO2dqhnYQEEoH2Wcf
				tzFzkFoMAuznipF4DVLfGy4SGAOEdpClceMaY4CobfFcXPef4SAb6MUtY4CHdUAKBspWVdbxeTIy
				wX1ArJNUwbIcAxhxsdUygoE0WKEKPqwKaS3BDT9SqbTfEYRfI9/cPJcDrN210gsJhd6EmxD+otks
				AiFplsISHBmlcoUL8DxPJbvbMbfmtlBSoNrnk6Jg1W7hJH6lkcPRsQkZridCDFcrKcfpyQjjamLk
				hl9PIBXQUlrpwnf7MgJfzTlDq08H0lAwfsakuJ0yEs7OmIigY5e1zVKcYHWCwgjDf2BFIAVV1nFS
				KsuppNU0jJjFGTWksowSs7kmJa2mUUIuzyihrBTj0arSVVjyBFCbPZYKR0X9aTGxjsP1RILsFZ9e
				ssoGEZjEQ+UR2oAvDDVbXSqE6WURcriaCDG9rYQcryMhhi8NAq8muCHVZwlUAS4qqkakPg9DcGkQ
				qI9iEOkuHQRyswwC4YASQ5JLqUQtPIl9FkrFFQ9sdasQw9dEiPF6MsLwshIyXE+EGK5WUo7TkxHG
				1cTI4eoQlWp8+Vqg2j5eiUpR+qykxa0R6hTQgFoyOAr2QkRgCgaNWLASbI1UYrNI2ABdAmJAHQIb
				IYuAHJBDQAdqEpABezfTUCjFnIep4mEF3yu4EroV54vaaNdHZfB5khrM+rgc1j3im5K5qmuDKXzg
				qnYJLcQXB5stLhXS8JoYMVxNRJreFlKO04kQx9dEyPB6MsLwthhJ5wZNOFGFohpHtgK03syiSSnI
				w9ZbHCLWpLGwpRptPqtskIECE1cEA5GzWSrZmeRRhQoDh6djCTlcTYSY3lZCfviqNIujwjhWIZ14
				ZtVn6IKsYdq4is5AHTB/5SQF0wASo2MKUXETrzI08XVoXpU1ZqespIJAUVK/Bq209FFyzBrh16Iw
				ERd1wEG1MVQVU0KpPiT02VA262HoX8PZg8iaciYihnO5gCrsDVPiG+LKdpjx35DeN9YJq6F+zCQF
				q8E2wyBwhzRnHXb1N7SkJ+1uUswCD8sGmwSWhnoTGCH/2MN281S1OD9nJNjngMoTwSY5k04CAhlp
				elmEGPOrEju4nCNUrALpeCfoyWKW0UA69lW6p9QDhVQ278wvcmlUliXHr3S/36NHNCAXebmMVgTd
				ow0/3kjQMIGN0J6DFbzIJWU4HRlhfF2EGK4nIgxvKyHD1VSM42o6STkFPK+o40MVPsBVOihs4BVG
				Dk/PImK4ngoxvKykHKcjo8mcoIxDW4lccctWAV32UEokFT3M7Kglokb9stIVTAYQlDYrVMGHVVXV
				w2QtALQCwaAxElxmLJQZxgJWGnNhXou1uEwLuGpjqCqmhH6x0hu2NmK7Q+sY0wEnQsVEtI0TVj7e
				h46UGDIzM1hhNoCFaJ8hVTzkCkkFnMsB1u5a6YWUEB9mMoXVAA6j6zJopdZoLWChMAfjrawMAsJK
				6zI6wELonaEafqQSRQWdzQFV7VlpUhUaA5ktrxZiuLoIGfDpspdSoSiIPw2pELMYhEq7EgpmQh0B
				GSGLgBxwslRKgotgUKQEtmTVyAUmwcqjSUAMzCJhI3QRiAlxCGiALkOykqUsq7zmvLHVZSn0AFaq
				qqaUPq8WaXpZCDlOJ2IMVxMhx+tJSNNVVkAOscWDKVzEr3QRGMRN9Zq8SozjaiHkeB0JMXxdjBiu
				JyMNLwspw9VUiOFqCqpV2NkzoNa2igalIPplJMvyUJ8GLeiPvrjsHKt11teOtZgPybZc04KZSm+w
				OdT6or9T/ecntUr4F6lVstJtF7WLVS4gfczdJMFOX9cuR9/v6fjfr8IrPvzeXZ5j2qf+tl+WNd1i
				cbM05ftqr22qhtsqspdq9iTedUCaSjb1eWU/9mmwp39HjdW6/AVk9QAaaAklELAVNAcsiIJpkyRF
				7kbDKAyIAmgCRgIxU1OHrxJYI5lw3CKFiZirxNmyINFQUVRDt+QmEkJQcGrq8FWGNZIJx1qkMPFV
				4mxZkJBQUaqhW3ITCSEYYWrq8FXGGsmEI26RwoRcJc6WBYkKFYFq6JbcREKIOGhq6vBVijWSCce0
				SGGCrhJny4LEoWKohm7JTSSEODo1dfgqZY1kwsEWKUzwKnG2LEgsVIxq6JbcREIICZmaOnyVwBrJ
				hCO0SGEiepU4WxYkoqGiqIZuyU0khKCoqanDVxnWSCYc1CKFia8SZ8uCxISKUg3dkptIYKB4aurw
				NcYayYSjK6EwIVeJs6WBwZVQmAhXibOlgbGVUJgIXiXOlgaGrITCRF0lzpYGRlgJhQm6SpwtDYzg
				SihMzFXibGlg1EooTHyVOFsaGLQSChO9SpwtDYwJFaQaejo7kRBicRVRh6/CsBCpcLRFChPh6uwo
				IUQsWDV1eGgUa0sDY6GCqOZbMixGKhzSIoWJr86OEkI0QtXU4aFB1pYGRixUjGq+JTcRqUBRU9NG
				Do3A2dLAoFARQjV0S25SUoFipqaNHBrE2dLAOFQM1dAtuclSgaJT00YOjXK2NDAYKkg1dEtuMqlA
				salpI4eGcLY0MCRUBKqhp7OjLEiEUBGBaujp7CgLEiGhoqiGns6OsiBRoYKohp7OjrIgQaFiqIae
				zo6yIDGhYqqhp7OjLEgcKko19HR2lAWJhgpSDT2dHWVBgqFiVENPZ0dZkFioEKqhp7OjLEhIqAhU
				Q09nR1mQCKGohp7OjrIgESFUFNXQ09lRFiQqVBDV0NPZURYkKFQM1dDT2VEWJCZUTDX0dHaUBYlD
				RamGbslNKBWOtkgbOTTGGkmDBEOF0CbC09lRFiQqBghrZ7PZbDbrRLpZN5vNZBZmv659Xfe6vb29
				13Vd15BD3gtd6EIXutCF7r33Xte9997ruve6ruu6ruu6ruu6ruth1IauoWvoGrqGrqFr6Kabrut6
				17ve9a53HUPXdV27dmVXdmXXdV23rlvXdZ10XaWrdJWuoQtd13Vd6Lqu66Lruq7ruK7jiitXrly5
				LjpuuI6LLrrhuC666KKbm4suuuii46KLLrrooosuuuiiiy666KKLLjouuuiii0646KKLTriO6zqO
				6yi4CS644IKr1Wo0EpKRkZGRZVkqDQ0MDAwMC9tCNBqNRqPRhUUX0YktootoRKki2qoqKioqKiqq
				qamhoWmapmkqlTodDofD4XA2m71lWZZlOchBDtIgDWlIQxrSkIa0Wi0WiUQikUgcDmez9957r+tW
				kUpRiBRSAiUoM3nSBS5sQRZKAkkYCUuoBEoIIiGKQlRU1EKUhKiFqEXUqmhUtCnaRWvRWLQV1VRd
				1SIWrUiKioiIhmiiEpEo0ARNzdDMzDyzGZkJMzFTT9/n7+XDx0+/t2W7VtpiiR12tizZQAZZI40z
				Pm6UMYwxloxklVE2mciCLGQ0GgkJbYS20Co0Cm1CE6EFoQkt0KiGns5NJISoCFVEHb4Kw4JkwhG0
				kqEauiXDYplw1EpKNXRLhgVlwkErGdXQLRkWIhOOWUmgGrolwyJKJhyvpKiGbsmwIJlwdCVDNXRL
				hsUy4eBKSjV0S4YFZcKxlYxq6JbcRIIECpkihTB0K0GsLQtREaZIgYZuZVhbFuKImZo6fJWyRjLh
				qBYpTPAqcbYsSFCoGNXQLbmJhBASvb3f9tve2/a2t723vLwtb3t727Zt29VaqbZt27ZtS2zbtm1b
				tm3bsi3btm3blm3btmXbtg22bbDt2q5t27Vd27Zru65t165tu7Ztu7Vd13aVtZW1bdtY21gba9uS
				tqRtSdu2lbbSkbZSadu2lUpbqbSUVkpppW2lbaXSVqQibdu2bUMa0rZtKTS0h7ahoaGhbUNo24q2
				FO1E27ZtG2200UbbaBlt22gX7aKLtjFt27YSbTRE22hDtG2j0WKxWEVWkSwVi6Uii2XJkiVLliyy
				yCKLbBRJJJFDJJFEEkskRyxJJLFBZGtYclh2WJZDlmW4LGM4y7Is54zLWZIkSZZlWbIkSZIkS5Yl
				SZJlSbIkWZIsskiSJIkkkiRJkiQ5SZIkSZIkSZLkSJJCkiRJBjKQjJbRMlo2yAZJ1ljjyBrHkRzH
				kWM5kuVIliOH5bDsyI4dObJjx47s2LFjR3bs2JFlx44cw0iOI1nGSI4lJFvClVBYCkthSUISCklY
				lmU5whGWZVl2YRd2YRdWSBVWWGFZCsuynHDClSJsEAqDMAiFDaGwAiswMDBwAgMDAwMbGBgYGFiZ
				ECbEhDrwla8MDAwMLMvAwMDAsmTbtkQSSbImTXLBrdzKsizLstxKWSkrZWVZlmUjWDaCjWDVuq7r
				ulKtVOs6ta6LdbEu1sW6WBfruhprtVrX1bpapVar1Wq1Wtd1ta4rWmdoI91IN9KNdCPdSNfRaDRa
				p3UdjUaj0Wg0Gq1Ca6DRaDQarUGbzWaz2aw0m81ms1mfgkFAQmNuzIxZzIt5MRIjMc8h5hDzxETM
				9Ve16uIXv/hPPfVfX3/r+rqu6+u/rutD/fV1fdRF09MT/fTTNE2XLl36/8knn/zxf7TQL/TT9B/o
				gz7oafrna77ma/5rnuaZZpppppn/zD/z/PP88/zz8/zzPM/zPM/zPM/zPP///////////P///+/+
				+O/+//7P/f9zz/3vv/fel/6/LWNUxmV/8Z/4///zLycP+//////Yxz72////X/IlX/IlX/IlX/L/
				////JE/yI////yP////LL7/8//9/5f//2f//z/7///3y8vK////v/v9/kf//uf9f5IN8kA/yQf7t
				/////////5e9D/vYsbcsy5d8ySXLMsn/yI/8yP//////////hz/84Q///9/wDd/w//8M/////7/I
				v/ALv/D//x/kl/ASXsJL+P///5dD+P8P4UP4//Bf4Ss8hafwFP5SkWg0QgdqBbFqRVIT6qhOcWgz
				MocpxZBqREIT6KBenPbIhzsxpzYkM2GOaYuldaS3l4/CMC1eLUwNT8ONb3zjGy+tEA4NN756L+My
				bvWp3ntv9d57X/UubvWG6g3ValQv6kW9RL1DHSr1Tr3US703xH2hTr333ml6723bTsM0TDsN08Y0
				ptPGtDFt3dZt3Vu6l+69dOd27twDk2aoJCXx1AcDGwwAHMSQGMBavgAUIAABAhBAABFaFPsHn0Xs
				UZBLC423RM0BK3x2U7jrgNkV9Fw8D+uA+Ctqik7pP35BM18HKIVhPsONVyrrs1Hpt2lzw3lZP8RV
				P4rrgB6GsYx2yC0wI6lT4gvMfoCrToEUmBPvKfd9OnFmJU9jpYd+8sis1KwDnJn0ez9uWKTDqNL5
				z1fKv4vNWw7MOsD/iobjdFzk4crhWhDHSl7kEkrOTVv932DeHd/oh73BG28w/VynsJBdvpj9fB1h
				pWQ4X3hsfaG4gQuz6+/++ivWAZAVVFwHnFHM3WPxDobiuMc6oOv09KdI6pxJ4nXAuuzkayf9OuC8
				cAfjGYXZjBikWbcOcF64Ou4H808scJ+kUpWVV+zwtZP9GN86wLRv21NbvWwWZ9l1ALS6ZRCZdq4D
				LqUjT0/SsZPqULLm+IUZnGwJzvwFBWeZGQGuA2BRlt9T1vw6hYd1AGJUe7n53uD83Ato4MOIQ9dE
				zXLKBoVhtU6GWue+r/OcqdMp1JkB1knQ17nXdV6ndTLFOiOgOjHaOvuqzuNMnaBWZwC8TkRbZ73X
				+Z6s06jrDIHXSSjr/Dd1nnN1AvU6I9A6nXWAfdR3HeDmhqPjjAuhpWfsL3Xus/kC/c7DOqCXZuc6
				YD1YyjoAOWn5smpLb7V1gLF5+XofmGAdQM6DfR2wLcfA5HWAejXT6wCgPQO5xYLpOqDEaZB1QB2t
				9TqgDJxF65fHgmwdgJsHq1pAT+uApwkdnsvmLXStmfoZ2kfQ5LMO2P8Tyzpg+ROHN7upuvTy1Kl7
				Fo2mkOuAe5O+A14HtAvkuw7YNJFtHbDC6lwHYEer0pF1gHeAGj1Wodt0CN3iLl8HrLvMvQ4A10Nk
				HYBfbrgOeF/uWwfYl9uvA/Y2zFoHLKmhvg5A7ZZr5Mj72SWwDqDOQmAdwKzavQ5YV+2uA/CrFq4D
				kMsyWwf0v25kHVBp9uorNuiZl4Tyk4AFPLHROuCYKO86oIyDoHUAU17XOmApr3MdgJRXvA5ARpN5
				HVB/3fg6oBitww3QQ3wk1zoA+HXzdQAKq/E64Airfx1gwmqzDthoIodx+2PWAchHResA/KOGdcD9
				Ud91gLtA/nXA/HVjrKUqupvuOgAreRTrAPTXXesAfJOG64C7Sd91gN+k3Tpgezge5kiPrwNwWRSt
				A3AWDdYBfxZNIr8OKL9uuA7gXtCxDlgXdK0D0At6RHQd4Py61zqgVc92HbBWz70OWKunPMA6QB8s
				Vl7xmJykZdYB5T+x1gFb1JzrAHTUxHUAGjUvD6wD+j3iXwdsD3OtA5aHuesA5MNE6wD067bE7od5
				HVCbZbMOWDXLXQfszVLXaB2g+nXXOgBclPA64BZljgiVgn3u8uBkSbK4bx2QuQt1HYB+F6brgDqQ
				/TpgdyDXOmAdyLUOwNSEsg5AqAnzdUArjn0dsCmOcx2wiuNeB2DmQbEOQMyD+TqgDca+DtgMxrkO
				WAdjAmsKte8Y4JWWCngUzMZzGNopAddTQtenJGktEDp/eJzXCgiuJebQhV8HzIuS3oM23L4OOASL
				+TqgGxifdcD6MOc6YH2Yuw5AHiZYByCrmbIOQAaL+TqgNct2HbA0y10HLM1yrgMQQ+9eB0BDb74O
				wBZluA44i/JbB9iibNcBQ8BbO74fSg/eqZ0kwTrgjGK2dUAdxeB1QH8gy3VAO5B6bZoa9rnXOgAr
				jnEd8BXHdx3gi2NfB8w7bs4hFiTrAORgxHUANhjDdcA9GN86wOa38XVAbV6AdQAjKM46YAmKex2A
				DYriRtcBnnVpbG9e/x+W64B2ccHrgLaujawDWi8c64C1F851ANYLYR6a/jpAN+7N0rP34t9MO14H
				UJQFWAcwc+BeB6wcuNcBaA7EdQDiwdLXAciDpdYBCNtd9jqg8Xvmfe3b64BpZkfWAahXdq8DwFc2
				1Ej8YoWuA+6K7l4H9HcXQvzurwNsUiXsOsIjHsRJWgfQK+z3OiCTcqnshHbPRhJXScg0NwzcZ4B9
				dWrLD9kJ1Ga+Eh+1V7T30CulaWg/37NwZt0YSH4qSSm7Fo90ZVuG9dj9h5xvR7aCFOn5X7x21wFn
				7kXrgDv3En7tC1fbn+pxW3hB1gH+BVrWAS2uj6wDiuPeHes6QBgHkXUA0O9n6wBUyZfXASXwr7V0
				HbAM/2kDZ5/FONtaByzrITJ+k7wO6Ev9NMlNcYpLkfmbVBG/ZR2gz4si0x5vHaBrAacOoonpWsDp
				TVjWAbs30Cd5QdvVp9YBNge+dYARTPLlAyVbUaglsA7oe3CuA5Z7cK4D0B5E6wDsHgwPsA7oPdis
				A7Y9ONYB6x4ccA9+2IOJ92BRe9CjPaiS+i6nJ/HcSXs5EO7YO6TJ5Ec46pN55lslHdY/5x52KFlA
				gmNeqleSPIkP6XfnJJQ8j37HJyTfbVv9zO+nrqRiNokxxV14TxZPTt6538uTU+KWNrX1e1JYUtH1
				b/f1r75dkviiLeGx/2ZJY3vasQO7Mu8ML8lYybc7g+3oSPJr3Hv3uPcTuTS8ciWm3yES6jkY6nnx
				uOfxce+qcS/3Z9+uLSAR58GN5obCOgDxJyaaisbs5hK06YQZ1rsOj1j7OmBKkb28Xle2mM7DTYQh
				zbjppx3PW6o1J6LVmV9L0n93et+dD+anit9dDO9uufw0zbvT0bubLD+l++5Menf84u9DvDsM7069
				HXW7d3fMu0sbXe+OxruzKb/v9+4Avruc96lR3t2Wd2dCfSqDd7fz3XVsnzrr3Znw7kr+7+nfnVnv
				DgO/6sZ3d+O7C+5XLfvuVPzuSNbv9787nO/OhAGrhu8Ow7vbrbHvjua744VH3h2ed4d2fn/w3bV4
				d7PC7wG+OxHvrmt9qpN3x/6725a/g3h3l7y70fH3p96d5XcnX36a3Lsb7t2JxO/5vju5784G8Lsj
				/H3eu2Mo5tGzTJ5xJSmKecNi3kCHiHnPxDyVMe+KmCc55sEb8w4tJyvHPBtjXkv+/Zz5HemYJ2nu
				ife/dxRLNp57g829VvMk/rnnZu6heO5NmHtWzz2Pcw/vRRL93NNr7skFS34F9HMPT+3Lr4/lrn20
				at9Ug6T/2oe29om49kmsfVNrH061zz3eO2+1b7jaNxLxBZ+dtF/79N4/H/69FURb/dw/GfePXgf0
				n+YN9w/V/WPx/vmz3xXlKUGVWH9n1odzb2r8nacmCVHMyxwJD13M03UAvMskSn6PdcByl2nn3cEE
				v+MpKXWv1c1udcZ0yaojyfHXHLQ1V60DyhtmrQMWN8y5DoA3TKVTnLwUN9H88Mg9ydYBng3zW4rb
				1gFDgW8ViVp0921tdXdYBruSFoUPhlNKoPZlcf+sD68D2uO1DnLuhVKWOyhSayUxBsXNg2JdBxRu
				uX0dsGy5ex0A3XKB/kPzRL6aosloTMku/qTEe+FxmfyNvw44dbo19iANe9Bkz1huD7rtTyq9Z1WS
				WQf4riQT59s164BOyMvz/n19/yzfP3Du37D1ZOb75wKsRChL9nWANfY+G57Dbe4dBsmyzj3Kc2/K
				uUfz3JOHZTDtMh6I1xpY+ZbDIxBVyQvf3Yfj5P13R/vdbWIp7fP9Ymh1TZeu2zpgzTDROqDVMe1s
				dWwdsN5ptmx1eB2ABjiNvLtjHdCPnYi9O3odUEtPN8S8lLhS+ZjnducrdO65xG98M/fGmq1lWPtU
				zbz2wbCnCLx/6OExarl/g/UmAcqBlzjjeTlQd1yF2h6cNkYIQLng4B40eQ8GFT34dcC5SJ/SC79+
				0WX+w9Y3BDGXfzBqL6wDxFl21gdyOF3LXAc03Xa5fB3QGb2FyfthinUAZFwu1wFnfd545enWOqDb
				r/uTtrB2fXvrAOMRf9YB5WW+rwNWnvpdB0Cme6Ugungd0KoTAO3Qv+qcba0DhlSAH5OT5Cyq6qO6
				XF75r9rXcTezN7hyP57KfGOAfSO03/vt7/uONL3jd9JHWueRJudIfznSlx/pE4506iMt45GWd6R3
				HenC4HcGR9p58bto/77AkV7xSKc60iCOtH5H+vuR7pn8Lmh/93+kAUrUmRJ1xud3/ImaYKKOOVEX
				l9//S9QDE3XOZT3EWXI/PJl/Wbta1kkva4uW9YnL+vWydkuQXJ1Jhn9ZS2vYQRq2Dv07wYatf8Pe
				3rAP4+8aNWx4Dbv1p/1nJrnrftfwaet52qefdmSedqSnLcvTtieXPB+dnPe0WY3cqSK3CRsABiK3
				68htI3Izv5a0H7n1Rm4fT29JTDIdBQC96X17evs8vflO79fTe7PTW5RM8nQuCVsH7OmNCP7menyC
				2tQ4b3qzO72rDSW/PJLcSSFwj9yTQbJbpRCGtBDinvYYTxsnLAThUQjkWwhFDXvXXghmHbC/C36E
				QhhY1lOWNbAO+AGM4rMQlifqlImaWgf0EIOOXAjJOmAf6XKDy0KG2DKJsUA/Jt9bedL/cNYK8cgc
				gblVSGsZNv7J4ta9AtiP93XAJKExGJ2iXdwUtxqyn/wtD4/Mw1jF3gOZOv25wQJvMFgH4IQGGofJ
				B/W3UP2NOuIDVSYvzt5HZ28XW4HBb+FL5riLwzHpDkrKcXZvryVaWgd0X+5cB6yXO9YB6MuFdQD2
				5YZSJEPOTrZ1gD9mLOuAeszA1gG13VbrgNZuOQAHccoz/AWHPV5fsm9R8l3Thb8OmO22A9w6IH+5
				eB2AvNy4Drhf7vVZEutMUnzPDXK0pAMA6yOIQkkWQ3IiH0HLzaMMLsIXylsf5sE7+K9dBiI8RT99
				AAenVCfpOMWNiSgbI+Z8OA6kQy/p/NPpLJWNedYBhsA8Sz/5Dbl0QBuFBfrTkQ6pprOA02ERppPX
				AXtZz3UAellvYjqeRToYZTryPJ22DrAid7cO2JF7+IQ29WZT2zbtszNrmn67qWya7nZTNIFS07S3
				TXmr6bebiqfTkWY73t06YH3m5zpgnfm1DkDOPKwDsGc+WAecVP/XAV6qb6ymt2DHlr/XAbi3j+sA
				9O0H64Az/591gJ3/vwjXAd38f8OEd8Ba+OsAXS6g6wDUXCBbBzS5wF8HbPaBsg5Y7QOsMetqHWD+
				gkJB64C9v6CtA9Z/wb/izU57aO3E4MBYB3QGhM08JeT0hbH7FH8yIXEdgBkQpJcZTOm/T6HHU/Lh
				rZHmEsIwTvmzToHrANihINYB56FwrgMKh0LNPqVfB/jJwr8O2CYLe5IXzjpAX7KQ1SgDRvLkSRiu
				h/cLg1gHnE1Ds11G0i9jAayTI6lTPngdIEQPYh2AGD1spzLo+zL6pI6y1y8DIi2jHr+ct24u56uu
				EyK/9d+OgN/7Jp2/P2UCMOiGILgXwqXUVEJws0sppBoT7jwnrkUo3D8lmC6ha2VEM6YctTmjlq0F
				ep0Dc9ivuxN2Zk1IKycEZibg1k5Y1gFbV9E4+Sx2tQnLOmAfXtgkJ3zMV8GWX1qxlOxlSJqcT/Lr
				AO95qUCyDuifYnodsKpk9tJzvnWA8ZoZ+xxkh5ImByb9BDenWwdMnQ1dB+B0NnIdgHQ2+Tqg39m8
				dcDWzuYrpzVrTg0RIjQFOhhN2GoE7nNQ4+dQKJ9z7p8TXX9OXAdgGY1YB6AzmtCxMYR/YxzvxiDe
				xmCOjTHWAf01864DNtfMTLeUcWcpcHUp3JWl2N2l5HUAppKR6wBEJbMdE4LzSYhdB/SVTHRUQgBh
				QtI6AJti5DoAZYpJ1wFtivnXAftTTK0DllPMXgdATTEIgpjBxXBevOJ0FBQ6fgSjKLVQNnChrAO6
				5+VbB2yfF7L1HA55ysPmOsA+L59rBKPELIReB6ymmLkOgE4xMoWTvxPJJGEJlxo9CeHrgH0l09cB
				SyWz1gEQ14ypRrJdB1jXzHHjJFsH+DOadx2wyWg28VKQi6LvOkDjmhFnfnHWE5BUSW4d4DOaZx2w
				ldHUOmCZ0ex1AFxG44on23WAldGc64BiRtPrgLWMZq0D4IyGR+1kWwfYGc21DihkNL0OWM9oxjoA
				ymjEdcAho9k9x+DXAZuMptcB6xmNX1GIGWLJJynQGgzWAXtGE6ZbDS4NQI54dL0O6GU07/J3Z19t
				NR7m6H1v33EdsGY0rJhecUb034bkOUDyn4dvVXK5f5w9Rhf7w+x1+Hm/49d03rm3vMlCnBPPrQYb
				9iRfB/idTewqnVsHnDqbZB3QdjbZwSmTeYq+Dpjqu9nzP6roIGJ09HQoyPT4gG3wkBkpNHHnN09y
				nJMgnDP5A/X0OR+jKIbnpJs+p2iSivUC6XO+qilK7Vb65+xzUQGXvCvQXfPMT6JTC1ZrB5anDpFH
				H6DHnyZFD0Z38/hv2Cfskb0txpQBz5Qj9hMDlqNLbDiUKij9JVfW5ryOtLnh7AR/hn8ydvHSDwut
				hZu+ECcQN3lwmrxlkTTCNln/NKSna78oR2vKp3KK0vS/YFz1SncVtNHgXAP7iO8iOrLrDA53NDtd
				znSrcw3NVLhWwW7kNxGd2XQHxR3Vjjcz3tG9gjZanGphHvNZRFdW3YHlhmbna3CTB6WJg9tkQDWZ
				IDRJY1ywoSzd6J7W9KTCPtrolY3Ebe8tFQyBjL2L+6Kw5w6HaecHnbi5tJU6FqyT4l62XHwy/pBI
				OxJ8gXvQDbRC2VWCCcYv4mKa4AU33k4poxR2IS3jGb8gJTyj7GMXGtdS5Fh01QFjB6amllfxUKgA
				SMMfnHBsxElkAIVw2IAWdghOzCVsbEGWEw6KD7jQgjJYtkhgaI2NUp2ULNP8EkPi5O58e0wLeISf
				DXk8rN8OvC2nOofVo1juPJMyrReswt4R6tIRnZvTySwm5CRh+b2JCyRYH4h97FrdLzy/INE5Wxe7
				dWZXKwQOZNl3VtO7QohvItuhAHeAVXBUKppO9PaJcZIxCExbQWUhplNYHBEkbNEYhJK69yDTRU4r
				7gyx8Q/GhQVjPmYA90dhFz/6tfnP1wreKaGyxajhobo0IFhogTIaYOCqXNMpXOTTWLAiZ0KSONkb
				PXaOCp+JfUuoT88Xwewe/4lQH40ixPVqHZ3YlqxAA6MePDBmmkGXJzud7K4AhFZQ7nUVmUFEjmRA
				EIZYTT54payBY/q/Q80hDU7V+NsR5B0G9MzBpGc/AFzZSCG57oc/GPR5gakuu3EhM1lV1SulJoqg
				xbiGuYSJwme1MQjezw872Udh3E+piNbyWj5hJlsUGCc2LFU09nnbLxRXCM5JekblIuOCsOqhA41G
				wBvc4vjAKAOIQHo/BS09fpr34RJDBPgbWwywb4nxuMJQtxSr/DyTOjC+13E+OjgOduB4JZMVJDeX
				/KXlRSS6V6FF+EFDCkN7lRICcEt7wln/BI8CzEMBOhMCORhgVUEKOcA7BaHHU1bOroiIlN0LgyoI
				gienA3wDgQMiQ6FQUFDQGBQUFBQUJAbNzExwZmYkUEREZETkv/z//9sREV5IdtuQFMGFJHFjSJKk
				iSRJMZEkKUwkaSRFRIgiIq6ICCsiooqIoCSCgiRBQUGSoKAgSVBQkCQoKCgkKCgoJCgoKCQoKCgk
				KCgoJCgoKCQoKCgkKCgoJCgoKCQoKCgkKCgoSFBQUJAECQoKCnqQoKCgIAcJCgoKapCgoKAgBgkK
				CgpakKCgoCAFCQoKCoogQUFBQSFIUFBQ0EzQzMjMzHxmZjwzM52ZGc7MzGZmRjMzEzMRZmZmZGZG
				ZGbmMjNjmZmpzMxQZmYmMzOSmZmQmZkgMzPz+f8/BP//P26xWB4XEYuIWETEIiIVEamISEVEKiJS
				EZGKiFREpBIiEpWI/6GP/8NHxH/h4//5/+b/l4/4Tz7+j4//4iPif/D/Ax//Z4+I/7Lb9uyw7dm2
				3YVtzg7bm9221doyRpJhJDncJtv2bbIkVZIohcPhKRwOh6VwOBwcCg4ODg4KDg4OHrm43FwTE2Ys
				d8uJJIRBRj6Xu/R4+ITcDcFZDk/wyMXlejUaOpa75SgGGTjyudykTcjdEM5JCk3QyMXl4oqIEGO5
				Q6ehoaEzM5uZGY2ISIyISBiRf/5f/v+2bduu3VLadtK2EpIMIckg5DbbJiPJn6Io+iLJniR5BoPB
				K0LMAz8zMzOfGRERi4iI3P//37/neZ5nz/M8r+vcdV3XdZ07juM4jjPHcdy2bd62bdu2zdoWvG3b
				um3bum3bOrmnY85GExNmpLdUKBNJCIOM3O/57Xo8fOSya3qWw8Excrdl11A1Gjpyc0pyFIOBI3Kv
				4zbtsbCRW5WpSQoFjfSOBmOhiKC0BUlyeTqcjSYmTIw8MCQkHo/HY4//t9i27TsiFo1Go8Fg1OUY
				EVssFouFQlMoFAqFQhFTxMhdThEiIiJC5uPpcDaamDAjIhdLhTKRhASZy3+/53c9Hj4W33ZNz3I4
				eCp93ZZd1WjoUEiS5GSf13GbFgsbicI+oEJBI3dMg7FQRIQYufuYGc/MdESEEhGZROTS/4f+P+i2
				x7bFdt+2btuWJIMkFySn2LaIbQsxSSMZ+V0uPJW7ZNjI5XITE4Ll7oTIyO9y91TuMryRy+UaE0Yo
				E7Ri4Amxo15oEBMiQf5/cLutBQOVUQsGI/cEKC0IYGBAgf///////////////5/1WZ/1WT/++/dX
				f+HFI7769eMh7hB3iE94uCd8wsNVPzzcD/fD/fBwP5KkhcPhcCwcDofDwuHg4AkODg4Wta3VtlXb
				UtG2U7StFG0birYNiradiLaViLZ9RNs6om0b0baMaNtFtK0i2jYi2jZEdNOom0Td9OgWdXSLNroR
				3uUWulUzJBkhSDKEIMkZkpQhyQ9JekiyQ5IcktyQpIYkY9qGackhSSHJb5tl3NZxE8VNFMWJKAaD
				kmAwGAwJBoPBIIGBgYETGBgYKCHI/XKjcUyYkd4lJ5KQIBu5Ve56xMNHwu9yZjkcLNN1XXfXrevw
				bQ7f5vBtC4dvC9626bZNk2qapmmvFgoa8bY2fNvY8G1bw7dNDd/W8JmZ0BHxVESShP///77CR16X
				nmWGtW0M38bwbQwnyUCSMt8kSbbpkmRJUjQiGFyEJG2apGnbYuEzE8bZaGLCzIhERIhE5PLfj//v
				bbN2RMQUi5Bim8JLMojkKE6QsVgsJLbt22S51FQpFDTCbYvwbVOEb1tE+EKECDEhZoYzm4kJMyIi
				IhcRsfx/+V2Ph3Nsd7RtuW2E8LKrGg0hPHTknjIsLCxMZtu3zVvYyOtSk8RtM9s2s20zEwjCxMhI
				I2kkjSQkyFTu8pRG0mgmZNo2SNvpdOacmRk5yXObx21arGEjN6uRNJJG0kSYMGHCNdJIGkkjIlKR
				ICP8hZseD9fIw2XwLCLTtq207duR2yVHsdJMJpN1MplIJBKJRJVIJBJJSEhINCQkJCQkJCRIaJAg
				QYIECRIkyASZmZkZmRkREbmIiPz3//93bdu2Sbdt27EtSVIkSe77Htz3fd/3XQ/UdV3XdV0fPR6P
				x+PxuMTj8fDw8PDwh4eHh4fPjGdmZkYqIiIiwsn//9/+27Y123bbWNu2ZRhJkuRwnud5nmeZ51mW
				ZVm+LMuyHA6HHQ6Hw+FwOLiXZmambacZkbaVRNqG/r9tZdu2x23bVtqSJD9J061tG9O2jGnbxbSt
				Yto2Yto2xLTthGlbCVOSD0OSDkOSDUOSDEOSC0OSCkOSEYYkQxiSnCFJGZL8tHVb9iQ5Q3JDkhqS
				jCHJMCQ5QpIiJHkhSQtJVriNsm2TbZNsW8i2Bdm2+bbJt+3fNn/b+m3jt23fNn3b4tsWvm3jbRNv
				271t9rbV20Zv27xt8raFty14kqaSJJUkSXolSZIkqfL/t11JkiRWklZJUiUpKkmhkjSUJKEknZIk
				yZIkSVKooVAoFIqBbdvAtuXddmZmZmZERERERP7//3/btm270+l0Op1Op9PhkEOS5Gaz2Ww2m81m
				o9FoNBqNRqPRxMTExMTExMTExIQJEyZMmDBhwoQJMzIyMjIyMjIyMiIiIiIiJP+LiIiIbVtERIQk
				SZIkSZLkSI7kSI7kSC4kJCQkJCQkJCRIkCBBggQJEiRIkJmZmZkZEREREZH////ftm3b7vu+7/u+
				73ue53me53me3/d93/c9wkbucud5nud5nud5nud5nud5nqdpmqZpmqZpmqZpmqZpmqZpmqZpmrdt
				297Ytsa2Y2w7jG2P2LaIbV9s22LbFdum2PbEtiW2HWLbQWx7btty2/7b1m/bvm35tt3bVm/beNuG
				t+24bcVte7et3bZ129JtO7et3Lbhtg1u22nbStv2bVu3bdu2Zdt2bVuVJKMkGUqSQ5IUkuRJkiZJ
				liRJkuRIkiJJBkkykCRnJCkjyY8kPZLsSJIjyY0kNZKMkWQYSY5IUkSS17ZZ21ZtG7Vtm7Zt0rYt
				tG0L2rZNbNsktm2PbZtj29bYtjG2bYttm2LbFrFtC7Ftm7Btk7Bte9i2OWzbGrZtDNu2hW2bwiQp
				wiQphEnSjCTJSNJHkjyS1JEkjiRtJEkjSTGSFEaSRiRJRJIukmSRpIokUSRpIkkSSQqRpCCSNJck
				uST9ERF+REQfEcFHROwREXpERDwiIjwiYhwRIY6IuCMi7IiIOiKCjoiYIyLkiIhwRERwRMQ0IkIa
				EfEGI9wgow0y2CBjDZIauaPcaEJjwozMXcpEEhLkI7fLXW88fIR3uVkOB2vkjnJVA6OhI3OXMorB
				wI/cLjetsbAR3uUmKRSkkTvKhSIsIsTI3KWQn5nxzExnRCgRkUlERPr/0P8H/fbYttj229Zt25Zk
				kOSCJBXbFrFtITZpJEkk6TExMTGOiYmJaUxMmDAMChMmTJgFhQkTJoyCZmYiaGYmBM2IjIiIiIj8
				//3//W2ObW9sW9O2MW0bpiWHJIUkv23etm4SRZImkiQJCQkJCQkJCQkJEhISJMgECRIkiAQJEiTI
				Z2Y8M9MZEV5EZBcR0f8//v/hvz22Lbb9tnXbtiVpkpxJUt628LYFb9JIkkjS4/F43PF4PN54PDyc
				DQ8PD1/Dw8PD1ZmZ6MxM6IzIiIiIiMj/3//f3yZte7RtsW2DbRvYkkOSQpLfNm9bN4mTpC2B4TMi
				v92SmxQRFjwj8tstuUkRQaEzIr/dkpsUESJwRuS3W3KTIkJw2IzIb7fkJkWECZoR+e2WXMQBCwBg
				oIAAIGAAAQkMoGjbiLYN0ZJDkqKw72qxMI/cLSeJoaCR3dFgLBQRCjFy27bYNskREcu2SW5u27ZG
				YXtq2yRt27Zt27Zt27Zt2w4GBoYEBgYGBgkMDAycmRmZmZkRuYiIRUT6/+Ts1/Zr+7X92nZtu7Zd
				265t17VturY917bl2rZr224sFptYLCxMwsLCwh4WFhbmmZmZmRkRERGRivz8//X/VbkryyO3W9ut
				bdY2a9tnbdusbZe1bbK2Pda2xdp2sLYdWNue1bZlte2vtu3VtrtGRESM3DZX297qcDgcDofDWjgc
				DofD4XA4HA7HzJIcxWDgTPZ5HbdpsbCR3KVt26VtO6y2bdujOjhYnZnPiIiIiIj8/4ODg4OtYNu2
				XdXBwcFU27ZdS9IsSY1i0LZt26HadlBtS1IEBwcHTwQHB4dtO2rb0bZt25lxzMzMzMzMNPhdZzx8
				3LadmcXMzMzMzIyCZARJjnRmQnRm7rZt27Zt27Zt27Zt27ZtKyJy+e+z5/e2bduGtm1oK9JWRCRC
				RURERKRtQ2jbzrAVkSRtK8O2bdu2/bBtPWzlM8PZaBoTZqRt27Yctu2G7ftf83+kbRvDtg3Dtm3b
				/yP/////LyKFgj4h8Wjb/rf8///bdmVmOCN3bU9s27ZtW+K2DWFrt7XtILZt227bOdtWztaWZNu/
				bdu229Zn2/Zsbdtte7Zt24q0bdm2bNu2bds4W7du2zacbTtm27YVg4Eyk31t2/Zm29ps27ZttG0d
				oaEMDQ0NDQ0NDZ3ZsCQ5JCmLSIiI/P8ffJYkTZJT29K2bdueLEmSJN1t3bZNkiiWJIMk14hQRGBg
				YGBgYGBgBJbbZttCR2REREREfvm6bd+207btbWu7riu7bhu3jSS5bdu2Tdq2aduCEREYU4SYaVhb
				SbKZ+YyIiIiIRZWkS1J3m7Zt2+2qSlIlSSMZJLltW9hUSZIkjSRJ3OU+QW0lWTPTmZkZERFKNCLi
				ERHTf/22bdvhaEREo22D2LYTjIiIiAiJKBeNRh+UZEmKiIhoRCPaRtsyGCJEiM3MzMzMSO5SGhoa
				GsH/If7/t+0xPcvh4Kn0daVlVzUaOhSeJkny27ZtutvWAZxYqPRjr93tA1MdEoFRxigE5oiYehQA
				Jk4VB4GAwwIKYHDAywYf/vXge4N6gnqCvYN6wb2CPUF7B3zwr4/fE9QT1AvSE+wN3gvqHew56MM/
				fXyP4F5wj+BecM9gb/BecM/AH/7p8fUEe4P1gnuDe4N6B3uDemDowL8e/F5Qj6BeUO9gb/BeUE9w
				LwEf/unje4P0gnqD9oJ7V8HN7zFd9BJzRbqFibznXWG+T49jiU1nW2ZFIc/Dk2elFzQbQt6VUAqB
				uaU8RC3AipGwAU2eUw/q5wuBK52nm/9Sx14Jk4yCmBo+XTO9ttWQO2Rbbsn7h+5lSmiFbLkVm/iZ
				IPwzanpzpyG3pWu5xfaP6GyU0A6q5RZ3/9CzTP+EieL4LyYPb0icXtpnyAXiWW7h+0fq1kkotGa5
				ZbZ/yHYmmZrTHgMlX7/o2Mnw7erpfV+GykOmFmSoYk02fiCJEDv/FCq3uBGSJGZsgpvOpOwDON1j
				ock2jstU6DfEOVkUTeRwXH1EvzvOiYvoFvqFQK0Snkh0LwgOHlyiWyeSeGZl59ytT2FXTTt4jyms
				v8yPyDZiif8dZIQfTlSvhY2Ymm9oDyCUEe1ikvJm+4BaXmvn5MuL7dV1ebjdMSgXtPtUymbtj5ay
				D0e+rEgQDbmZkcgC7A0LwacjnPropls33lzRnpqPNJ93EBkeMspy1oHUcSg6Bo8zvDLTehHJ4rd4
				WZuDD9/wrl3rDY+Lhfie9iiyMqJdQlTetE8I5bV2lsJcLZTM0lkKV+lLBz6uKIQNzSqklUXplh1l
				cVG9dvTTitZBeBJRbspv2Z7B4efZ1yvjHb1D9CuIxxQmjP+prw5CzYW9T+b50Sz4hyI1nXK+W06Z
				1TzauvGg7JoZzAkPb8VONws0zrlDYC18BhvrV9Zohrc/qUp2gUZo6lycWFZZ48+SRtRyqKDcLehe
				FoZxBbzUyh2UDnY4t4fJyOypa5RxKsWe5XFzIpv0cr1F6XoJUkP+R5XdN3rxvpaBUMMlTaPB1LJ9
				Xov5c6lpMbbYu6kaW30BhGtKqb7tDRsQX46NLZHEo0jXtAcwGhOtzrnY/5cAzBVPMfABOU0nMR4J
				vhaTwXK++8wXWUgWEsA+7qfdrnm+ES7xCN7V7ER43OCWDwBFDT70GgRf+drwjdktPGci16l/8uT/
				r3VeET8akHsLNULXrpXpcn5qojpGzCEwd0Gvr9Z/0+sV8tekKXvYBoFRc2OXSvtrNLfxNuJyMSY6
				BGD7ejr6u0lLaNjiWcqmxobKWhuerHClmG/ccTgusg8yQBDxmGFzY1u1tL4Z1aEOZYyYupnXRXTa
				p7M2AWILJ3DnGtsJ7e3oWPdb28tvCuYBgcueHSmmf2dNbMMWBk7/je3LK16TPRZEwjt8toEE3b5H
				85VVLrw7yLtPZ+i4NS9I6ujrUTY6QWvBGFECcBJEI8O3+DiRBLndLGQWQQJ69I7OpKOV5ds4y8c4
				usZOhwdmfXtzDULQ+yO1fzPlfGFuyO6XApz1PPoxln/RMm7ZiSMQ30Gk6YVUXF8QtmynnDnGZrI2
				BTEDLB/wnSKXHWwIumUB1/ZXXQnybSADZRyjMlT4LTcsoufLkYn5c5T/l1ccQpCV2fDNpNxh4+W5
				O7Hr9QGH6YbIw8C2cuQk1sOXr7AT+SUikWKwy+12/wA7afaFOjzDDtQ6oGATuAl71RW8GnmyUDz0
				+xzpC/FyL/Pa6CvspbJYGJwdcJWgFZFWRjoH/+vlAfPYYQVs9NsMVoT4SkArh4Oh/nh56DwvWBi2
				0gbAD7+5CrQyEyfyXy8PmXUKU8BGT62RBuz1qVY+2wH/6fJgc9BgJWzyXwauq3iodL/CauWwKNBf
				Lw+Y1w07wNZVCDYi9aupVq6vIP7p8nAzRWBK2OStsYYG7y9jpB0h75TuUPgAh5LL4Mza/gVhL3oA
				uL3N2rVyBlPlu182NU+RTsO+SPVeV6uMdxj+sFC+Z0KSU0dxqqmyiFaM8kI1JI+7UbbeoYrNTAjb
				rDVHEdrXc618/gDsh8uD5qHDWrCJvxhsiOHKp5VHqL/veNnknLJ6Azukma20PF4FauWKxF97XzY1
				z5gehl1zYpeh4b7j8MY98yUSlHzkmFhMhYsISTQvMoNSvBuzBcZVAGYq2MitWsrAvX7RymexLKGX
				B5qTFiths38zchDilV0rR/SMCb088LPCdGFQOezeptDCJg7IL9jxpHTK4YOu5wsKJwdEKUCeCyUb
				B/zI7N1+rVyLPDaB6dWpQ5yvSkHXznYQyR2B3J2b39qKQXgqxeHZn7jw31UgZG78bHTxz1nsIi2C
				T5JzX1EAx5mCTW20PlUwUAIrP/2WC8ZIu4g80cCWUhWsYHs5QHZwDh+pSl8oQul0oAQKNq6lqDOi
				HmCJ8KDD9HVXlNzXtXsYvgmavseQUjhWIzxRq+iCim4i3qiHn+MvnnYYhaotTM6RBOq0/MJooem9
				oNVJn9PI9Yjfrz5s867/ioOou3YlJv5u/++XkP5qGqTuXFb2t8e4+8r/XtepYbtLn4bK+y1AlEa2
				19c8WxBtq/Hfok1mBeloS5ygOtoiM0iNNrwEMkTbs4KWaPNVUCfaXA+UizbTAOWjrdpBjDWXj7PY
				qw3Ob7+toN6vQ9bhMvrr3xoNM3YxhAw/5Xrc768/Vr4ZncUpVg+Er3v2vcIQvq3iviyhcvUpCZle
				4J3Kl8nc+FsyUGRnUdSA//T3vRLWrqCgkJ3hq73ynvYw586SqbFNavfqCRHPjuca5ypS0Ku1MQ49
				GGRRtPMFrUwSeKl2xpMlg0yKRp6wk8iDj6WaeOpiEkuhiQdmAnfQ8+gjHF1MS1kV8cBI4CxwP22U
				swljqaplPiAJmAVup8xzYsUslrLJN0QSUcDtlDMevJhEU1fxhVhKFDqacpaDF4N0KmX+YBKZQl2l
				jXLwYSiLoo0PbHJSQZ+3m5634Wowqn2DWzWGeibty+wfTdjHgLcYa21TfTb2hyb2Y+ArplW1KTeb
				/aMZ+zHwFGOlbaqfzf7RxHwMdMW2+ZW5y8LFuqW6QpmKFOj62qyjXgZ5FM38QS6RBZ5Km/XJ2Ui2
				opknzGTioeOpRjy5OslWUueBm8AZ/HTaGEcbptKuyrxgFrgL3E4f8WTKWCxVuR/IIvSB887MnYaZ
				mak84I6ZiwkjYGaxwhszjmvF+9C2Vbdg6L3eR8wSx8Z/1jnhUCPpqE/+xAqj3C6sjSkhsw/u9xdC
				wjP4n3WdOK5kOnXTk7CiaN8JbjNkwOCD+f/EkdTZVCgl8FQVKXA71qWyNg6TxsbdvMYvX6MhWhHM
				3sMkAPy+NV4i3US4rcI6R52jZEPauGMlA/j/F0t6JbUnGo7IQML3+wdWyPbfzAqsbXeR79JltRVH
				tI2QcEnfBnPrZEA+ZJN1wWWube5Z4dsy4lK7T+fW6ZBU1Nb7ik1HCiWkD9tLVbNdjlPz8kEKsYhr
				4Wdd3aQC0CtUk5UI2Ue5OmtRUzETIHQq9of+SCN3wt+s7UXOErG0HuZbn951dZ7YL6MVJAtRwmuh
				YYeUFCv4a4D8T82DCW1vht/c1lwF4YeseSrgUai8/5ivEU3cBZ953efHtm8oNh0olETjUxho8Zg4
				/NGwf0moyyczQVwalhbEjQITPErlonePNNZDYSqUDTetPNO9IxWzobAVaodNV47prpFeEWY23b5n
				eAu8Hya+MglSHx9CCiqBR18CjeMZjvJTjCxU0cKVKQIz5cRKKrRePMu2QwXok3NnOEuphDJxiFNn
				J+lKgG4W8dvgOOT7nXEY2W/MLIdTKhoDOrApMebPKFsIYGZ/Hqysr7jOdIBserPvSzap3LpNGq88
				fBVdIxqzItZ3Gav0QNuMQVcV+scP9v3eZh73Rv8zHahEDYiE6EwbdD3Ke+DfHW0B29/OlAUaWo+A
				CghTGlNtNZSASO1mpJvE0XhvK391OieqWWsSjEaDphhv1oJo1lrZtvkkHNhLjkw6HPmvfuTkzoTW
				oReZUduemGplP85Xj/4SI9GXR2ORi0UG+hvrEyXzR0AQxqpiaRNvQesgb9p7rUMX4iF/hyGons58
				ItHCfTFv3lpYTEQYCo1BqoYY6Df2JwLDxARwRegPMSx+QzQ6tDhB4yq2YVz1ROwTbVSIZb7vFKtW
				f4+t7CtBo4EKM0P0jfmJ7ixlO1d5+nvsN1+HxsEYl9E4SjG+A8jBTYQ9EZ/rXq/xK0p/jYVZue9k
				fHON2TiAr3kP2zjXaR1qoYRwINrNDhsNwHV8RKbvkXLaZyq52SyZkDSS+jOGkOUvS61reUSDfINs
				FA3MZRRUWgVD5aMlblMsaY+gf+wLXmo6xWUESDAGtLBW8HVZFDLc0LBzMRDW/AqODwFcMoKiFrK8
				MURYAiK3RTs8zlsOqDDBA8uhPZAVoGBzYwni6pDB8hzHOOwIf9HhsdSroIX+qYcYkEExMPTXXRJo
				+XXeBuq+rho5VIieOASMWnWZNxYt1OJJRJ4UqoZ5Rye3QNrR5eY16uu5v0CQKILDWP3RgWOsSVWO
				N2gC4rfJwG9KJQCU7WetzVooG/56EJMXh43/hou7BNDy4qp9pkLzBFXRgXNiRA8/MsoR8X8IkgDV
				Jiz0p2zUEQWCyBx2+DdLAHX/zTRB+b9VN6AKQQf3Dq/xMPZjx0h/PnRWKHobd3FgYpZcN0oBt5IM
				JZ0TS6emWTuC+91nbTvKU6EWkmpM4qAUncMGYVerTLUvdGAbTDUBufKvzZxe71NI8b/7f7Pi+KpD
				kHneUWvkZVfr2cfVzONqu+P7OFAv8uW9sQUwgXb4lPv56j7Kf309ByHuzjF9QpQftVBs6Mz7d316
				XGF9xt+FxKNv17MfPz8KQbd0U7XzGIeX5rgkL1/UqragW++/5r/RGkeHffpkWOF6cvh2yAWdVp+4
				iViy9mIvsKRAb0nuxATrWxEgEcAm4NZ24DjH1gV/NKM8UmdD9BgzoO/xBESAqev2iU8q1vcbiCrp
				GJ9vQCMgKfy3c2rkOuWLIgeTDAsxZg/EDPGyge2xiXhk2ERusZYLZ3l1lEc2MnQi26hlxbG8Pcox
				jxwakS3ScvEs3x4VoE/KvcloIvIcqwHCuDfCvwrOhnVY0G2xfLxus9zEhf/ip63ksSBBx7IwYncS
				R9K5kJgZhGiXxjz6OBBDWeoLo5QY4FbKLIdeTuKoi3hhLCUNnUyZ4tCTQT5VMT+QimSht2pGOHgy
				jEmBLot2PpDJRAWv1k44OZo5uDwmiDnY9n5ZgleqSOHv54I7F0fCNc1Y9ztJMcyiv/sUJcVFK6PP
				FgTaQzRaDA5DGW3yjEcbT+Ipi/gcgRbzUkICaO8GpbmsqJN3rqYE1Y/OAsWa+wVHp9RRLmo85C6f
				n4vjtx5rj6bnjVroL2gk7vNagCZUv8IViCxHNamhGR9tmOQc3eel0LdusjIokhzHOEpEuAtzHFyY
				XcQ3Aub26DTN8qMdzcRcxtL+PrKU29u/x83llvbnkqHc2v6ebCm3tP+PLuX29vfha7m1/Tl8Lbdr
				fx9Zyu3t32G3ckv7/+hUbmt/LjaWW9r/T/Zyq/bns91wV5vO239mV1CApXnQiQuqE7JbcEqA/2w3
				6KK3e/Mb8BVkYC0uXJpHEK6yDZxLNeHU0SSWYhOPBDGTBAYigsUiCYXsT2G+I4sn+RZFPEArkgXc
				rjrj4Mso2mrVzDAzhuYQb8DC2bamuQXJqDosP6H2SnMO4bHQCkg1z80ySprhxy9Aaj7P8Cu0BTB4
				czajZGL38WHNms8fjYU2zwFvbs4o6Wcfv5iw+TyLr9AWaW2esxklE9XHhxttPn+uFdp85ea5WUZJ
				H3387sKb+nx8lfTmc/5K1bP5hK++7vJdPqfTscI52lN1nHxCzZ67nI/PiViucF54qnoUn/B9wzlX
				4LDQ2gg5z6FhJUfBx9fOWTgj2BZaATDnudlcSaP3+IVWC+cZxYW2wNduzhaWzOQeHxad8/mLutDm
				cNrNzZclndrjF5LOZ8we32zX+byYWvWJPf9t83S3Krf1hMPZOY/Vc6bZO5/PzVXdqWfoKlRZt4S6
				1O7DPQ3bAOuYSzD+d433CZ1QPRW6dnBNGCSZMB7YXPeHTLMF05yjDXSnWxpmlYTpEyEp5xwySmgN
				z4R17nNpjdXYfzzLbIUmoX1lwrYy7UgKC/Cnus6dlGP85sL5vBuDnRKSB/5EjoQzMnKuFSxKmM/m
				N39oNnWDf7XcfBb8S2hn5+bmxaYJTY+NhMK/2WVz7AntX5fQnEJhQWZV0ODqFqKkpdAKOSrMZ4cV
				HgSrc4NL1XJ5zHLGy7IZwirU3JBIH+mVU17ZgFdOeU+FpPrX9aAypjmXU67QzmPJzQsZFroulgQ8
				XR9y51miuW2cEubvK4xQlnfwmFF6pGkW8scoB3NuY8ODz+jC2dGaeYbCjj3BRgRDyLGJp4qaBxqJ
				+yzDcWd3gTwSMcOZysSPboc7A5kI6bNPTZ5xq+H0VOKnr73N8mR8jUFv7XuigNBp0ovIs7Z00ik6
				a7LAyjeJh+RqUikDf3Gv1TtKDk/5qKPuxuiCCwYC/BoTFxfmBuBc+bb9HbUDMOjF6TBYxHdUfGVp
				2B9jIsGKjzCcA++O/fGEQweIUy+QWikqGd5p2d6J1NHUykLPN/xCvccF/pRq0wbvD6rzOZOwEGLF
				zhHqWzSi/AV7WsKtU00jTY1Il/BtKldFI7i6rAO4u8Jsl44Hd22d4wEP9OtxHkT0LXo2y3q1uj4R
				xGPsHXYNBZj9DP95MG0aOi/1eLSJ2XPW1ibSnrPeNgFOeizxM4UIBUAX3/GefFK9ZzgVD5XuuRdG
				8+tJ0beKid1QCxxNtfNPHObsGSChQImVED6tiPhzDssKB9orj7dhy+4MuL8HBi7oj9z9Zww6D2Sd
				Q6f75YXWu1l07llEY90blw8XWZv5aw9FgYEpbsT9/rLT/Ai94pRfXN+J1d3xaquzcngWmXOYepeA
				JAMF+GRQEYg+jD4haXNnYEb6OdJYXC0eQKFJMPNUHV/cv64hOSj8ifSxdQHmHr7YhYE3ijRdcueX
				bLwDfyahlfQhHUvioBNvcw7bh1fuB1ou9ffBzoxaJ9B2HIcG6+kKP2QvYBYFXbBf7KzRG0la4wCY
				aJnjwOMvatDT6yZhVfNo74wV37YCsLCenbQ/FpEDbYG04ZMxZoDLSB2ordMy9/QtwBPNjvMLRoGh
				ZjiK7vVRAr1e8X/9o2nWsyM5XHX35uLA76/nPlPelPV/eEutLCBPMHmxOFTMJA+zQCaz/MNbVec/
				FyCGNFExhzLZQ/Xvs238tXlDYRjlKU7YGd7AKlOXEvwcuFzge07tNii38PL5At3c6Shy8cuMdmk8
				8ODvYEMG1ViA7buwchMStwcoN2z7jDqRccEk69AjlpCkz3GTJEq04wXzQlrdOXiW9GbOPWtn3LUT
				BQrH+n/WkFHSX3l7VdPFuvNwxhQU3rMkDYwrV/Ni/qShipeFotpooV1Py1pu79XSCjZNc8ibN8mO
				FPzFvl8k35ReRRxdphHkwyIE/KzMZ8S1c14CqHnJso4ruSouaENhB4Ws40jJeMUlrMNdq1l6k6DY
				RAxpUCK49LtfsYbQv2hpqgNKxxn8L+9glJ3/3dD189UaCRTq/teizGR+DcAbWWLWVMj+rg7F6OQo
				YpEQKrkCI9mi3yVwHh1ssljExkM6EREuYQYwkvP8rtV5dF8LYwGAE6kva7jcIsLI4QReCi0s7a8g
				+J70luBcZBlmNFFW3svnpINHQ4uo4EmrnM0VAGFGsCnlDRsnHeT+WaKjkxrcYxGKllGOO3nNvUlH
				AXwW4YWT2hsyF8hZGUlrk7cAE3Ww/GcBWztpBLS5gH3MCDdaXg8t3mqysGPktDMrX8yheWT3oN+T
				L91dH+uF8GenOIr7MpffI5Jq/C2q5R18R1+klT0dCIVN6BHkY3+Bxnjnb7MX1xud7g0u6IjpPsUp
				/hfpjACNye+jycz55V5Z0CUBFXTpW58uCFUa6hGQv37j63YH2r6XqDKeAnTzC5aqj96Y++vh5Luc
				zgAd3/OnqOr+ArsroAM2BPSHnMREAC2O+UdD+P4rPfA7wnK/GFsY6ILVBLoQ/oBuMC+gC8cG6ILU
				APr3/E8fR//lYfsjhUq8b/+iuPuuK6lAl0Ab0JVNBHTXIgA9Ivinwkj/oiP3IxB8/wLVHugCRAm6
				MMyBLrw60D2EYEkP6LrvA7pG+YCOhz+gMy8Q6C4fBLqjDIGO/kSgSxUR6KxYBLoCNgId7Y9AB5Yk
				0E1gCTRzrxTai0ugOzAT6GrfBDppeQIdBaJAB8f4qNyKfhEtFvQp+5wOaOmLp2eP3OH3CxHLOxNl
				X5wXRUDzHW6EXuhUOs0k2pcR/h7Rr/JXdLN3thr0AoTSBfiFOf4ttSAiPvcLh7+Pzn/7S3nUu6GF
				vth35mmoJL+kNPiIwHu/hgRkzqhsL/fsOi2F1ZcoOj0CwNHvDH3uyCn9AhGQ0xyU160axNmeZXWI
				zdphy0NnTi20lMo37jXTaE1/myPGKdWk3SexfFXmuTb5XSQF/YzuswpGbLhJ0cdyN10g4I/ahFjD
				KjTRhNV1Ag6rDYi1vEIRTXldSMDy2oBY0ywc0fzJywT8yc2J9SfDE83AvEZAgbkhsQIzHNEczosE
				PJwbEutwhiKa4bxGQIm6AbEua2iiadgrBNSwGxJr5IYnmpF7gYCRuzmxXnEIonnFVwj4ijcmVomH
				J5olfoGASzxRo3VAW2ceRNz/aODvaOB/NGD0v4YeSXPk5siaKvHRRrnE4y7rgBaIzujRxJ95f3Ud
				0FAsqDha/H10nzWK/mWsSdY/hzV6r3+I9Mi0oyPn0bRHI3AETbAkiQIKLJDfY310WGSCuBCPHL2z
				HcGQjCNfB7SKfSYQBv2tTY+nHH0moBX93E+uA1oULy7kUkU/EwpNJawDWixtmEc1jj8nlRX5PESu
				A1oUd5mKZOsARUn7TfwKXQp0DACWYD4LsLUDmaRIE5uTuBM6ADoAOgDBqt8mmmlJ2aJCqn6baKYl
				RbZ4rOq3iWZaUmQLR7jqt4lmWlJkC4qq+m2imZYU2WLiVb9NNNOSIhsIVb9NNNOSIltMvOq3iWZa
				UmSLhqt+m2imJUW2YFDVbxPNtKTIFhJT9dtEMy0pssWiVb9NNNOSIluEA7eJZlpSZItFq36baKYl
				RbaIB6t+m2imJUW2qJCq3yaaaUmRLR6r+m2imZYU2cIRr/ptopmWFNmCogIBtKTIFo6oqt8mmmlJ
				kS0oquq3iWZaUmSLiVf9NtFMS4ps0XDVbxPNtKTIFgyq+m2imZYU2UJiqh6B1Zgh6B4AESAEJwjE
				FkaQD2Zb1NCea13Lh9S1rtJpV9O6SqddTesqnXY1rat02tW0rtJpV9O6il2B0rK27repa12l066m
				dZVObXuudS0fUte6SqddTesqnXY1rat02tW0rtJpV9O6SqddTesqdgVKy4pKANjqZEvL2rrfpq51
				lU5te651LR9S17pKp11N6wrWDewMANagPw6wpQ0MwMqKrOzWOEk+AToAOwA6AKTIFgxX/UR2O0OK
				bCHRqp/IbmdIkS0WU/UT2e0MKbJFVLDqJ7LbGVJkiwqp+onsdoYU2eKxqp/IboMiW1RI1U9ktzOk
				yBaPVf1EdjtDimxBEfGqn8huZ0iRLRxV9RPZ7QwpskXjVT+R3c6QIltMUNVPZLczAbJF41U/kd3O
				kCJbTFDVT2S3M6TIFgxX/UR2O0OKbCHRqp/IbmdIkS0WU/UT2e0MKbIxHqz6iex2hgwhCMBPZLcz
				pMgWsWDVT2S3M6TIFhVS9RPZ7QwpssVjVT+R3c6QIltQxKp+IrudIUW2cFTVT2S3M6QEgdSoIeR2
				8WvsnwERPIJAaCIkBPk42x42FMQ+7xufNvZ63/i0sef7xqd2URTNCj/Mvu9Z/3b2fU/927Pve+rf
				zn3fU/929vue+rez7/cYgVGn6phDCqrs623vx+a+xxufNva83/jUxj3vGz9t7Hnf+LRjz/vGp417
				3jc+bezzvvFpY8/3jU8be95v/CmIPe83Pm3sed/4bGPPBFBZjAwA9mBAD7Cl2Mwx2N1dEZHaA4ZO
				BDsAOgA6ADQjEvHbLTlZVRHNiET8dksuRlVEMyIRv92S+6aKaEYk4rdbcp5UEc2IRPx2S66LKqIZ
				kYjfbslxrwoCIxLx2y25LqqIZkQifrslx72KaEYk4rdbcutcRTQjEvHbLblaq4hmRCJ+uyVHYxXR
				jEjEb7fkZmsVBSIRv92So7GKaEYk4rdbcrO5imhGJOK3W3KyqiKaEYn47ZZcjKqIZkQifrsl900V
				0YxIxG+35DypIpqAYAgMQkvumyqiGZGI327JeVJFNCMS8dstuS6qiGZEIn67Jce9imhGJOK3W3Lz
				XEU0IxLx2y25WquIZgKB1JgRoN8AEZwQJBBcGEE+MtX1Yhh1muvFMOo014th1GmuF8Oogy7QHOPI
				Oas5xpFzVnOMI+dkzzSMEtX1Yhh1muvFMOo014th1GmuF8Oo01wvhlGnuV4Mow66QHOMI+es5hhH
				zlnNMY6ckz3TMEpU14th1GmuF8Oo01wvhlGnuV4Mo05zvRhGneY6gTm0CgAmHzMMsKUZA0RIks2K
				gcyBQABAACYAo4po5k2IIAhBhgRjVBHNvAkRBCFISRijimjmTYggCEFIZGNUEc28CREEIcjIGKOK
				aOZNiCAIQUqNUUU08yYEEDchgiAEKTVGFdHMmxBBEIJMaIwqopk3IYIgBBEyY1QRzbwJEQQhSCDH
				qCKaeRMiCEKQIBujimjmTYggCEFkIkb/////3d3d3d3d3d3d3d3d3a0gBCGRY1QRzbwJEQQhyMgY
				o4poZuecc875/////////////////wGB1agh8B7h72cRKAQKwuCFEeMDxybjGMcoRmIUoxjFKEZh
				FKMYxShGURSjGMUoRjEUoxjFKEYxjnmtQwm5PyOO0ThACnnf++JSrGQMQ7jEVo5x4FWsZAwjuMRW
				jnHgVaxkDCO8ysb73heXYiVjGOESm3KMA6/KiGMUB0gh1/e+uBQrGcMBzCUkRQDKeoQNEaCnkAPg
				oJCbdkVEyo7FABBH1QDXANYAMWFyT4VexVgQPSZI7qnQqxgL1mNCyD0VehVjoXpMCCP3VOhVjAXq
				MeFyT4VexViYHhNG7qnQqxgL0mOCyD0VehVjIfSYYLmnQq9iLATrMaFyT4VexVi4HhMo91ToVYyF
				0WPC5J4KvYqxIHpMkNxToVcxFqzHhJB7KvQqxkL1mBBE7qnQqxgL1GPC5Z4KvYqxMD0mjNxToVcx
				FqTHBJF7KvQqxkLoMcFyT4VexdBjQuWeCr23pAYICgRE27Zt27Zt27Zt13Vd13Vd13Vd13Vd13Vd
				13UDekyo3FOhVzEWrscEyj0VehVjYfSYMLmnQq9iLIgeEyT3VOhVjAXrMSHkngq9irFQPSaEcLmn
				Qq9iLFCPCZd7KvQqxsL0mDByT4VexViQHhNE7qnQqxgLoccEyz0VehVjIYweEyr3VOhVjIXrMYFy
				T4VexVgYPSZM7qnQqxgLoscEyT0VehVjwXpMCLmnQq9iLFSPCeFyT4VexVigHhMu91ToVYyF6TFh
				5J4KvYqxID0miNxToVcxFkKPCZZ7KvQqxkIQPSZU7qnQqxgL12MC5Z4KvYqxMHqW7ba6ri+EHhMs
				91ToVYyFQD0mVO6p0KtOblJEYNg/I2K35CZFhAX9MyJ2S25SRFCIf0bEbslNiggRwv4ZEbslNyki
				BIX/MyJ2S25SRHiYf0YkyO9QZjUYZteEhPA7lFkNBtkVNGFyT4VexViwHhMk91ToVYyF6jEh5J4K
				vYqxQD1mcbmnQq9iLEyPCZd7KvQqxoL0mDByT4VexVCIkM+I0GswP6uhhhC/p0KvYixQjwmXeyr0
				KsbC9Jgwck+FXsVYkB4TRO6p0KsYC6HHBMs9FXoVYyE8v/g3r3uPWw93/OEzvow97XTcleJiCqN4
				hJnQy8cjFdNdKS6mIIpHkAm8fDxSMd2V4mIKVjyCJ+zy8UjFdFeKiylU8QidoMvHI6YbwG4BMBhJ
				kkOSJMkQQwyRJM/z/GazoUbD8zzP82HC8IHnR3ieF6FQKPu+7/u+7/u+7/u+7/u+7/u+7/u+7/u+
				7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+67qu67pu27Zt
				27ZtO4cyqLNRvc8awx0SQgghBLGBknQTkIAAQsJXQiBoKOKhWNoBAGE7auPuAU8YQC9iEDoRg+hE
				GURH5gvWjbxFYhnkaPlWx4IawmStiY2Qh1GKlsy+lLg1HW4G1g28DXDbeHRTJhdoGYg2NPYQLW4G
				3gysDXE3sJax8abMLxAYEN1o9iM03oy4jXE38GbELeOjSxkuQmOgutHYS2i4GXE38GbE3Yj7xsYj
				MblAzEC0obEeL8rbRfN3pQtA+ZJLIeOWYgAYKUcn0BojGMrbxfFd6YIHyq0r0v9JNwrJGz02XrQu
				UldhW/u1IvpgRaGZeFSvqLVfSGOs6Ey/ncoVzcMrsq1XJBysKETzoKorogcrmlBXNFsNKfyKcuJO
				QU3eIRfvryp0RZ3iisz3is4W8lXtilp5tJZWJMuwhVtRjtxbtRW1ZOXyMFesk5TnKzfl+xqlYITn
				qmhFxJYx7CvK7R8rX1FLM9n+iuj7inb/ikS73tb5MD9tTgLviRWFOpEhQkgC3HWLK5Lh3ZnZ8bqX
				VxQSV6+yIhK2oo2cf6SL0abSjnb+63TlonxcWygxVxUrosUVGcMVCZAVlZoV5eTMLFvRhK2oLK3I
				BK1o1q2ojK3I7Fa0pFbURK1oxq1Igq1o1lZUglZkllZ05lZE1lZ0citaolZkhlY04VYky1Y0YSsq
				SytqRisyeysqaSs6cSsqQysyQSuadSuSYCuatRUtoxUxqxWdvBWVaCuasRWVoBWZpRVNuBXJshWd
				2YqU1Yqa1IpOvBXJsBVN2IrK0opM0Ipm3YrK2IrMbkVLakVN1Ipm3Iok2IpmbUUlaEVmaUVnbkVk
				bUUnt6IlakVmaEUTbkWybEUTtqKytKJmtCKzt6KStqITt6IytCITtKJZtyIJtqJZW9EyWhGzWtHJ
				W1GJtqIZW1EJWpFZWtGEW5EsW9GZrUhZrahJrejEW5EMW9GEragsrcgErWjWraiMrcjsVnQum6bw
				ahySc8dx5TzOfnYcOyfGESU9Tv/oOAA3xymlPc7/xDgAR8dJSnoc/+Y4AmfHWUpxHP/oOAKOjkPK
				eZz/7DgGDhECSinuXXLbu5OLXiGnF3Sd3mqwohOyIqSworPsrUe2yAjZGN7rMKbFejbewsCjSi04
				X8jr17CB1Bf7fJpsOj0pr4tW2Z7q6GU+xG5GEf4P06N8WAvD9x4HIzT+fP1DiKjVeVNErCX9NuPO
				fL0QX+u5aU+W5VviYpviqf4j/tyV4PtnWHCyZpmfEWZe7+FwCzqxDPKceJTP4PSgjle4ZBvhSZ7I
				6LPIqSXl/Pzg3A+G/aZwb/tKoeOJRtaL8P9ZJmmhfFhmmRwW+vwgPb0vlPuBrN+o7iN3GPYxQX3l
				Cn00SaM/gUzdhtNYJLkY3K9lgLbMiX2SxcOKph06as4nIwz/w5NRiHgZdnfLgracR3mUks+Ij03W
				03rDEX8I9ZlB3Qe+BzLflkinR83GxJxvdcKR78jvsz4Z2pvGvewvgY5nGilvwv5vGaKF82CdZXBY
				6fGLdPL+UOYXkn6zuof8IdjnBHU99C6YeZtEPR52GhN2fpVLRnqnfk/9YdBvFXe1vwg6PmlIfQn+
				v2WQVsyGa5bCyaLNH6LT90OxP4j6neo26gfhPhOo+8HzRObVEuvwuGmYuPOlbhjyPfld9odCf1O4
				1/0kit1NUZ9MoOnKMrQXxb1tLsvUgGiKwGuEpgtM2aErGlyLmZsZBJPZnGVMzjKWsZnNmcxkJmc5
				m7GMZWxmcyYzmclZzmYsYxmb2ZzJTGZylrMZyxjsaWEDcMsYfKsAGiWJHxWQpZUcD2PlXe14vcyU
				9q4ElKe7TwzcAfkBDQIXf4fP78vvx//v7/X/4e/v9/b7+j/9f/z/////79f36vvQ9+d78335nnw/
				PC88Hzw/nhfPB57/nPec75znnJ/55zKfx7zzzTnXfOZhLvPLY2755pVrTvl85L3I+5D3k/eS90He
				P9473jfeM95PvJd4H/F+8V7xPsT77733vnvPvZ+9l32Pfd++a9/Dvl/vZX2vvlPvde1h1ntN76X3
				Cnqvh/cO79/2Lkeibe/evXv37t27d+/evXvXrk2bNm3atGnTpk2bNm3atGnTpk2bNm3atGnTpk2b
				Nm3atGnTpk2bNm3atGnTpk2bNm3atGnTps2bN2/evHnz5s2bN2/evHnz5s2bN2/etGnTpkuXLl26
				dOnSpUuXLl26dOnSpUuXLl26dOnSpUuXLlu200477bTTTjvttNPOO+/807mn806nnE5nOpXpNKbT
				TaeaTsN0eunU0mmlU0qnI52KdBrS6aRTSadBOn106ui00Smj04lOJTqN6HTRqaLTEJ1+nXqddp1y
				nc46lXVCXxjrDTPfMaUTlE1IFiT0BbHeIPMdUzpB2YQk9IWw3hBqvmNKJyibkCws9IVZb7j5jimd
				oGxCsqDQF2S9weY7bsOEsmFCp2FCpWFCo2G+hrn6h/7nHTIRROIR4Vg0FIwQE5+EF9EtOMUshOwL
				xzpRYRPkcoe7UpywkUs41okKmhCXO9yV4gSNXMKxTlQIMWGXO9yV4oSgkUs41okKn6DLHe5KccJH
				LuFYJyp4QtjlDnelOMEjl3Csra5tUZ2tPqGWN8x1RAmcuMyhLoj6BFreMNcRJczEZSEmbNvmeV3X
				dV3XdV3HMYIWX3zx7du3b9+u6Vq4dmt2WK3R2lgTa2HtIkewAMFAd8oTVDnDs4oYIWx2kSNUgGCg
				O+WpnJR/9Rf/uTy+6+G3XdNjcXiWg1+3FXuFanqWZSlS6jVU6EmSHIkir0ANPxwORxyJ14wCPzMz
				I9KIc4XRzGVkZEQUaa4RhbmIiEhIIsoVRCMPCQkJMSS5JhTkERERk0KMK4QmvlgsJk6Ka6YQl4e/
				WtLEXWGaXZc+kqWLVOmnpF0jhV0i/SH9k6rL0i/rCr0bSqJfgn5ZdCnoD0ETHv6IhfPhwf6D/fsK
				dniww4MdHmzrvq9ghwfbtm3btmvXrl27bt22bdu2ZcuWLVuWLEmSJElyyCGHHHI4w5mZmZmZmZEZ
				mZEZmZERGREREREREQmREAmREAmJkIiIiIiIiFjEIhaxiMUW27Zt2zZt2rRp06RJkiRJkkKwFIKl
				ECwuaCRfIVjxzsGXQrDDQwh2+H+H+/fV3wEcxcC7HIlp/hsYFARwMAAABQcCGAwQMCIRkSAh8piI
				QxKNIPx4EiZhEiZhEja5QiRMwiyXsMkljDKZxMRNNHmY8JKRFUJUySnhSDQRiRKmKfBBDHSggwQ2
				kEE4QQKDLDDIp20kTA8S9l/r47w2n3R5eFwunx49fPE4bLHDtNgWa+FPlqfBQbyML42gN5M0bKIh
				s8ZGjQmNzRkhyJjx1x8y+phh8DGO+EyEZ8aIsRgxM4ERMvOJ8FeLDTO8jEO6oDZhJA8Of7XYIMPL
				OKQLahNE8tDwV4sNMbyMQ7qgNiEkDwx/tdiw4WUc0gW1CZM8TPirxQYNL+OQLqhNkORBwl8tNoQZ
				XsYhXVCbEELyEOGvFhs+vIxDuqA24ZKHhb9abPDwMg7pgtoESx4U/mqxocPLOKQLasPQEMIzguY/
				lrusF9lcJpfFZbtMl4XLbpktq2W0bCwLk4UnmyeTJwue7J3MnaydTCaTTiSbBFnEGuLYpLEqhDGZ
				2C53cN1CFNuEsHDeStlQJhTZdu3atWuXLl2yZMlB6CDjIOIg4aA5iBwkOMgbxA0SdqFjOqFiQtjk
				CoeuFx0+vdAxnVDBcbj4DttzLdPB0wsd0wkVEzy5wmHWiw6dXuiYTiQUEpqEJKEgoUcoLBQWCguF
				hcJCYaGwUFgoLBQWCguFhcJCYSELWchCZplUJJQgIw8RR0hjwlAEQXc5EpLf83N5fNfDb7umx+Lw
				LAe/bstOpdFVDT3NkhwKg6MY+PF0ODMyMRtNmIulQhkRCZlIgjwcDcaERMRCEeLzOm4mi21a2GVV
				1EgUU9BdjoQw/f//////////////////////////////////////Xdd1Xdd1PTw8PDw8PDw8PPy+
				7/u+7/u+bdu2bdu2bbuu67qu67quaZqmaZqmaXo8Ho/H4/F4PBaLxWKxWCwWi8PhcDgcDofD4Xme
				53me53mWZVmWZVmW5eDg4ODg4ODg4OD3fd/3fd/3dV3XdV3Xdd22bdu2bdu2ZVmWZVmWZdnpdDqd
				TqfT6VQqlUqlUqlUKo1Go9FoNBqNRtd1Xdd1XddVVVVVVVVVVUNDQ0NDQ0NDQ0PP8zzP8zzP0zRN
				0zRN0zTLsizLsizLkiRJkiRJkiSHw+FwOBwOh0OhUCgUCoVCoTAYDAaDwWAwGBzHcRzHcRxHURRF
				URRFUQwMDAwMDAwk6ff8XB7f9fDbrumxODzLwa/bslNpdFVDT7Mkh8LgKAZ+PB3OjEzMRhPmYqlQ
				RkRCJpIgD0eDMSERsVCE+LyOm8limxZ2WRU1ElPQHeaXmEKY3+/5uTy+6+G3XdNjcXiWg1+3ZafS
				6KqGnmZJDoURjfyoBMTp9A70AWMdAsAAYUaZJRDoFAAIbz6WFgAIEBLSGoAAgECAAIvLH2Orwm6W
				/nXjr58hvk8EjB9Gqyy/t/6UXVROZhDfn7zCtitPc4n+W1yPIwsVOQjHrn/hUY16G87+U4+BE0Kq
				DqO/kKSHEDwx2hbY+q8dgNHJuYCDkv7TCKilJGPUNjVp2irMVkLOQy1IQmhjaqHujF0l5YwRfgyo
				NaWySx/5rURMGDHtBs+uVcm3BkgTEULrnrfNMABRk3YsImwY/aPkNZQMPaOTM1QgpO4+aVpuIBin
				8hnOpFTWE/6XfRxucxBuMvzZ+gSudGhziZ1Z/MLTGgtzkM+nPgfTJIcfSt+kTocvlpoZgn8er7Ep
				Bts80PcST/J0oeUN0PnpY+kVoeiH4b2LY/CLQ3UP4M3HF3qdQJkPfO7aEZpdONxjcC77ONzmINxk
				+LP1CVzp0OYSO7P4hac1FuYgn099DqZJDj+UvkmdDl8sNTME/zxeY1MMtnmg7yWe5OlCA2TGo2uG
				WrRZ6nfy1UKJQfT+4jf+oqGMAXi28SlP7ZDaMXfbcQWdUJztANu5eoZ+c2jygc9dySmFjeO74UaP
				/vGJgtAx8hl9yfEZ/SzFqIW11NpZEAIV3N0oxUNwb2k7zS4x/FB6f3WylC4SVEs5FaD6B8Y/Q15z
				KY4JoQvgaPRbNiF0wBuNvl0nhC7Xo9G/+gmhS/vRWFQqy6Cw5XJWRjqpOV3GKlLuFvgyXXY3H+KY
				2y8CLXZMZx8wjvmPEWiOrISLNI6tIUYKlLgEHWkccydGoFR1CZdhHFt8jBT/BhMsb6yl0zWOrYJ2
				R4rRU+SYg2cEWiNZzl6vHHOuRqD3KBMi9ti0Q/OUY3FTI/OrboLqtnm1GVKOuV8j0LxfO2rw6muv
				g+7JQZ+E6ECso7+ussjiuLAMc6w8sCELIYKcyHJaitTQmSk8xL5+MQTsNafWWkV5493hDnLo+z5r
				rUesbjNhS7139Go+WzLniARCCkzlSmoWQMo06b5Ekgo2Bw8fa1xRzmPpVWB56gIpwKjdvK4YuLUH
				jJdkftMPCEkbCsYBapUzzeaKD+Bqk8vUIQ466vnAq61wTubW7Dzzp4Cv6c/kc8b5Uu0etjm6480L
				YQwbXcRpwdezYgoSbGajZlAhQub1B+yy3+GCogvGAF6XplQrkJ3Zw30XXeiYIG1zQiNXgiDKlHeM
				uiDdXwPzS8QGWXOdd+xXDv26ubiG5rV+oTzM0cW1uwc5f/Ky8e9Cq5k0Hmyyk9eNWOChsuHTCTpL
				PE6c841CGXOWLi4kA8lczUn+31uSom5VRsnVOCfmnZx94fA1Xxt1sCpR2Ilnzky/MfiFL2uV2VIx
				7Ml9A3VfGDjN02YVbFsdZ+adk9MvKD7nZVJFlF2E81yfcKK0mNG2/v9HJdeUUoBvyQ3jvVAjfy/f
				E/FOiZDfZLPxvpCc/8tPybGiJKQfcOH8byRatrjj95bBowsqJLlB7HtTjiuQv8vay9JxrZVOnJqo
				XpaMa+00wtZE96r0OEunFcWyO6za7gOmTV0njJ5c7pXTyWCT9L0+tZ+pbtc4pYYG4aCm5kYiV7x9
				SB/RsIAWHRFdZLol6T2/aGNEIhPQP8eiA1ovkq7GFjaH3EyUpv9NynFkRm7CYtHU6t2IME2bL9yY
				6vHrF1Yr7ShIga2FtpkPviT3OPzxSLo2OG2YP+qTk8c6fG/FAOAYVNBIgQhgGuSHSuFYdQLOhkpw
				Z9WBUqEexpCqUCYqz4dvtn4vtgNQ//edF3afpL67Mk8+UQVURBDDO+Tx1mgP8qhu8Icc3hgNIhtB
				zBA6Sxg05b2ti3x3s2dLPUltUu4asC802eniXgJKOQ20n9f4LwLNbkbYDW0R63wgYf11RYoQEgko
				iiki6sFM2IY6EevJOWH/uUSKeBgKKNoRERU6KawGDRFrFlNh//FDitzOCgitDhG1YyzsBt4Qa+Np
				Yf+bIUWSzAUE1QsRRT0v7AasEOsvg2Hve3LnmsPsLHJA3TlyxOhbT4j33Jg/w1y+CBuzET2icIME
				JEFKG6wluKUIZhMceYP9BKccwYmCK2uwp+CXIvhVcCUNxhW8cgQ/C56swdmCW0ZwuuDJGvwvOOUI
				dhgceYMzBrcMwSqDL23wz+CWIJhp8DoMbuJAl4ApeNw7NfJ/fSUpr3LgzwBmGv9Ekrk/uYbK3/iC
				fatn8koaLh973Qn5vml09p193/UcjKL/XDHF21Y3/DEQvD5cmt2kfAngJbB8RirCy6WnKJsnMqZY
				6/JiUkLWY9Q9eaMwacJaiadpxhe2rqnxvksJNfw9ENDbemA6bc8/bpcEgmSajcQxeVdtNKaXbZBB
				8xqo+ToelEDswCuz5mN3UAIpWyOeZTs6GLPtTUk2r2vu5WCtsKU9IoOFn1er8mAjKcWeV3mSL5Az
				OXqvJpAlfM7M8aPLqS4uZG2Q57waWDv56Q69cfykDr5dxy5PCrZPrcbwLaVUfMxNNR45qOWPDqje
				Q4Sq+1LJ6jylukpvLQ8H4MFcW07XYTH6qOt518ZVYAB1386Qdh34+qzGcfAn+wrdoPqB4xcFHkeO
				Ab7+8UB9yOHLNQ8MLxhfOdMjYiRl2IY9mkxwDZu9B4t5wWEr8jEytnbYqT5ohpkP++FHi1EMYsf9
				WDJYRGzkH2vm7IitBQjBVFdiQwIRmVlN7HUgaEYMit0UxMDAT7HHBiEZo1bsBiEEwzyLfSekwahz
				sauFLBj8LzbNkAVzLsZWOYRgKpWx4YeIzFw09kQECdSO2G/oT1D5nOWlkU1zt8/CW7HO2ZYgWmgy
				zJ5t1dIFFAT6BIpv8j1vZCM35LU+DdaXzROMdcmEsr+NWnRHA0CYRvEhu3eKbOaenpaXwTryeIOx
				LJlA9m9byq5gAuhzIL5k9k6ZTbjX56p9UH8eT1B2pRPInu1K3REfAMUE1Pe81imzcbfyXDM4M0cB
				Bl3tgKSfR+PYW3OOQMn+O0m/KDlnQAsmoogb3aTmSIxGifVnC1Z+RUlRZrdP2iZ7S0lKJF0cOrT2
				VGKhyvayJaIdpMuXoAh+pl5eRCtkuaroqxXhSkssnNGecdOSmTe0Y62IxLvO3bkIr0us1GV23yWi
				k8y+h7eW4IUUI9yjPXiR7Ki6ausuchcaIfQYZ/DKdwOluPndiMXEnYAxKpWdB96sQsdwss19y0WU
				0hndGryKR9lfkqU2sgr1sxM9XTKY5IR5mi8x4rNazauHF6OyUC/xUJWm14qLFXmQl3mUaOLjTUWq
				vcmLPGol+fVkoUWe7EGOvZr8eKmYYm/WEI9aaV6c3GyxJzvIQ682HmsqptqSWuajV5qLJzVb5SQP
				8tgjxdebmqlasob5rFmSR9KPS0KzFbuSBCXXvWkZwfG67BM4STNyxcH2oACMg2gmY1LYFnj3iwLR
				0sFTC/eL5avk0MWmwdneEeyDbORgmwRn2x8C5CqO8sTsqrM1+zEym5Rg867iUWWmzTtvdVxNcrUB
				866Kc0tUG2neuHhuuWp75k0WP5auNtW8j2PBEtVGnjcqnleu2555k8XPpbNNPe+zWLhEt5HnjYjn
				kOu2d95EbIXMt3nn7WLJTgwN2b7vVDYvYyz7GgVnY6bubMU/l43mMMrmboWylaNh9uKdy4bDmGVb
				ReHsTak5u+inZbsdZtk5rFh25GjMVpwdSsIEAoVxn20uOx6TyDh3LrLMmTOZ8+REtnlzkEG+XMua
				yKgw++j56LAgvIuD+i4H6PRYeO3hgUhPBT9NBJz24vChYaF4VwYdqNlPsZKdR7Vkx8ahbPaHVbYX
				cr8UURnYn/Ily87ZJ7qjzLNfWlpa4k/fvMf7b4LxlRSjDLz6BYortBndxv1iHQWD/X/vl6LTZDPI
				aPeL6DFtMxrc0qtfcsnHYJcwb6JbAr3Po4xBB0PG63d2oPeJ1B8RqLm4lMag+4wwtkyOEfNm9F8f
				f3HttIsWHYNu10HvE7Rj0KW2EehI4zHoniL0visReueXKF5mwfJuMfpHn1pkpTQ3Fm5Uy4q14LNX
				Gh4nFUptSRry2aONz5ILrfakhnGs1cTjzY1WeUmLePZKcbXkYouc7GU8a5X4WHMzJWvSIh81aX6t
				uViRJ3mZJ/BLrAL6GxZfMhfi75z7klzG/RqKL2lJ1m9j+JK5g37r+JfkLMpvEP2SViB+F9OXzIDv
				+4dfkmvhvkH6S9pI9g08XzIHrG+f/pIcwfRtxF/SdqCvYP+S2aL5zpAvyXmU7yL8khZwfI/hS+YG
				4rujviSXCb6B5kvaiO91HF8y8+zezSg5REN+VErx9dJmtBauIT9LkrR4ciMkb/YQjx1pXL25SLEl
				axlHrTavnlykypq9yKFHGl9LFlvfvkTk0HOD+Je0Dp275ksKmolFuLkfCzOZHTR3O8NMcpuYy+M9
				yppCgX0pRnbG2w6gbeGhrKcHOw0PTPtVKN/CwFXfASZ9LIz3HUDbwkNZTw92Gh6Y9qtQvgUQM+GW
				DIvC2WstblTkSR7moddAIq7R2KGWFKplIS74HZNE1I5e0UJtCiUsYDI00RpA2c53Rhy1W77EZKNF
				zWuljZcWorZyDfmJaXBRZ7SmZ0mDjGvgXdGHIDurhZLHQmYbPJKXwo6iuMbA4v5mxZf941IEFFMB
				uu4JNx5Aa0w5kK6bDV9IapHbcbe+ut+UJCtlgt0bmGEY5kycA1UDUQPTTIi7t2w6E8Q/SOafjT0a
				+zH2w7Sf1idtsiVLkcpFuG/UN4lvEi7JSHsoNIdCaigkBgVJHBQUMc9EyDMhwjMhgv8Q88/tsf3a
				Z3tp65Wy2lisYRqLNQxjMYZhTGPGpoxtyJhGGNOMMx5xpg/+dKDDOiNh0oVjYZgq0VDCJJGwSZgk
				CVNDWAgLMuP3k9uzrdpiK1kb38i4RobHyPAwkfARmW/j7d1O6SLJU0yMpZiYhmJiGhQmTCdMGH6G
				npHOCH+R+Lewp7AVYStEq2nDJ8Mmg0sGMwTLRNKNRtwfobEweQi1qvBRfOLxTjzeiYd3wsM74eGc
				8HDODGeGM8P/8p6X//LwsfQWuXjebk9/3cXbNVyNrkOqJ6MWCe08D2X54nDncJiUg4OF4Zkx+BfH
				Drw9bl/SFKl0XUXWdZ2oqiqJRqMhoaGhQWbmn7H/1ubYyoSkNpIxUSQsOI4TKIqfYB/ULaRIOTIa
				/T5IxrJwcEerKg9SKAdxpRNkAq/FPL2ioWy7xaqmixAq4hKzTNg0M2GfEfl+fwWthhFprYzaP8QH
				0XOxBH8ikfrz2Im8RUJfUFIEPSJIE8IN4RMTJua8XPd87ixL6ZISDa2MFHqaKyaSCc9CGmnqkDqi
				S5GQIN3nbXIZMoWZa9wQdspYEcGGiWGYuGXiPg95wR40oAADAzAQgAIHCHggBhokQEEChTMgZgEN
				ePCYw2M6Q1s2MQPWBQiBBg4OwMCDBQ4OMIAGCigwQIKo5w0mgpDAAQcgEAACLPAgwQS/4faAnpYm
				GCVRBQwWUPDAgYMGAwjVxEMXNPD0NBEUoIEDBAABAgmko4hAAwowMIACBGjAAAMKHiSILVCSFjBw
				oIAGGEhwERERERGZTCaTyWQymUwkEolEIpFIJJKQkJCQkJCQkJCQIEGCBAkSJEiQIEFms9lsNpvN
				ZrPv+75v27bNtu22bduW4jiO4ziZTCaTyWQymWzbtm3btm3bNE3TNE3TNC0Wi8VisVgsFgsLCwsL
				CwsLCwsbjUaj0Wg0Go2u67qu67quy7Isy7Isy7KqqqqqqqqqiqIoiqIoiqJEIpFIJBKJRKJpmqZp
				mqZpkiRJkiRJkqRQKBQKhUKhUCgoKCgoKCgoKChoYmJiYmJiYmJi4vF4PB6Px+PxcDgcDofD4XA4
				Go1Go9FoNBoNBoPBYDAYDAZDQkJCQkJCQkJCYrFYLBaLxWKxUCgUCoVCoVAoIiIiIiIiIiIKVwhF
				0DCEuGXKOUTZsXBYCQ7uJji4mhkzZoZhZDbizP9f/PdyCh+X8Amy27rdxW1ZeDh4G/cte7dWo6Ei
				zikJOY+VgwwHjjAYLDEUkRCXUjprA0OQXKUa11jYVckTrSiZUNGkGTXmjJothVSEJMSE7x5RGpNs
				7uCXt8yNCSOcS9zoZJfijfBhEFdDCfzs4GlvYTmRSRahHDkZORkpERkiMkRkEJFBRM5EfiI/kZ5I
				TyJdhBDhIoT4t9QOoc1JO1o1dwjHCI3IzDfe/EpxSrRETBer5g4JEgwhxJwyMpv5fLN8d+chihky
				n82INGRMDKmHEZlnk34jXWkoyCND4pL57CO6pxMh4jFhNOG8fJ/xLb5l1m5pWWLSm4OBnSwLi8SC
				J5KwmX3VN2sNm/OWimtICpqIKB2q4ERQ2N0x5ZzPRmbTXGGG4SqQEp9pHg+/525JhQRP8NxrkoiG
				rjOLGM5HuyFuZN5RJIqFXWETotHIjIysCaEmQjSiaUKquRQ0MTPjMP8Xxrs+03j4h2F7JGyZhcMo
				2oiWD7Gq8iHjJ4V2MHCuzzBhkW8uojTCbBPCxMLOkchPUtBzN6JChgRFImTTTyNZTAiiMDOff6j7
				ocqHnxC7MVqs0MPBj9fh4f2nb8bmdBRlaHIjFgkzi/Ty7NPDXhcP3mezL82epGlDQS8bE+NKY2Kk
				a0yoGqbRMNM3M8HPLTYn/cnL5/ETvzl4f3Jb+bsr/0ThRX5/ErmEPMi/2b1tNn2m6zNdn+n6LB7/
				4vEvHv/Cw6/w8Cs83Aofa8aasWasv/qrv7IbdsNmuIyW0TIauPuiNMSghJhryiCf5A4yrSuUSSJs
				tzyFu2qEy7KoIVyaiKCHI95gcHBlgrkJDpbQBAcvYoJHEWZiZkJ8PPMO/8p/7u/0f6HxV6HhoeOa
				DqH3LIdfD/26HTE3dQqdiDtMMOUjBvu5uFSncIYEGflqc10nVWusjIaDIzB0VWdCh//Zm9QrN8Ui
				NPnKaFIqoikURWEwKBIMFAkMFJkR+UX+icjEnqQhHBnEFZkgs32yiorNwxQRsyBBviBBvBlvxpux
				5tZf/dVf2ZVd2VRLtVTLaJASpAQpISIhIiGy2BbbQhM2YXdvWRsS3hJK0BQR17yTCMEhi9cNV3To
				Byfo6Sm0GFQ7N12RcSFBrnF0IiFw02Yzm88Md88w7B0xaCpujBIkhSNmKNR8JDTPFd5yOInEbPbf
				D6Pzcf0Ol09902LatuW6Ld2K17mlTDJMCoNHcSYY+MvF4rIiEwlDpJu3dion46IRGjZho5PyJIka
				JJMjDcbHCyVUBIaFwgaLKRRFTBHxdCIjMYUKMhMP/337Hl/xrNOmUChNTKHELtkKZYkpFCWmSD6J
				JRlD84lBrFAooYRiiIhmoaApQhYRcYUI1gQHNz71lP0//DVi97PD1YojSPuGIOyQ5UUCLSLS7aMm
				bhTjMA2GxPQv/fOVt3t1T3ymE77RcMbzmNvjd9d5xsPlsq8ciR+2Nfm127ptW9JkpWR0ZdVg4DBq
				hlYowpHxFBkx985CThTTwiZEroPSwEmcoInfYS6nExkRQmQ+rYEjCQx8hAQ6yHzjKi4bTSTIhJLP
				7F+uHmvrsDJ4KBLhJMJJRCYRmUQkoklEk0hMIrGYhMVko9g2im1XbLtiU2yrYlsV26jYRoVtorBt
				CtumsE0K26SwLRS2BYVtERbRCWERFmbCHja3Z+TOW/6hcs++yJXEtF2YMmz4wLl6kRclYSMziq6g
				0YMS9TjICq7W9D5Ly7TFhJHmwSgdLOvocX4edoOUMlSYEjyyexNlYnpoNNRz76UsCzUYaM4rLicL
				KSSEFBikRkSyaHqfpWXaQkHSPCZKB5F1FBHUR8GKhwtSQoiR3bMoozB57r2UZdHGw815xeVoyg4M
				tSJB7TekdtIiQRWR4AIlm8JM6kgKExEhDxFxTwiUHwLloOnQvehxyVzJFuHgh6C5pxTJEx3pmBMh
				MlrgVG4ojIhnvtlo/s0mxt/fhe38LxU13iXroaA5/nAEh8ewHsfcMXWYOkwYkg4TRhTPWOaZijyT
				cEyYL/ju3d+9tHFh45el8YfXCKsPRx960fASISb5KckhP1KhzEeRiyFB9uDnhQeOnk0TX8JGYUtL
				ISeRUNC6e1Q+ZA4SEWIz192gq/AIrzB8RDydkI0jE0SbxYYL+33Z/Puuj+Phr2+rFCXiWZpsqXU0
				VAexUkYnGg+dEL6nFAoDF7qQUVQojxCZECFBNjOf5ttYtrlarOd0sar4QlASCzRYkGBs27btui27
				tqFzl0IGOZeKOA4wcCvc1Ah0YCIJCTL7XG7TYmGXRIkmPQ4wqC/z9gio0dylLCYiQtxlmDBhFGEO
				hDBzl3FADkwhAgAIIgEEIQEEQQAMFmiwIEGYai7xT1M26egpPiqifTrj24Rvnq2X6EotSRNaIg4F
				hcyhIH44Qva93ns77UxYm7C2bmFrM6E1/Rnx7HnnbH/ePu8Lw+Ll4h4Ug3agWIKViteFyklZLE6R
				BScKhVCisBiiCAzyCEdcJiIi5AsRYuaFsHZzm9E2GmoP1n7twdqDZ2/BluXgLZhq8BZszdaCxwWJ
				wc/EyKXzqFBkHCKbhsQwyIjLyeKKhTnuOQRlZvJDQfStVnYqwhJiupJjLzzs8BleJo4JE1LXpFT0
				+LZ7VD5mmWHmMW7QZbVDqbuufCwqI2QhTHhIEM8tp4Q3k+RbPFO3lcM0zDANnk4Yfi535a1/1q+U
				265favjoUT10diV+euKWri/pC/12NG9RfPAOyuvWrVsLW2mkFLKIK5nE4oqQhXgO8obn4wlfEyPB
				lu+aho9/hoPF0lBzo0aSsTGMDI6E1y1uZQo/byJbyLRpQaSw0UOyO+Ht4Zgj7LBtu24oIjgoxMfz
				mbauo1G/UVeCv3nlMsQNwTOhb9m7baOhHJ7mRsiYzSiG0QSOPEakYSgi/EhC9i/u/7Ltflu/fue3
				4biCwx+OT9Qt665t3VZuP488Q4YnOCZMcPr39/VKG87bnojFIausul+07UJbbthuJxkzuXIUSQo1
				ViiTKAlKUODnfWTSkFYFKSIRacJACbVKGuws8Av8rKHOGuJwH89GxpGJ2TaaMFqY+R/rw35+9H0e
				dsMrvlWpVYs6S2041OCg0/xQupAWklZNpKsm0rVaSCFmxv1FrIgY6zBLaENDoQ0JrVaNl0/zSw+f
				22pHKseqjCQtJLkTlIeZxBNk9i7o2+eb55cVM0l/RIQfEeFHRPgREXaIEHaIEHaIEHaIEHWIEPVM
				PVPP1DP1TPu3f/u3P/uzNmuzNmuzNtmSLdmSrbAVkkJSSMoEyUByMnKREEtFhiIX2TyphCGbLMi2
				jXYpZq3SUBqGpGGlYUhjhDKkCaFixZAYiqEYwyFjOCT5+YQhR/75hww1OKd9CQfvAZhCqCSlnPkb
				BABAUQCzGwAYQGJOSYaU1cA2FIAEY9ScPCyRAAAAAAAAAAIBAAEAAwouBkA0CAi9wN5fe/XaG+um
				1hvXXkuvvfbuPcSGYbsvg0YvCXrHMPTKtRf39HrGfvP1ajS9gEhiPU27IQl6BTz0NDjEpuqx3xpP
				eudor06A2DBwp/7dzC7h8edykxsp94L05twEzW6DTS8Yq+2w5ZtpAl3BF0uSfcPuJuj/t39ym9Gt
				8VjhvsENhZsrJ5B3/H9kn/Ud2rcAN9zRs7GPNxZdGmIzo93oFje0G3Wn68XHJmI//PUcvSGp97zZ
				lelpNO6GePRg0B/3V57e+wYSel9N7BLPvzHwVzH/0/tv/C/xk1QkxB80rZ1U6OHoQJQRUzZsJR18
				4VMUpo7QIH6XI3fUUKETFJK96ogm25fJZZx9V+iSEwRmKLSXTaHlP5upfVqnjctcGDJWvFglInpK
				0RK8GmyiKJEy8EUj5kkFagxq/SlYM+GCWO0+6dhjvYuklOCSCCn6zLxauZdfmM1lMyPkeFcVbpQr
				KY5UNPFWbJReeIrCScO7v4ujWLq+8CxcQdq2vg83pbCWjppQDgg7JS0tPIsCoVdkF614kViXu/As
				/Au/jYPEXUSfJ4DEYfjlp1rl6qiAXzugAo5Bv35RBXBzsN33bWFYXMBvY5RFgjYoyVbtBjycpCKV
				MbkKxDugFZANtlqng2XeNuWeK1DJheWnyMWEfybyculEmy2Kd3q9KQM4fMFcv2qz0n9iDEWFvoUx
				TX/+pwJu/fq7VgMswEH+uibhGHC5/xdXcMoMhjyhAisiaIV73K37x0LdrRdtC8/9BdwSIeqtauFZ
				hLuHCH3SG6Kvzy+uN1Uruok6kSw8i+/CL2t1KjnqNPSphP7+cuog1LTwFHG3hihi7tJeXWfhif79
				u8SkenXBC8+Cv3vcY6Hvoxf/hWfx3z2YanQQemIivCz47mKQvltIbCVrS8F2DK1O2DVh+qDxNe0O
				5ieX6+SchyJIs7bkO17FwGAZ0RY73S2FHpBV0+5GWGs2uZqAzaTxih9hLWs0xDkrxFpxDNz3bfeJ
				5HBeqG0cqy6nKbChxb/92mQ0PLpI+UgA2TtyDUvT9W81iCYpuoUADmKnfZ63FCa5MtHVXBtP+70H
				MXuwpCNu5fxbwjlc+QG9573GYvG9dBNIeaY5BXc4VCTcIccruVusb2n7IOscIzYbVJyQ5HETvI9a
				6XdLm4fRLV/O8E9NCk2FYTu+PrlpvGOas4BMXs5Tgb82qLk91tDuQ7Gfr+hQjhT5cWdPV2GMnBk1
				PvvvEr6g/+mXDoluGzVm3FaHT+Ragjp8+S5lNqrkft1bTAW6pU2X6ZYvZwVLa7zjg1cXNqNdfs1Z
				jsSvAEVDe2kTLrG4mB4mdchebJ4G/PW2BDqUl9YcwwnqO5XcR++4Dh289NuWW3JeNXXbvwCr3JLn
				o6lb8AVY45YKj5q6Ge1NZUBjBtDEtaD6SIeSLT1BpwBl1lkbTNHHcK4EDvls/F54xb/Rp7SRNeXW
				/XSpXZexgTtRdBaIYwRTmKhYc5e7m7O+xzKadjmEvE44YaEf7oZTsOIlm0I/Jly7l7DA+sthCpYr
				vCkqg0FyS+GI8gnrs42qgNX9Taj45/Zx4kWvCtGn0M5KnKa9JqcavKWtHeErcv6RONX0ljZB/c/L
				QUhAXXXvLVVc/W+ZA3XOBPeWQqj+n5HjNmXEVdTfkvqer8+q5ipxeEU8wfIn51wPjrrEfvgWvyXn
				BZVvbZRVlL8l3MD6RI26wmb/v8y63FJopwIQr85U2gH7WDRZ8ezVaiTQtMAtlXBHdSV+qgrekIpn
				a/6V65WExUrE+4HfvKKRT/7UXAa1c2053rt2uyc/5FfvMHyAQnx/PTB9/r9K1kjv09TEJ8epkAAo
				UsGhCI5f77RRigoUJBlQMHuhgm1TAXHsTchauAfqUQltaUjJpeG9kkwX1AVto1gBoRgUGhqoxkGu
				QJn6Awp7BFTx0/IrfEVm1lzhhvwB4hheos0J7ypDA/95BlzVKGkTZ1q11gnT4/rSiItDGlwGXMma
				Pw3iGl4ekUhf/Pd16r5YSWm5fSsd7Ra8rsFjGCXxUhR4el+rGXdgd9gxMeyoCYFn9j093qFLzLVU
				I1u2BAXDN6tXnbg2XaQkVzLlmqQzD0poE05y3DG4V1LkMm9/4ioglgsdffeqostmUxe08CyQcN5m
				yMgbncfPFVaKVE1vHpTQF20tkEbhcd17eBVQ5ATtqHNBYgsm0Mm88Cy0+p9DEFWOvMtU0Mg3vrfP
				JJzK9TQem/NWj8hEB7ABV3Cq6nR0eY2GPQQq3CLwdPRsZ0NPYxh/MURt+1PSn5gxruwpvj/E1Gj+
				LFxzbl0GEMtZaratsOlWX2El8Sqpl5RYKDLHwZ3YpQLKF6+N1aW6opQMGDLedACwJ3XtwrM4Juzc
				d38qKr1JF2rhKdIYdnRzPkWvzG4FC8+i5/XcVHrKNV5StLHwFNkYnRyEEeIt+gvPgnfbbbKdQl0j
				6cKy8BR36uFyuB0iKd1YeM5fcjbRAptbFp7FmGTncohTkRdPh2Xh0xOiwStha3MAaQ5hwH70vAo3
				7voEC7Rbb7UupcLqgvBzgRjzIsWJX8EST3qFu0P5BBivcqozVHRaeIoZyic2dpVjrKGi48KT7G4G
				HKKgeztEsApFsxJqUHYW2sTjkuuEeqWVHulPom83qGIHMjLUugCoTG9q4Sm6LH901a+KrvjmNtsv
				yaUzUHEp1IlfHsN33bkVyCEqnrgzZe8LLu1uVGK+d5k7Ga72gXYdP27Fcm9PZEaK9ty6xKh84/qC
				4Q3ac0hvpL5g/IJyhtMrtm8Q32BdY3iD6RyrN4jrML6wOYP2HtMZQVTo4iKRYUs61NAccKAZQfqG
				0DSGcOnKXBohXLUiY97jRMomNCJ+CxC8RlhJ9nY2Y7Msq0psTmvgTJTBxsjaxa7OWwpZICJdCp8S
				DsAtVVmrYDXzVOBd0C1VBiOiWxJPRY2ARN6wjRWQrtFgrZlb2t4loqtzTkVP1SO7s1U7QZyi5WiH
				vqUtOQhcPzfl4piSaNQt4eIpIp36mqJnDMDV3dI20YqIsucxVMVj+e4g5sJwpja3BJkTgLdkVo7W
				5ue+pS35FnBdQLdJm1+LYvXfEn7qBDMR0C1IO7h+cfF/ulfVmsjE8+C839LW6JPo6te1JTile9e9
				oEq90j2q15bi/l8O7FXdd1+LmclWlReORau9PgnBOdzvRrV89dyiNMbpAs7wMWNz6Ed4/KpKb1LC
				sUX8C36ilEvZiKY7SpBMY9rOyh5pkDBuC7AWZLcki8BK6EWrWIMh17rTxXMDePg1vVdFpHcc73Nx
				S6EODcxSUJSLryGaXz1e/XcY7bW0t7Q9PBZdVM/jO8biMcoApUaIienVPgDfSlxnzrdJSCX0RGej
				lQ70+M4chNiMLLn+VF0/IO8P2THP5x8rB4C1anOFwm4yC3iXkmbzecKG8XjtqE+nVUJuMd4ODd7/
				2geVxrT7xgtjLS0zLadNQszLX8GdaVGfXWIro+upFco6m9bV/2+IzP6YayNysmGskJbwTC+m/w5i
				V2j9V52HZ24JhzaBGdk7uRKGb90tAZ7fBC7gGa9No73WxOAt2Y1vArnpAay6JQwelcy3tI2bAPdU
				Q3Ijed1SqDeBOdp0cvLoXoqpQ33GlKqvt4gKt6Q4qU0NVSYpsk2dz3eDwjv9vN5St1RJm4BVRU5R
				RLCJqxAatHuLd2c5hqt6/BGt2Ior6uSz1L420as2OcSKt6T43gQ4nYzDv6Wt2wQ4Rtzk3ry+2h4b
				6vMTPFumlbilMNsE5q7a5EBNnRFKmL39FQ63tA2bAKfimhxZpjdguucGhfTZMk24W9rMTYCDVE3u
				len1MZhmwyN9bJlO5OOGyu59ef/tevgbjF+u14JDZXkf+UAU96FXuKEDbQbmlvi2N4F8XoUGb2nz
				TYCTUjM5LNPneku42QRmCJjJTZk+q1vC2yYw465MTsv0mTB4qE9LKWkOK0XNy+vIjs0WWCk/3aeM
				Ua6O6fZpg87WoAwC29cWs3TQ7jgJc+2l+J3gCLQRmsuWhXJBhZOJWkFVvRftjhv/qLxrvXD9ApjZ
				Uav2mTlJOm54CS0BrXXpijhCPA48VfuMqyQ9fdZnMI49/dBalpbHvwHGC/N6yHVRCBgdm68OtuDv
				uRBgHFqGFv1l54FTBpk7u8y7pCvf8Xb9e7GxIVqLkl4+DpGh6mD8Sc14kQ8eCa8sqSsecC39fmiE
				gP70QBU2RQuJ7rq5G0P8nazmu9+M0K9BCmWq18YdS7P/dz0QKWoPfhOcXnab00l3KlWK7JCQw1sK
				/6mHSIr4GeKVcDzeHXSbbF6uCTpl5oFXReg0g4pFK4YijvBSo5S7NkQvknsWC6FVbtmd1bXBE+j6
				hJbjazCGql8mHZCom71iJ7rSwVnFJGGAgg8Jan1J7nFS1x0KNE0ivaOv08s63BeMqO1f1FgdMO6c
				e1x2fYZKt2EiRVkMEAeqejpPALeESPTQ5z+iAx/tQFP7DLAldG8bS7fBrnjZjroq07PMG2U8RscE
				J5hy/Sh/RSJn2XCOcuRYkAoIwmN3/s9aFeLD08eJicLb3/eST0M58SlC3T0UO+MUzi6gdkecVSGB
				E4aHnj5/JNcAlJSlog2SooFCS3l4ZCLqlih7rUZbjBUc1vBvCZLikb8H3NzuTW5I527PCfAbDM7s
				+6dPun9+RAu5iuUIoROu24Q2RH0NzN0m8z5aqNX/vYmMwIGSXN7xvLjzEmT2Dcag9Afa0UimtXBp
				FrgwrHCW8tCLeK3gtOpgQMjxFrDUeqL1yB73Stv93/tNyjZHYcwGiL777utMFe1GFMDd9Mnm/UiG
				MQpjMEB88Sc95ryIe2KykQoMhETX7MYSUfcojKLYprOWiwkNcpA93zSdTu5MC3m0a8DMQrc1u2Yk
				6p7zokgs6PwolhSkegop3zC9X9Z8LMbVvu2xrT3fSds2jg3Dj1R2oVfU9TYV7e/oloIP0AAHQ4wf
				XCdEj6bACM0SWqOq0saxbTIOvoGUOCUOorIbB0Zdypso+me2SYk6lCfxvthFvWt9q3p0q1pgVNES
				iVOXEdxDZWrL4APvLJFlG5QKhvidST+rrNliqxYil6ZbnjKOX5hhD8HnAgaZYNsGnohtC2RbLwRE
				NBZMsK+tDevWgfCwxUbiYh7SPXllMCYfq4ZOjo2rvnUFdca0sj5FOIVTGGU35Z66ydxQdKCBEbwQ
				IisqXWvqBp2HHmm0aLLK2HRLwOfZAZe+1qG/ktXSQpxI0BHU5uI32SLK7v1Adf14oeig0NEXQSaC
				XyFg/X2PiH8V6V6VPvUqWSddmwBerdLL3JCfJZ7n53r+h64KpYkM2/+prWeGl+HJa+LXxZuTt9cD
				1731haA/Z6CVhOe4GAkYHukLHQFQOWAlcabIWr9todL6YRfXtC3hNVqdIg0S9gKZqEdXIU4aTI39
				HNs5x05yhuLv3PpYacrZZt8JACGD6Gq7eErF3wIEk3iB0Gxcvs+5Hja1EmJI4Nwt+VY3gRw5rmqL
				wcobbp+6Kv0yWc1Uk33b9meiPMHD66GPJ/ZZu/NTQ8GzVw7SEAhDkC1u0MbUj6kNJWOLheUV5hm4
				8y7cZHdjrboxXXVBqUW2Wo8yE4VL+19gcq/NR3IIMN7y5qFc+Q3DOOD4mrDxF9IqJ+ej3qr2ZdeJ
				iobwNF0hejaJVnwVuXl6CemjCjmte1GuzfEDop0cpeMUISnM7h/E6pLvprU9qIjrdQafH6QVE82/
				4yNZU23/J/MqlCg/teUoaoY9EbqQeGilZRFe5z3+XbeTqEwL2RR+M6Ev2X3+WV2Pr7TMnZTlljbk
				j+W8dUOjMaNVZ8lRaXXgs1XE8RV7jMlYZEfHRFIY75v9uZJXMuQKge+vEDCidZcuEdj57lrGRkAr
				pqI0MEbnoQnXJnIvpnMMKU4NoJ8mgbQERofAlEWoF0VYJ7hfyQDCV/jSYS7S+KV1x3V1QlSrldYK
				0n1xcwhE7CBaK0odbXIE6qb+OoNiAMT1oqZl2J6b3S1VPNFDn+IkxLkV7AoTFZEYCWJPqzy5EMf6
				IzDEyIDaFlfiC7jrsQi1+kdrsdKlVV04LYFX0kWgfMEhyIxQv5ceV58oDKTdI9k9Dl5dU4JtKtP0
				/szledPrAlKfh/5zlnfriWtF0tInBteLH/MSNQZOZRCqSGXoYFV1/G4qiikpj0eF2jpw76ns3eII
				ujPSz9n2RLppyL6n8nONMfDOT3CEtrzmBC18G+GMDDnL1Dh3AXBQu1u5E+m+qa3BXxenXLGy/hqj
				pV85OTSr/7TQS9z8PNorJny5oQOGPXByr/WaumWQ93SwlLOZfauXy9k+Ay5QSO1UCsDHuPsnmI7Y
				IAJLHhFDdzFnQbUd6LIKwEM3lHfOvRp+8DHwdZH8oxN+3RJLoXA1r6Ym+P6byp8EaX2LnD6gQ/kM
				XImUmshfLMxuhcuzQusDbaWCXc/d5k5HCBh6fz/xkz7W4WQNcO49wNfa2fHOPPTssx0fORSUt3ww
				DCe8wLJ4pk2BzXFK9PZdNhNX89kxw9jx/zG33TQXqnug9MPMYuzVh/H40ovvO4sJCRadkIlgUnQD
				w2/8vnNEu6fthNEtNGupytjSbBozQkXI4hv73Dqy6hwA4JSjx9VfUf3St2qrN3xLxC6YmyaKttc4
				zcfjzoGrf3R/6Z41Dv07GdUPN82Ldm8QqS8ye95k/IYfbvVjDTA9ncWhR1WLhgPkZsJXceg2w/rh
				diNiYuEP8pbWNnyygsMZdnb0+4+GtYtBuUjI8u2dXpr0YS83h5z4knVWcph+leIQh1b+W5NuN80J
				u95IW3kwLPHytPqUJZgeu+HQwzrz8A4iugBgCG0DxWilj7DZWLQIPhwsKNtyL/h22VJATOkQB5Rd
				fIWtmtIBOCK4RAewOW6nbmqj820GEs01h4+zVWdh5nKLCRP9hbX1eVPjxLJ931/f+JuMSoNEKsza
				WkFfdDH6bNjZ16XR51WJpvp5E2Hl4K8VlOkVttwDsG486mbKXYgysM4M4abG8KYCiMWoxghvaVGI
				FIf0AbCc2eumvu0aA0RsdSw0/yJKoqmUtLYNcFD2itw2dW+pMrwSolA3i+vXBL2lsh1eidXWe9RR
				eqzKiHo3mvEU3j0AAKCF/wVfMsR3pBjpKJaZ7vn1AG/rynYEx6Cs1WUEyy5TimeFKCJYCm3j5tvE
				mrd0vIgem100f6yYcdCHMZkUaNSwNSyTlWiyZkAQe8SYuZOG2Wb0Q1zyUjQfAgHFpy1iC6bepDmb
				Z6gcMBsvXAtswcmWPnFCe0ub9ItNH7RBQ1KkzsR+VectER77xba+jRy3tCH8YhsWNC6uYcv5jmxN
				mo0LihjHXlqif0AXTHP0M5BaFgQdz61u6feFIkLjprD5ooX8NwyCITlWQIB0obdJ31aw1bIOPjSP
				rWZUHWTIeZJJlg1SKrXwLRU0S+NBYjzcLuGiLqzOrg1KGIDCj/6sZZ4+3RDeQDvH9IbiGpdvCOcg
				vWJ3wCpQVBbt/FN3u/GioskLR5i/cTEe1K6xWUvGLNUNwimL0uuYc4V0bb5EGqe4M2aCYIxqpqeg
				KHlOM+Q01f1D7piW6BgIrBh1q2vm5i+OcCSBmk7hYRNPYwDN2pmQE3w5tf44IUvWslBdDB/pb3yq
				srGmRZlmsFJrXX0VptkY9x5h43iCbqApj0IoNjOreicI8Ep0bPVILmTtkhGQvzLdJRa2WWdSdTz+
				/Pz0cftv6ZSLR0frA0x1WP1slRkaXitAIxUP0o7Pj9CPB/VNa7ghVu1Ui/0Anrk2FYq2tvry/+th
				dBuaSPDaYb5+vkCAC1sznSrvb5muHZJ54eyueNUSutsArbDYOkFjlyjaTrnvfaduje18p9798rSq
				qgraRoeDaVk/Z+4Crpyc9j0DYr7ZCPF3+Qm+8ft/CLBkZM8P1ct4GFxufVB6ZOqNahaiL60+CH2i
				1eZow6TGBtv5WH0yicPFVQZbHY7e0GqzazYrUFoRsbFeIrdXT5iwRNMXzI2a63peHgKRMgyERUP9
				051HXydglZerMOgLlX64YqWkemQAZlYNGCeVblMkFBB+r+bdgybAX7zUf/bCR90KYzWNkJ34iD/O
				q/KZO2/b3JzwXed6oV5HetdkRRW7Qx3fU5icLvc6RKmseuMWCfLgenEMVksPvThPuoQw/Py5psbu
				y74B0VBpYCaRxRmqIlRJR80haU/mOOjnGRc09jOG4ebgH6CTVVnjo2q4Pduh2U6Y3NgOoQGNo6At
				AcO14QHqoHHHaTutx9gAZrnmb2aw4Qs467GnW5SOBg2Pa79+j3S9sDDxLZ56g/wdlbqNjzHYqzto
				cX7fe50wDSqLXmKV8ikeKPR71ZWAE8AXp6Gx9RU0V7jQXD6NyxVl1bekAC8jmhBQO4qOoosk7TWd
				zhrExPefx+RD+Ocv/3V27CbN9Ok1xyMZ7/RHuTW8/nm61qeeDf5n1Mxq9O9mmQm9OM31Bep04t+I
				LvHx+JRAOfb3kFmgz0xp1LejQ3iNIVkAcD7LIp7GzsIsfdyoMOc2cFl1oEgJpsOChm0coY1GParu
				WM/uAdYNSzs2MejCIyhD887MpsXiCpTpFEW10TaWc8AwkTceZBxEfCfn4zZtpSSlLMnAUaER/BbX
				8+Kvi1kCkf1/0dQfvonjcFW6xEWmnTZJX4XcYSN7Y7Q/2YcSu/zItdDz6EU5t6AW2bb/5hwLBbey
				Yn1m4M0ONUvQZgKMELHHHPy3z69aYMlFS5wWrrSwvhNIw97qDsHP2tIRTuH5Mf0sP5U+ohLWX2vp
				rCvMRVUEhgs8acCwBT/p2h1yM/4rll/mUmB9akKjHdGfV7XR8h5DGCNM2GJICzgTDnTtTY0x4ETv
				B8jVfirkcU5xsbXe4sB7nwIKL9fiwRQkGLJUgxqx46MMw/etA4de3Cx3wJSchODQq+mnDTLwRI4v
				YvcGAz8thwDIXo7vYY9Zr8oB7EXsz32JNIgYmcFykW5IJ6hYAkq49DNMrdSAEDsLIQb7ysKh1+f9
				xgoOaE/MHKvKjn/CcBaL6rNe/qFXtLrCXv9gHwMs5UP9xo89wznE6dKF0OuG6rUHErSWLCU1DCge
				3/zEn0rVBk/khH1/qon4lW7ad4vx0HHAVxlk+RPuh8u60z9K7aInEqW8iF2Hgdr+ws82JyIPE7vc
				QCN2L5FnNPGKHuNG7AkyAZRDPu/nLeLFBkbADCCyBt8SPGawCJ+v3xK7DjcR8eP+SyY0BPAXLwzE
				oF3UxEFiV3PuhtgNUZCXLj+EDi4SSZWf7wARGP+vm98iVqDqH3Q4kWXWc4RETur5mUaSrAyRJpQT
				eQ8CCwOG78f6ZjRAtdQmY3LsERg5KvFAZ8iC0cKbdnAI4fApEbv0AQmSBumxAWEylAG+1F7tRHKK
				s1yBWNW12tk0JuucUWs66NxMJ3dPkiUhsbhYxI79JSJj2BFq4h6wmrlRUevV9yXi5+xK0cv3RI1X
				zwWtV7c3gCjuKAxU2G65N6O+W3sOgTWqnnev3x1onaEbMKan9kxplONl1e5j05KTwPUzSeLlFUPa
				l+1tBs+sStkv9wQNV7dGX1C2N0q/0Cpkv/4ZPUDdGq3yRNco/eJXtI36Z1TIE220ype3sXWIX5Gq
				fq7RIk/u6C5R3oboObNNqvq9o5sgOaNL1s0doufsnewK9Y4OWZeULlm3P6QXsHdyVf1YOmRdmVVt
				wf6RJvHTylX1Y3aQZsZgrd1XrQPEwgAKR+0jD5AlSQcPkAgpV7LvV+4uij8COAIzAhPj6XA2msuI
				SJAQS4UykTxMkBBCBIcGhgWFx4REiAhHg7FQ3GNxcNiu6Vl+p9LQqNuyq3oOhYFBsyRH8ZvJwmLB
				C13gwha0cIVREIWgEApWqAIVpiCFfy4Pj/s9v+ufGZkwMZ4OZ6O5jIgECbFUKBPJwwQJIURwaGBY
				UHhMSISIcDQYC8U9FgeH7Zqe5XcqDY26Lbuq51AYGDRLchS/mSwsFl50wcUWWlwxClEERSisqIKK
				KaT45/LwuN/zu/6ZkQkT4+lwNprLiEiQEEuFMpE8TJAQgk0TIBTCEW73xi1/RaIRhTABBQARUIzY
				tmvapscMt66r+iOkgw5Mjh6ZAy8asM1Z8+WRQw5/JjAAgQW2LMuyLP////8zMzPTViohXMpE8pEQ
				LsOCwkdCOBptqXgg7oIAd0KgZem57kgbbSuytoEEgWWwDMpuLBKWK2fdtm2qqqqqqqqq+v///8/M
				zMzMiIjMggCLHQhLhTKRfCSEQwPDgsJHQjgajIXiIyHsmp7lj4RwW7bqR0KYDIIFqeInx3Ecx3Ec
				x1EURVEURVEU/////5mZmZkZERGRCmUi+RxkLnEgRkIEhwaGBYWPhAhHg7FQfCSE7Zqe5Y+EqNuy
				q/qREDRLchQ/GyWEN3Yjt23TNE3TNE3TtP///39mZmZmRkREREQkhBBCCCGEiIiIiAjbtm27YsWK
				FStWrFixYkWKFClSpEiRIkWKFCdOnDhx4sSJEydOlChRokSJ5SRK4kceHvd7ftc/MzMzMxMQmo8E
				CbFUKBPJR0KI4NDAsKDwkRARjgZjofhIcNiu6Vn+SGjUbdlV/Uhg0CzJUfxIWKzjNtciV65cuTLl
				yZI/EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLRYCwUHwlhu6Zn+SMh6rbsqn4kBM2S
				HMWPhJjXcZv2kRCq1apUp0r9SDgbLs/uIxMmxtPhbDQfkSAhlgplIvlICCGCQwPDgsJHIkSEo8FY
				KD7i4LBd07P8kYZG3ZZd1Y8wMGiW5Ch+ZGExr+M27SMhxLIsy/Ly8Ljf87s+MmFiPB3ORvMRCRJi
				qVAmkk8IISyEsEaEI9Z1tQSvXmvOW9fQqNuyq/oRBgbNkhzFjyws5nXcpn1EC1o7TdpHHh73e37X
				PzJhYjwdzkbzEQkSYqlQJpKPhBAiODQwLCh8JEJEOBqMheIjDg7bNT3LH2lo1G3ZVf0IA4NmSY7i
				RxYW8zpu09qGK5VS2488PO733/WPzFn+FxEREZEQQgghhBAiIiIiImzbtu2+7/u+7/u+53me53me
				5/l93/d93/d913Vd13Vd1/X///9/ZjwzMyISJMRSoUwkHwkhRHBoYFhQ+ISIYESMbXvsmQnhTleV
				nJngmFMOR24khMtt2kdCuNRMI81HQrj8rn8khMvZaD4SwqVMJB8J4YYgEkRERERE7rE4OGzX9Cy/
				U2lo1G3ZVT2HwsCgWZKj+M1kYTHxpBNONtHkkpGIJEhCYkkllEwiyT+Xh8f9nt/1z4xMCAofCRGO
				BmOh+EgI2zU9yx8JUbdlV/UjIWiW5Ch+JMS8jtu0j4RQrValOlXqR0Lc7/ld/0iI8XQ4G81HQoil
				QplIPhLCDQwLCh+AOINMQIGDZRxQEEEGbZqWSbJl+ZFAuiQpo+lxHMdRJElapOP7PntmZmQinEge
				JIS5gSFssZURnrd5nud5Xtd1Xdd1XddxHMdxHMdx3LZt27Zt27ZpmqZpmqZp2v///z8zI8/MjMgi
				iyyyyCKLLLLIIgc5yEEOcpCDHOQgBznIIYcccsghhxxyyCGHbNmyZcuWLVu2bNly5cqVK1euXLly
				5cqUKVOmTJkyZcqUKU+ePHny5MmTJ0+eLFlyCEtuMMmy/P3//xOe2bwXCWL55X1DcFCYeB/xxyX4
				be+P9O37vjz/n/872bvv/UgI69Tbfy4Pj/s9v+ufGZkwMZ4OZ6O5jASRUmYmTJigEBEzMfMRT4On
				4aln2s60nYZLchQ/EmJex23aR8J0Gmk+EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLR
				YCwUHwlhu6Zn+SMh6rbsqj6QIkJh23C5aR8J4XISST4SwuWufySEy43mE8QSQkMIoSE0NIQQggkh
				NCIUn2A7NDQ0tKGhQf1ICJcTPxLC5bSPhHA5Kfzh///oTEx0ZhPMR0KigUiEEMIhhIiIRkRERBUP
				DpuO9o2IiPhIYNAsyVH8SFjM67hNG0VEraiCiimk+Eh43O/5Xf9ImBhPh7MJERG2bdt227ZtS5Ik
				GcEYg9pHJCMYEj8SHvd7ftc/EibG0+FsNB8JEmKpUCaSj4QQwaGBYUHhIyEiHA3GQvGR4LBd07P8
				kdCo27Kr+pHAoFmSo/iRsPC2iFgsImKxWCw+Eh73e37XPxLCMwqFQjEiIaKoKCYSQgghhBBCRERE
				RIRt27bdtm3bkiRJktu2bZsUUkghhRRSSCGFFFL8v9/zuz4zMbd/f4KIiIiEEEIIIYQQEREREWHb
				tm33fd/3fd/3Pc/zPM/zPM/v+77v+77vu67ruq7ruq7/////MzMzM2PPzMzYY8/MzEzEzMQ4JibG
				nvHY7tidTqfT6XgCgyY5ih8Ji3nd9tF47GqomUaaj4TH/Z7f9Y+EifF0OBvNR4KEWCqUieQjIURw
				aGBYUPhIiAhHg7FQfCQ4bNf0LH8kNOq27Kp+JDBoluQozmQiYrEkSCQSTiL///O7/pEwMZ4OZ6P5
				SJAQS4UykXwkhAgODQwLCh8JEeFoMBaKjwSH7Zqe5Y+ERt2WXdWPBAbNkhzFj4TFvI4LQRQUFEoF
				S+Ej4XG/53f9I2FiPB3ORvORIGHLRPKREG6IcDhGQjgajIXiIyHsmp7lj4RwW3ZVPxLCLMlR/EgI
				r+M27SMhrKiCiimk+EgIv+d3/SMhPB3ORvOREJaKJdh0cAPDgsJHQjgajIXiIyHsmp7lj4RwW3ZV
				PxLCLMlR/EgIr+M27SMhLFemPFnyR0L4Pb/rHwnh6bAiISwVyijsSIjg0MCwEI2EqPRDV3VtEBAA
				cxwEBDmnlGNFNQAUAAAFAAIAABgAEAAQKDAwOCgYIBAAAAAAAAAAAICAUsoNAAIAQDL+8VzsQbk5
				1GU9OsbMQXRzRpzyB9UW7SSBazjtCHYdg5eqtpzqDy2ER+xifMHgIi8MVrZ+yD0J5dwsXSVzwxU7
				Pz85hFnYbpbOErmkKNFPwbwrvU6T9dvTHFnDisIGEgdGzUpM/63VOqil2rBU/4yQpWu18NAlMToX
				SIpyDNfWAzxEt7h2x98hB5O1zUSKrPYOMZLNKl16YHXdhYTAPq3rB1JDijIALI0cC/5em+NllMCx
				VfW0EFlyU6kmZ0scPKAlyeyiBEUXPGMFIg68aRETA/FwiYsetaRaaca2pJumVKH6/RohMJb++6IX
				VOG75drQ9bDQwffVsxXARHihw7GCwip9f69Wrh4a0Pi8pmEIQ9HhLnCHF5sOsgAbJdHVOousDwQJ
				fn97w1yNCTlbBHdafW6nUoWwEXdffToNG5XjG3IyDZFahnVMNS1dbBL2B6vIWs+C1kffoHghx6r1
				6VnYEEq5SdJg52HrAwxzhKDo1j2aiM5xfURKtAa12MpQdIkoXzhhq2OLlyysftQSWZ7fO1Hr5zrX
				MEtd+Nd9OhlsBUPdh/t5bsUeEZnJd5NG5XXl2j/L7IFflwy6E78W7VeY9lQOjiv1Jlg5K+v2oRs5
				8HqWneQoupYY/izCEsxP5CaGWfD9H53X8uCYt8ilG2qQCOxauB5EI0nYLe2udBOJ/eBBLZa/vZuG
				gFZkX5DsBqoAvvG7XEXgbfLXAfRNWorlX/lDP0oJNi8Pqn+sPB66u9besMhazARHjU0BQUX2ZVMI
				Q7iddonqWGt5HA77n+qZYCtDHc546OhCr5PCGSFdN0LNGmhVQGWojQ6jS127cMqhdq9he0tObDJn
				d22++YjHfyavUmd3h7GpymB0LOvmkoYV5LymzvRbMKiVRLzXb9Wh5sSdyIS8uvfd20xcExJ3S6y7
				S8VXHllhYYt24d6U7l/tOPdowyOWNHWPaRcp3eMGPcumWULto6xFCfdXDXai9JQURgyUU3gdxo4R
				b+xSdUKjbRzewSCBpqXYzYW8vOPFQJSqe4zj23RBCDlrprQ7YaZMLKF4CB6ouI1z12FivZ2dz1j1
				o0GqPt/QiWIJcuOl99y4WnW4QiVDVdGRlarPNk2GsgpEjLGn04MTOifE3sbTYzzxLyi+qwPvUdr6
				jJTd02kGBcu0FkYTN5ihxLtWCnKKM0w3zSu8JoSnqbN6wyqQLtc3fIsjMmkJZ5qlo8Q3nJOYV1ul
				T1azOfGuatOxO0wj1tCphosNuco4iUXD6sJdzxzVVPpLndjhntQEpE6KwR05m7otSDhWxFMcQj1z
				HcCJEibTslcXh8+/yfQDtCts6wIel5M/QME5EABAjJU/b9Z5ak3IyoW2ruAEJdcffiDkytSyEmg5
				vVmbI61VmOvHrJPLik+zTmaVKQCNx7dgoLcW1WYFyC2QHJNjMGjWEPnsjqA2a0MLkc46TasEj46I
				I5qRMiEWP/XGbW8U6QqEs+rYFK3VO7pc7ordwZ5p/EZvxsKEauV8WsB/fom5doyc0xqyLDWodctg
				aTlh2wGLgB6gCwcVz8A8gl8sPHUEHJbRDALhrgUgS4I7EgJhZ2tKkKV7WUJ52E1A6XBFwWxYkY2t
				Gyq0WD3m0xGICyb+wOCDwYCB7S3YtloJGNBVGbu/ZdlXz0QmJplWYsOM7BQ6erzaLYGuaOX0BGsT
				ofXWYUNRVYMupMpFeIWzW6JQLA0tB8uiqzp5YHB/f3985Wu8J6lNEto2reYIdPDT9490wHM6uTnZ
				u1NY/jDHvnw/S2b9TjYYEtxksmMPcPjf55/c6sNU30ziLSebpmBnv/0QJ70kZxs52o4qE2ba6N0d
				yZikAr1LQVmku6MJIr7AW7elLcRJI00EziUdyXLiWteRbFwX+iS+OEfixnUbqlWOVhnLopFjdwKm
				3VqzGIxWctxftyE6VEJRaLdfE+hcC2rdkpZTJuTok92eZt76uc6sKh7aevXNXTXtqXIUJIcKeGWM
				wHWSxXSB5NzWp5IpR9ud3CpXYbcoLXbiHcfKHLpL5HRqmePeYTnfbgux3JlrriNIlIlTAknYok40
				54KPEThbHecEHkiQK1wmC4G8oeUEzKJgd1sqK6fzCSSwRcFgGbUgOx1kuV7ljBAlYPJuTqS7qwSG
				qhb37tK4R9MnYNauaoxzLqpWjqEWnDkufFRy7mBwHzcoCvpVKEw5CO8j/rDYhV5rGSXL4XiiwwvB
				EDpwXSoskqyW6SMVvwpFfdxZZxuQjX+r8FPcjzkIv/tklRjF5a28uoB+0dPh/xGQIMAFk3mrFCkO
				RZ7FOTaoG2d5wpBW+sroLHGZHgAhdMCMSUUyRD7s8KSZRw3WKsiGQ5MqAMRVZbjNw1c3fJA4aRYr
				hSSppIZjC6/VQePwdXsPTktdyfr2uAJaGkObdJoTvhvignzODpVvoK3xVqfZycAbOj6vgLc0g1ia
				N0JU4e1RWH3GXK0Cz7OoziXT2V6uYMwkQbueCLGYVGOCGLOtGRoFIMeWdquqcMcE5FAfz/3QsxAf
				IssbD90pagTfP+gF11ND/cen92okoPDhsemhswNiLAw7o9gjEQ1Uc1HVpUDvYIiU1jRrD0l6i21/
				10DZ0rTlFGFPtA2FQgixlXespaWpPXSGNO65KFEF+3IPnD20qWoIprlR0/EarGbL4XORlkRrpG3b
				AnGD+eUwtntfFJxgGxgSzT+0z7wkuJkmpXf1I/u+RY/EtzrwDbyxoeZn8HYbzQbiuRrFzf4z52OH
				LYemDfCe2CUvmhsXZUYyeuxuK3vG8ZX05cabWNGzg3xV+8X22rODnMVu8M6r7PQfU9XAAEbwxJ9m
				vLDHUy0m+ZyORlIE0OUkfnJcXMOa5wZ0Y37V5sFrRWzEdLZqf40u6Pdrde+x0ettWIU+Ua21atdN
				8UE/ZX++HUSnr6mjblRmjH+6zVWJvkzbONMY0ySoY+7u2Y0OJLPxoGie5joxpNT6AqrfsFDQP5F0
				Lgz3RdAiDoX8r+49zVxRzERDDtx3X5N3ec213/TkcLh1dYy2y+0rvw+nJWen26u59Wbe/lU0Ozq7
				vbxN1/Z1c6/Bs8Hjy2Vjbi23V/qePJ2PtW1P0baNu/3f2bRs7Fp3mb/a3Wz9CmdTxbfbxye5R3OX
				z0guz1cJs4thk8eVcC73MZz7SriIiyaZOVG6ange3BKqQ/oHkijCx5mrp6uE8JcoPa0b8LsVogQl
				TpIyMGuijSAnqTsiXlrJTdFBefuBRhI+bK0kC40SnKWDmpjllN4aJWLI4T5Fnpm3gVKoBu7pdQOM
				XgVA6PAaXOrJ0BBST73uCEaZZo6+CsSOLFw/UfnmJakBy2Axf6h/GMc0GpdODnoIJfFoGeapAY42
				hZzSy1DGTBLdTVyM2foYrqgR03DMzLiHw0GYT19a/n7Y36DGgfb7YZpEuR4P9+024QZN5mtwRYXM
				g2M+6zjOHp3vV1b+QpQF0JP5WtLWZyEAC27ZWXtdW7HnIJY/2LbVTToGjJsKcH2ZIZ1mVgrJBfJi
				QVPH4eFCDDjzscp6rf15USt0TsRdpIacK7bWbRfNk1CDgX8lufD475fkJWJKjrsC+sFOkcnfznAJ
				eYTV+uViDM95G56p2nY8W6t1Rx09fbLE4ryoiElHzxQE5oqkbac3514pEeFnZyGAzJzIVpWv6old
				8yR6DVdiwSRitgcvcBc9UzLG6LMiecrRZK1wJURdAylQ1t3sNU7FLpSEWS+8QGru+Yc2vHvd7bOn
				MFJX8KbstDpL9kaAKsU4czQXlJ3GTGvAkVEUbx8Egz4+9mO5MhOp7X3uguL8J1sqQLEquBA9C9SY
				6W3X55biihv7bVkH/W9TbuZeK0e9iuHGQ1KLi6uHFCkL9pYbb4v99oQ9EN+4G5PLfsdU7sPxt0Jo
				D7tC0+LI6qz1Su94/dCsk3MmrL2gWDBTuc5sCEz+qswf2wldyqxSqTdGvgrSL2xLnS5Be7OucfnR
				41CrBsn0tKhOHjwul4pPfzFADUeo6qvTd1FqdOv7UENunMW0Ua7vZ5xqL4+lvOia8LRc4pQhCle3
				T23jau05fEpNFLFLo9JrP/PxUKsCa1e0iEoPOqr0tm2/9UFuPTDgMnjNVO/XVQH9+QLWFxVFoy08
				j8ZACRKO3K2rPNJ9ITLSMv8BXRbvFTzhj0SRUZFhlX0nhc5q7EuO5z/3h3xqd9Zh2RibRNIQOXqN
				OhpgF57POYbJ9ADXKgVADxY6YOI9pAE0hfDKe/oLTFM/wHDB/s/Qu4AEjGAHwjamY89cSThi2eJJ
				IMVplojCQVCE4ngh2NQukhfHCRT5DHIYNkWGy8JhGYxuWIuzcW9wpZ3tOi6532Qdwjecq70XpwD7
				mgnO6FgDt6tcQiRAQ/NIANbEuY6ZxLfPVzFAldfM9qzumtR+Q6t+egN3kMBAbM2VjYxVtdyx13cD
				riCPTeHWoELin67fyaFl/mGWT2L99T6ucT1PKuHBzFyu+6WWNrDFYfy4TnA9PtxW43hi0p9dPRDw
				7F3DwSvllK4ImH/iD/k7Y6KoSKpqbHUc0zjDtxy6hjID69D5ncgGoWhM9bMCS+FiRv0KNPUMszh5
				sE0ljSQ+0rInPLTsa6Ngu902MZJYZkA0+WegxwZnNoUFDvYp/vCdGItyBkMDSP2pQKwnFXT+9RkU
				h+ptKMsyHG/wZAj/rThC/hWf2Z80mn8njyAJFdDcVp8nwGnE3Ma00bymblI1Gp3ILtb3liVD7ytm
				X2g2A4cCugXuBXrW2sHCqylIp7mb07UfVOVov+FRmW4D38S1QNGzTL0+lXztthvLxsBQwNOtFm9h
				GPv2LGje9iogs1WFsQWhCZ6uwmot3DZrLBl4s+dqNHDGJHQWZH2EyqOUIwWFf4CRC2aUcEY0P4n9
				S2qSU36yeWW6ZFnWcsmm8BUn23i2lS0cw7QtzlZ/g8CeWOv0JVy+fbnRrU9kPutx/Bcllkn7P2fB
				yQH+8QkJ2BeY84vBR613QVBG95QQcko1imXaFT1+SYIC4vtQBfflyFlK12usQ4HZTPXG2CGfEE16
				tyAzGmOXUOujQ9018grimpaCyMJ7WmIkMi7ZsoiKwWxkDlTsDUbd+MdWd4jqMTGkRqbEFrsRxNFE
				+sxdIOtkn9zHNi5TWCdBMQwSV3hjYAbibJNu1a8BNhe4barSRQ39zm0BFH8AyqrUEhZgSQrSBktD
				OjQlkpJCSwlrehIEQeAEIAEkASEBbdu2bdu2bdu2bdu2bdu2bdu23dZ2W9tt29r2LldCEvIyum7b
				Xa5On8vjd7kyeSwO3+Wq1Kk0epcrEofC4F2uRpvJYjdXRdWRQnTPkJOJcYUkx5HbOI7k7vJ7nT6X
				x+/Sc5k8FofvsmuVOpVG75JjkTgUBu9yW402k8XuslZVVFNSUXdJoyKiIaGgu5xNDc2MTMxdyqSE
				ZEQk5O622Hb3VasVyesuVyaPxeG7XJU6lUbvckXiUBi8y9VoM1nsLldFNSUVdZcrIhoSCrrL1dDM
				yMTc5UpIRkRC7nJFUatVradT/f9t27bttm3bliRJkty2bduqqqqqqoiIiIiIZmZmZmZEREpIRkTE
				5YJGoxGN9v//f9u2bbtt27YlSZIkt20BQw59OJzxkOQMpx22M+RoKAy+LJrJYu5qSirq5mhIKOhl
				0YxMjMsVjYiEuIxhxZASEzF3uaK5PH6XKxqLw3e5oqk0epcrGgqDd7mimVAoJFlVJSRJkiQFfdzh
				CEkaoXCEIxShCEUoIiIiIiIiEhISEhISEiIhvMu9Tp/L43c5l8ljcfgu1yp1Ko3e5VgkDoXBu9xq
				tJksdperKqopqai7HBURDQkF3eWmhmZGJuYuJ8FgkLzLRZARjGAEI/j////btm3bbdu2LUmSJLlt
				27ZVVVVVVdHpdDqdTqfT6fP5fD6fz+fzuVwul8vlcrlcHo/H4/F4PB6P/79t27Zt27Zt27Vt2x5J
				kja5bfNsb7Yt5c0eFQ0J2e6mxmPbtm3btm3bttu2DXNxGdgW+cpkN0RAMhwO0yTph/zcA3rM56pQ
				ZFtk22zLti3bsi3vlSxJsi1LtmzbBpUkSbZtW5YkS7Yk757f6/S5PH7X9Fwmj8Xhu2XXKnUqjd4l
				ORaJQ2Hw7ritRpvJYneLtaqimpKKukukURHRkFDQXW5IkiRJkiRJkgwGg8Fg8P///7dt27bbtm1b
				kiRJctu2bauqqqqqotFoNBqNRqPRZrPZbDabzWYzmUwmk8lkMpksFovFYrFYLBb7//+XV9lVZIeL
				XKdFllUsFutdcTSy2N1iVVG5oiGhoLtc0YxMzF2uaESkWCTJYpF44oknmmgK3+WKptLoXa5oKAze
				5YpmsthdrmhKKurmioI+xCEZoguZQkJCJJGQIDOIiEQikRgBAMBVaUiGYu7KlNywqCPCkDuow0k8
				sEpBbITOGSwTRNBdB3M0oaJHoIfPJX7XXJlGwhS6Ko1E9CHczgIxNBhgqIEtiAQLAgQUGMAAAQ4o
				oMAE723bRrZpTdu20xIRkVDQPTMzRTMTc5cybafT6XRaMfX/oj8ubVtL21aknVZ6l6OQK7dNGmvb
				tiImEamUaEgo6OPpjHQmA6tIW5IRCXFIy5CQkJGQCHk0Sn/09mw72rZto23bluSwU8Fti0a3zeWK
				Rirq5FK0Q0TRm2YmGo22bRuNRrRc0US0/f+fJ/2f4b8VtNT+J4nB4CdrtD3214qmpKLukoiIzpeb
				zzymcnnJSZGH3EKSjPjv/67T5/L4bdf0XLY4/AYD5Zp19CxJmjQ5xkLQNvWai6sq2yfbJtO2bY8j
				iOGoNAYfOV0IOuMaAAQdjJEYow4p1AEUAAAEAAAAAAYGCAoIBhgQGgoIBgwEAAAAAAAAAAqAtMED
				RGM85ACSfgpTHf0SJGGmzFUKLMb8gEhbLY8qZdzxQHyoeQQM6vfPJof/fepKCtkPQM8VK1S4wGr8
				d8J+VaGUTncV76DY/lRJzU03HoIhPn8pwYgjRqo2wlBh4NfFUIo+0CaPJS13EbZBA54DxpQYz81v
				Vh4XFnFgBqMhM40HyU4DYIyzU+TmV2hDopyo+rBa8SxLvL/rQTJJ0SzdtstnFKej+T+7s1VWtkx7
				/t429kz3e1UnmvPCFAFwfrhqO0vV/LmL2zaapGLV+vtETEoVsT1o99ued13PUGOPnSW33n0EgBNb
				s6/DNenSz9ATMCCuXQVbS4VprzEXslySsvr7uUJnAcFELH8FV5KWgn3NGQEIlLSSJfh1pW4pcd9b
				SlTPFOiKHjmTsU6ZabDuWwwdTqyWCQ9URZYPdmZKLL+1RqjDKLdqr55KivkibABTAjVnwcaOaXcO
				kpy28MCkS4nDKlCWWesQy94AqBi5qx3NOFakyLF6iQ6RAuJIxqTdKQjSoiglyGxQdj2FFF9LgbUO
				6p2vHG1WYOSwZecJOmzdX9VaR4WM6Mg8t8TJJQtpHXV5FXXHPo3dt1ojAOTT1HaZOTUjTgnxIK1N
				2ikRGe29uHk1dIHntRRcVara0llwBkl/2Y8b5rAoflWB2KpEk7ImAJlZmSoiOSXc6Ww36B9csqpu
				Igxdu7UiEek3bsdAK9g4zchD0Y9lS7S/MJty/FlwVbR33wcHTHvC1Wf/b3URCH9WRrGQfL+k4AdS
				rxKTt1VMOWxVH7JaaEDk5lgcI918qK97WsaSVP+wAFlA0mejcMX1lAHhx9RS8mSvCzKzwYKj/hHk
				4s8VU9dZOrpC+Tq7nK7IiA50iXWKSxJnMO6QmVkRldiO4s6A/1u3yIrcBxjW+7RC8ldNc3zFfNnh
				lWVKQRuko2CVwT8Nbgig3Wwx5CWd9a6p+qe1EktRrPOo4xZlkk2cj7cYZQ3FevsI1mDhrOfZexNU
				5H9mRVVj53OfWdilFDwFXieci8aS9szeeG1JR/D0U1rCsfxudjWTbgGNVYuaWVmIZLZVJm3RIcsF
				y4xijqg3SxlmNdKosMQDS9S+fmAcQVUVpKIh1wn7mcqT+TJdtZVis2JVkNSDTU94ACxtF/DFpQf9
				sVMWoRxc5lX5365ERJ8kK3QDAu0jFCF+qRZB8orIE9PIsnQCPhp2dgbLs3KyoiwHxC5XDNcCxlbn
				LhUv9wcNq/4Vmcdi3Hyi64TMPIwQcS8HdJmfnsdi285HBIszOGPs05z9RSJMOuJklV4/AdURdgT+
				JJgFfpzmBEV1tcCHcO/MVlRzTsTANgS4fACMrvbSlu6guunIiMqQFKEQMpr+sjI7VEo3HEeIZN3D
				8B+VJ24Cg2qEEBrpeGXqgVzZG88LA9nHPSvcSl3NMAHBJESUlKnaJHutIIk+sc6HIX9KPUK35idu
				ISUsSJXgFEXf+bkE6sw9oqsmYvetFsgixI+bLaOK9ppbjgHh2yMwBbrwCuXxkZxr78i8sEvjSed6
				a/B8GYGzVIe9CV42gPDDGRt86BQzSIOzsvqBd/TfOKd1lctJZ/ZO0EpGIi7sB6xTOd3QkmN0/9q9
				6AeM05/SxA1AaIPrTqpCbheD5GNE3FTwB1pphHr4sVxt/YCLQ+7YISBTEGUQQJ+tAPlmX/FML2TZ
				Pbgx5CtUzzGD5dMORjelS///uksAzNgh1BHIBtDbVxYZsIEZZRK5V/C3Zh5yFK//DSOxxCUrIKs0
				TIK0XnsVvBBt0f5tZe1ur3eXm42EF7AcmDdiNyLBYgYVLNvhIV7DBLJ69TXmYM3060RTX7PI4cM1
				wqb2VSsPMZOwZl6iuq8lRTnsqLAvCtRgwWJh36aHoEwJZPWjh4DUsIMjrMx9Xb+JpB3WvK/D38Pa
				WTvxoTTENgJAtjxin7GTUvSPpaqHgIvUApTP3DFf3hrY/Y2xxbU05QyREfKkRf4VMupFneVsNtsu
				+eczv5CrjLeGJpqsMS/AHsA4RKuarB7IB5HZZAEC/MQpOYStmyz4cohMOFmhayfRvLPM+wlRN/cF
				UgPiO+wk/K09uJqyByiqzs77QB7zqb4QPAWUpSA4cLunUw1yvRnIsGvjAjNWNvsL1zW7sTeaOxbH
				AAoRXsfGcvZajGQitLS6c2sIVd0jWExPOBVdWLPi7lfmr6SVRggicDVAmsdMXoiMwRfi8VfmX8le
				KRY20vWKUi/EDOvX5yOANlhp5XAe8cPG22pTHFeqeyKI1PFCRAT4xtjxV1aeZl38SvCsQtfdwSXT
				bbcw1FapXI8wQzBcEQLqcPlX35bREAsffj1nG17LMW9F464xqPURfLmes2MaGERwa5vPhIFGQ6xt
				4f0CFf50NbeCK/Ap81a06zrm1rDhAxwGx2p6vvJ8gV6fkbOnum4PL2scRWvsd3f2t4bHzTV9OlCZ
				p1WtoPpbv201mQ1h9UsAsQW8tipxRey0lj+D/DLduqsUFtY1aR942Z7Ij60EhsBT6jJLe4R4MvAg
				a7QvsROb6wzBIcU6ZevERAzXvd5pNAaPuVIWZYZIH7FR8wVr47DOpQC2miy4s72kGWvJAa70Djb9
				sh8tGf6e8b4E1Z4ja57kmLSaVWeuPQd/8CR+VyHvIbXmSbyRpOIJed0zeBJRu+rs+L5wV+FdO9bB
				KLYEsiIqFVIhZhorT3w8qA/aDTuAzUesij0ZWR3iyr5zazSr/Ir9q/LSYnq6ELOoawuwVyWza/Ge
				pZgXYmElEuJpuQSIDk8nlA8VA52K+wNXFQQj9heSoboRTnzqAe5Bv+GqGro/Ae482PMemZIhmdSD
				XQAfhh4qn23lmNaBr4Ig4gV7Q26LroH7bWgcC3tB1Y7sZIAoSMug25GMWvADsq4WSgDSrEIk0O0J
				8kuT4g6JuMaNAjhsUQ/T+UUpTCzsl6qLcMNgBrOHIVDx9+uEHhhoBLsV5rO7uTkopXofZ6d+JInY
				9pDPVvtsPnT9l5By6H+1ohHSZAXfPyXVY3D4Gplna2DYWdWEcX4l16XfUFcNFsYXdno98ziPZBml
				0MJ21U57wKFfh/SvhDM935VZ7qLJ49FdCevoIQ7PYA8RMBwKTFhn1YJKRl8QFxfxdYJAV4ElV+sC
				Gm0igAbXgbFD+Lqm1Gsdm8UhLtg4iJlRwzqE+yME4LvijJ2XKCT58yEx6/VBXtGhWNSFUK/atayU
				BqBe75+IwzJTje8aU8Rv3qH40hUJQUq1E4TQBG+bY/M1SdaO4S+DJA453oZPJg4cPcelJg5LbH7b
				SVxL7f2SW3bs7g7TT4aM26n8h7PbyjzGmFoMOCVgXZYDX5mNPTzRel0UxePA/V+pgWDXojpaG1J3
				L0C1VEQiafkpFAYrcFuKVPrVKAGzgqxvBGGpPCIpIgclL5YlXrI7RyT62a0Iq1dMLhc5DBsFzTOb
				sBRykxmTdYCKJSljEOka85ZDYEOmSnNK9J6xeY7lTlRuU1/KDhN8d32h4O4UULD/MZDWCKN6JOIY
				FgT+skj9te4umQybcJKR8QZYn8xygA+WeAc4ufmdENEKOyXUQ4YlO9F5ctkXkCF6NusvPz75jmQj
				oQ5AOYgPNTnM1PJ/xIjRjQF4zKivh32BDedcWTY6w56X8OK8jzBJsa8C1Nnpj2hJ3cn1UL9REcjy
				KJAU/8mQ/D2KC7E/QFH40v3WqUTHqfv2gnjwCcb1AiLMFVnFeU4uoiNRB24gG/hIiqZosajQmlfL
				MQpTnkDwDNzLABuq5BIuASsBMAGkkCQ5euzIcaSRY4wvrlhkccUVV5yiFFckljhiEREZdL/D2ZAj
				w6GlQhZNJZQIQ3iXCwYnKMGg+xE/2uv0LX7P9LyNxQsvzOu2W1HXRc+R49YG2bbY7XqLtTNE1UjZ
				C1EztWRGRXzMKSGEgh7ichOzGZnFzC0liCFkJSNZyGQhj0mMscUkFpuYxCQm93v56fL4PTY9j8dj
				8bjV1rSqRa1ptaJ1FrGIRdZYxGIJi1hedUVb0SiYFclir6riaoqmpBaqXCoSQ42KqIaEgj7hKWdD
				YVMzI7OYCrtYKg2jTKpIymEjJSF1i8sVTdREyQKDKPcMDF6nPzD44xdHTY/K5BH7bttVqSONPnAX
				iAvmSPCuWzWnEQqK8eJKTRDWTlPk0CCqJMh96r3pAo6KaITIDeWKRoLuFY3EnCsaCbnLSU1FmCYi
				fJcrV4UI/pfE73ou8ojD9TnMgEzrcLmi6aUvPbEijjD4rQz+osR7912mEmzWWBWLVVQVdVOJioaI
				zM3nIzF3uSK5PMRckSYeQTzucv/EbVrKZIfHbVs0bc0VaSR4lyuaxVw1skMFA69TFdUZJhig6UjU
				HUXyyEUmcocs5CB/TI875njjGo9nLOMY2+KKKZ6YZETkIXe4YYbDFJ6whCN8v3yd3uB/uHO7sTh8
				t1wbtG2lUbMkPxaJQwneXSshthpttthw2CFrVTRVqUb1VDG1VFJHLSp1qEJBvafD2dTQzMhEzC0V
				ipSQjFQk5I42yuiirChFJyrRiN4/9zrpc3n8dk3PYzIpZrh0WWFZUtmyjJ4kSXIkSXICfdu7Lbmi
				CX7uBLfRRhZ7VdWqpSmJukvFUdHECAXdpU0zIzF3uSIRqZBPOKpoJCrqL9vVyXOJv95Ekcfi8N2y
				LU0r0bscizgyEfxcrmiz7W7LWtFIRZ3cCY6IaISCPp6ZVUszEnNXuCqaGJGQu1wQg4KC5C5X9JHH
				P+GanotG7LZsV6WpRF9uoohDYfDuF9xG00rsLldFNTIRdXK5IhoiuttyVjQyFHNxJzgiIY+JiYlZ
				tTQxEjF3L9yLJkYev8uZtiV8lyuqtKKfcNvAYGCKSKLg6mgVhY4EvRK3opFYcZtKo8gk5orENCQm
				cThU75ERzhRNhJCJuVhkX6jVForCRQKFh0hFoLszqxAUYktICImQMA8/TK5UNBK/yxWNhO8VjUTP
				FY0E73JFsbtc0UjUHRGPeMQjPhLx4Of3epyCe+X7foO3GvR9e/PkebrcarQt9iprL4k6mTiiIaGg
				j6czq5nMXKRCuZA0iFDIML54nCYel4j//l7/UJxsei6T7bCEatuuqG1PjmSROBTy3mjbFru7QMqK
				yiMVdZezkAOaUoKxG4gd4rvnigK7lwcuHZgcuG7QNZhGAzaC4pCtyYKqqmpqEBoNEQUtzHRoZoYC
				zXSkd1kriehdjgKL5hJf4F3hiobE/oRbdq3SVKI3SZIkkkLyG7uxZjFXsaaizBoKiplZtTQjMXdF
				KKRpJeQuF6TgyEQEf5er/r/b0iua8OtOcC11pFGSXLU0lODNrWhiZLG7rCqJussVkVDQJ9zhbIpG
				ZlK2K6ERCXljm6i7/0/TSvwuizwyEX5driiKpKgEDPZclwAAQxYAEKgFUSgLlaVMFwAUAAAEBggM
				CBAQGCgQFBQoABREgIhMPERIdGBYUCAYCgMkQVhAqq8HQ9TA1lNBJmmgpeLIKyaQHkQtawBLov9b
				Lm2sN6XEDPK0w3Yx58Y7OtyiQM6KTnp+3Fmx9F9vEEddtwoGJzHrbwI86Sm50+JUEm4njo7LEkho
				/bDTjrpBZKgNcilD/d32dRqff7OBILrOo1UZgK1b2Ta1RkecCQzLbPMXMTaFHGAnkKI+HMxE/2ve
				6JICA9iakkYPU23qREfKQx3vI7eizU6mmz8jSN2OA8P2f8Gk+pfMGobUWsAaMv7QnVX+0a159Y92
				hV4vCeojDvgNPvyKsPHeXT3IfRyBGsrIbzNoSmdRJthqiiRmR6DPbIGpSiwvybnRn8O7Pc33PQ4U
				VpJWcBaKYqOLaXFiWwNEjNwkxW9/ZB1E+thrAa7N4m/HoTN6BIaUCDGAfENDN/RlMwq//FqkxUmp
				jqyMIlO+lDz9zpKN7DseIOPQAPT0HdcW6rI2sEhcqBCsqzgpqiPvo1gBHjv9V/XhmVCVcc5FQMxS
				w+lwPEw5XZwLrAPS6MPAdNX3p2usFqB/igFshUa7pk/deEmf74vz3jr+HrWXyegB9ByrZcPUQAAU
				QwOz6CNWPy612wpIVi1YRzOjheUtgILQvxrroAI/lBZBgP6hUVf0MVxZ4ol9cU4Kh0GjhABoTr84
				EoxgIyY8ApgVGuYGmuX0X38TCk+hjsMSg37cExZQzvQWTnWEVTgAyhSujpDDYdW6MExavBtgi/Fw
				LkBa6WX9J5P6K/fpHSL/bC4Ul1jPpD7FLcQJNhLRfcf6hLsRZ2jvkXKWrZ9rK9H8XJuXXpF238oO
				or731OxmZj+ji4ZR2zZCS9Y/9Cf16xxnm/vfZpApe291Wx2iStBww94iWwDTRbey3cRjoVgBLRqI
				iEJ2gqQRYbToNExG025KojqJ14k6++80F/2sH26ruXNNf9wXYAOleKLNrZ6x11G1fmDrflW5PnBf
				wARK2y7ttjpLi0CDLVxsCTZ8B15kW9OZpXi70ZANQRzjMrj9H5UCVgFWmfISe2sLEP+PNDU5hAEJ
				CUg4uitAo3ND9Npkeh+LEi4bKf81DyAifRhiStgLhPZrKdLMn/6wqQfSMl11K2QIiPW797UMRLAV
				lHeK64fW+25BIHrvuJ6QMiqE9ati3vVbVp220OG8h5QiA+Gw5pA7u37dVryl4Z7LdOoskaReJPC9
				Hy7TMxNNWYeS+5RyrGkzAV2VZ8BMcQl3cO5uRy4rMzID67k6yuBi8TOj7HseabT+KxOxfu1ewEww
				Z0BYtuJppim79juPVkjH1kRZJZEs4SbNaZb8fS5nMt9dei7M/tSOFe6p1gKBvTFBPZJnuVzfrtiK
				aBiLUVa1jsDibAhB0ndxBWdqxFocNBFtTo2ufYk/LXqHm4AkaJmq5SI+c94dUuAMaNEk7foukbem
				U0u1j7uvHLQn9qZ3UXDReP9lxXfCCBcTssZL8apLAGWG+ivPtkQFnobaxv+byQsqw3UwQbrH5ZSG
				qHWRpAbLaBQOOXuUJ4KZ9djg9AdPmWBxhRRLGHwcCO1lgdzsKlUQKGsJd8Sd+wEv/sTuUCh3N7hI
				UUrfuBURRVE+72V8pC7DJgz0xh1c6fBzwCtmztuXDPcFkfit9PEYnfEv74RLezIaXMpPSmQkdaKi
				OZYwAPcfDoj/qWKCvZRmuL+j/Ingjk/sk3673G2Z1Een/f36YlQ6+YVC3LvhgpZBEgaFmP5lv9Mb
				MRS05A1dnhxgAucsSY9FJ15nWQI5uK86kPWnEDEUG/XHfZAyVRHuIMQZ7J/LDblI3eu0x01cxKSj
				HZE6ZEtctDLILtT9d7RD3UgO/ZKDruZ4/6DQZVKP78Sxfy6BEO5DHEj/0zkM90Ej8xoWl51ypY2L
				M6IE2f+X/zHeaiw+TrjzSE/00ynaGu43GbkL7PoL3atuJO693FyuNtyQguX28v0Avm0vQR43q+bv
				xesnPopRFCXg4pISIBJ3vMSk2ycqlysVWvB3E+NaPemyHG+QWqHy/UKXKR2KIpG0TIu5aNioIVNH
				Rq0xUhrTriTPdjk/nQpc2YtHOmberWgJsri5OYDDn88xrh3JjxsA5ZQRLqZEG92r5csiTMW/X95T
				uKGU3izgztG83xwZ7RdC8suyxzMi01/yyS7bx0yBc/aiScsS0ONW8oBp/WQdaBaydVw1lMgeXC4S
				FY4Okv1fLo3tPcgkf7OWjioCCtCtcdOU0cWHuWX8lusjGG0xWl6oLiSpN8Fd9jJPmR0PswRCcB96
				IL2fziiAy62G+0PKnxjueBFT109gufz8tC7iEl26hI4IuNLgfsrYqEL33wU7CCNFEku2cgXrOgfF
				OSvFjlfvgnYHS0iUgZwcSOSwPS7uj1GqNQeXkPXKBBczIhbTT5Y/OSRIYGqFlgPVVwVXO0vnUs0P
				HWar2r/TAFvSjz74O4n0Ialcx7HI3kdWKWjEYdbkznYWkU+TzIpCuwQ8/0l3ATnQkEkc/gmMA/DI
				oaU9qA0cHLA+vVzyi/bFEgIGbbLCLkEVICqcdCyiypdogaojP3GfuMCVtZSc6v8fx+qJi/qc1ePo
				K+RkmwUQEf3coQZy5ybWjJwHueDwgI8pBGN+NkujGYMCd/hi3YsocDCR4D8kHzogyvLMZxQBcEM8
				vBok/zjaD8v0wTKvV0wDzSfcIjWTGSTsCQe/laMSQd+f4i+JGC/YYOc5x0gKHvzIl8L6isgyEz52
				Eci6ogPHePJRKxY2jfAcUQVjlwfQul+lPL7l22Ea8zCjrhglhJOQP2psnFyXHA4plCtlBKs9pdiT
				ibDmwQpw4vIP5hoj9UV1q5HNTHCxXrXNEgh+UUTjmrarSe4WLAnW4lGP4RfHgzwzTAw/k6fEhBlf
				E5yDGq1UnQN85fokgqWfeinGbEl83gKOSPzg/5y7qoMHbuQb818VCDIjIXYRCFZRBMc4+ahpoDWF
				8JxRBWPjAYoDFcfMeSdMzyQztsXYIHFCnlJji0Ar2XCIVK5XEQz3FEElxHjKDxbHSUxRMOdH6i4n
				qowknwmN9fktKZ/gh0M+XGdZNdnlgnJwrzz8NcjiOKifzHQ34vNai4Hh27sLPFuxJ88/mlQHDlqU
				G+UIqp+ivsNkITLBGHBy3w/eGshnBgq1ImSmZ+w6sDqlDQ6fzmNHVSobfEUDBEZoAioD5WOheuc2
				jzwzetloYcZls5MRQHOnNjjoVm6RESR7ivmF2r84wfjhRLsWvDHyUfDAnKNFlQ8whc71YlOBIvHg
				GEpMhDuwqejYc1hr8rap4jO5dxuPbnz9QjJft0DN4cU53E957iO47CncSpKJKjIY4XHiuBJcsUgp
				kQkzNq3a3OAPOd9vRgWFygWTNdHaIbpYznyIDR6HyQk3To7gej2ZOWQ4XKBcvwic8lSjK3gy4XC1
				EUye85aZYPTIToCW6VTZv1yfyDb44UQDD2RUMhbiwycT+DQYg0P8hZvQP3k7/AEjG6Zx13Mv0hKD
				foDdVyTzwp4mrznQdZFs/ZaJcLynhN7jQX5mbebCNDPKbmWYKtVurflUyX/8UtV7sYbDqvDnKMDb
				kvKlonB547c5FYrLtrrjbgGkXxowcJPAwdtwVbQQyMNx2uW0RHihEo3QKXkheJgUBXP5ofM23MZH
				MUTFORkXO5z2cZK9DqYmRL7Vjx3jTUiGFgR6x94NZG5Y+FTcr3x3K6cumKcY+Q+XKDWmU5tuusa/
				lu5mGVK38yd3Q4ghPadLd4vdQ0gdDWEWRYZjybhjCffwhz/ALUq0DwG9qiH3+1hnNM0Gol3nAEeA
				tUT/enDudri/YNGCMbnsDS52viXXAO64Ax1s7BISEEWnLB3ElHplr9SStdK/UjyuWQYVIxSaWuG4
				Xlejt1gP3a4K+KBeBloY7kKon2BsVnftH3MActiV4Qqk6gXGDmXz/jEnYA/CanDFVbn52AFxDzeE
				AM0hWY84NxGWDnBgF3IrU8MheRmgmcHV7x9k2VuxNmhHd3Sy/uF6j6GXaKKVr29XvbH5IIewC94a
				5ryY0KPGsI3Q/b3QpRS48qBKoEyClxkf/Nnm8Ko3iPJs9ivGPQjbgVdWCqttcsdxvTo/9Nio9KHg
				TzXhINygtT44g5Ix+/F7WoazI8apex/64/VAUxFQfpSN1AjPz2o1AAFot7YMSRDc7hs9RV2z7yuA
				J6kJA4K0xDYF9lZx6t73EcDpq+XiAoQhSvv4n4w0VEvVMZhV733wUFiRvYLSGtxa7/EP8fU+OSgB
				mqdlcX8S3FrvbhP59WSjyWUqHDRxRlRNA4ty5mMu/qTVAxEjSGDEIfekLBohcrHYJFEaBCEpxsDH
				svmyJf6tbyjWDS8r9ElwIznZUfQDBwqcradqdlhWQNS+ricBz4iAgWKAWwrcvT7it5ZHDSgvcFsX
				AgMnI+vsd/Ks1suyHlwkSXfHFK38MAqib+AhxH8Phrt8IF3p2xb56qvPbJPsBwaOfOIW92+X3K1M
				EVzi3SLcA8aB6APtSXEYMJq3t2+GHzbBQT5056AvBEdVJ+CuHeIMPfBJHg5ilsykm5pLg/bUOsOq
				aze2BlSdqEAXIUuRaRUdcPwjupV7jlvYX8HFvpYX28j6uLI3dNyYjtbkfL4jBAFGVlzChWs+VPH8
				qd1DFdbBeCgP7gSs90q7/DiSIAjaX1GIuJ+GZ1n33PIRosLiLR1xbq70xd+iNsBj+KESNqh915ol
				G52wzd64rFdz2hozhYvlfjvU+O1rkKYIAdncw8DyIJvIRi9/XuXHFgxWVH0UhYO+Jrm5Avbk+OEy
				wfcyHL8wTzgHUQJ9kbFd2rX/1e+YrV9D2MLjUAfw83TbsXZoKz0VJOx3uL/20ES3Ar4FF2eMWA5Z
				xduQUuGI/JViOxHZIlZAX38vVqhPHidkBFvLBfzvSrnG/5FRzOO7JZ9vwz0dE/jk7cJad4RyF/rz
				9bxm6wkQBAB/sZMLspX1NZ1PjwUy6OT2PTk+TwM5zzGv6X88+UVedosy/Y2Pe0eJm2934C7k0fox
				EGSbbI+rqxhHZxdYYNTgBkJyZUZINRE/YkPRarlyc3NBLgssTaQxVLz3yFdQzlgOgbBdVq45ctnl
				dF+aecEOeRsycJUIZJl7lPPhkCCUCgG2HswPMneETiDwqk7YN4y7F4G6coN7kY4egcLpxPLNjQOi
				+Tz8vfT3Al+kQ+6GwO6ZQauE3IbJfWbZRFNZdM29jXf73O6Vec6NG+jfXCDwXVVNXaKbVb85wMbd
				ks3QEBt8r/6Ld+usmonOhSUCGdFZgWkEc+DiDrRnwHhCYt6umq3F4DhNeU8AkSP9E/CWpjtZ5XhM
				XS6kDgK1bzfgPPxeO8jFY2OAhS2c4u26laK5W39gJgAYkBBMXwCcG5oSvEMU/2lgI5C2Pi0nxY6E
				hqk0j7OBpuGIH3YsVGEDyzNxq51ceW8WsVNJNeFj3cP10ua6CLVU9+xs21UQfBu1iqdaoJ0mSDPw
				DClsb7XmAYGtK66G0uunR0PqhSU28kQ65gPaBudnfR5O2QCb7dZfgSOg8DrB3prjhcK7wFNeYU2r
				j4dQW1kpuNKkdGYJagmlnZ/6QsSt8tHOWKwj4JvcgMUInJi8Cq7s6tcjq6y9LzI57TUUwE4RQnDj
				kEKdtf3CB1ZXYoXn+XcSZ893KX702olRNa3i5xtvoXSJCzCVO2ucwlqzhpZX8W8vvlANrG8gq4bL
				NANxKpDDVYYglcal2NAttVYZLF6Diq/c91cfqMbUV4BVw3WeobgqiOOqw2jw/SVcV8Xk624Zm5Sj
				upQChGlQ1TODpCpKHytyk7LXqkQz3aoENzTx8G4lOnEi2OCynU7A6SCDF7jSxdDHPZJpKA4RKwkE
				c6zHZyovVfMQ30oSTpkXVeXMJIDWwJqe3HBkN8Bdi9BF57AIl+KeIkYTt8pzXqMQ+wbAcNZgMVfU
				BlbrTTRT4yjTUEs1A2XdOG9G7FuX9MaJ3P9N6wNNByGFb7inxIjo1i1ovXSUSxvDIFd3mIus0Wqn
				+z/pB59TGb+qZYZt61GuRryjgokSzjjYuAzqBlEBVYEBF7IYXtwjdICyY/mBAKapTsuUYtVNRO8h
				5Bra5G1UL67qgHt59i+p0Er0uXRPqZq1iTF3Y6AQScEFN1Vn6JiKDoZ8Q8HALg1WtoEOqN7OL4dW
				oht+zMapmuFk5o3qGw1IBTqEEZADi3c0dHgGdYgjDqncqTB9CJngEKAcdXWD/TISmwwcl46osX+s
				g+DRgHMnduppovpYLakTlpVdNYPg+vKudUCJFv+qkez/ZYoAkiWQFUI4RMBh91pAbU9pwOtQbRtA
				tyxpy7wnMXUswKQbglv8WVk52yLPXakCo/4orQwe5AQ7dWRZY9IGB2fhzw5iGr/bdovlt5yVsHGt
				anDDOzcZXMqJyZ+BSqAt88k6XyJy4KC2bbQF1dy6xbxcCsE5rpRrwQX1x+jbd0aRs7x/Wfu4sphM
				/Ni2FllwaysraJVIMzjDmXA9uKD+mOggsLWWDahgQ8kSDz1nY3m0DL2IQ3RNtfjW8Tfh222nXbg5
				tcCynlh7MKMP+lJAGp4WgjmX8RryTEOoDRiwCWFVhQZvTxkNT2MAo4WNQV9saJpegygw6ksyPCcE
				Pyviw+d516A1AKlNWzsxVEir5WjCSqBY+DY8xLL/Z5dFbueDe3Z17DzDBO+PjSmsmM4Lazcl2nC3
				pEDDVWyoTbd8CNBXrUhb9RvlRNv22KwC2PR8pwWHUA8CzUwCF4LdJDDMJk+QphB+ZaPNThmqoGFX
				eFyx+1b7btUP2oGSfWwd6Ws9iP/gWvlpKgCwBtmkBNP2Aq+4HNGAAIA4XRPZupDTwO5tgDYZHISC
				2g5tsamKvZcgdPfvfBCfBTvLHvqelcm1INbnPO/hMMpwGYTeoH8Xqo6+h3Z8PnQvSeBCdniS5tUk
				5NYo6G0+xfvzK8ic16ycIKIeVnkgUDtoZna8LUwCHS61MGKHfAOvZRdFQM6+eLeyyrPrV2ZUkTB/
				XdhG4TQG0OW3/nM3ELQ+u6zR6CQnxPGu48y6qdsYdzaMqhIUGgG62zgYDKClDmR3Zjb9VlXiBHkB
				iAGBAfPYPOYVc4r5XGLumDfmjHnMI0YuIvd7fvFXFdWUlKvFWkWdioaEHMQMyUI01HalYnbRkosb
				HIN3udiLJuTiPiTk4lDu8XLZ98plMo2Y/KKRjV9CIpaKiJTJNtW2XUJ12yKRZkmyNq/bVmEKhx1u
				OBwO1+n3e/6voipaFPVkKomohGZMM1NCI5aKiJTJtmvarlKnbru2RSLNkmSNtnndtopStI422mi0
				Tr/f8z9ffPHF04ovvk40RCETiSPihzWkGcrQw85wwxheZIQiwgopnAhvlkk2xbRZmzPDfGNKadmS
				5VqeLJJICmmyJEcG+Y00zigbyzFGBxkMLsgvfP76hdrUpLZQM9EWaIygfbZTw2wWZp/tlwWZZa9s
				X4g93sW2u1O3i9syovvJnYbkGB+510a8vdv2xYomdondscck4GKxepz+uPg/Ix5/VZymyvGKv4iE
				5CWKL2hoJi6ziV+kQZmE3OWR0g63Sq24a08ShywXrNFmMq90iMcZa7SIZEmSLBpxx2gFDGWhGCs4
				wWDw9ZGFP/6iaajVosKII3pNOTFBJt4kxMGz2KPnV6flAl804goZCa622dpte6xiFJvHWMR++pz+
				Hi+qVou1qheRJDC5pAU9qiPucBNTgXwlJGIpZTIhD+ZFI9GIgOXCb0RjlgoYhKgOghhxyzX6io64
				JBek04ipjM0rIjriiCgXEY2I6BTNHvEXVVAjflcu6sRgoWhExCUuCJrTyPye2cRcikYarpwLedGI
				63Ph/tSLyy5aZJ7B/eJu/4tGHOciXh9xuUdcqspFvYg0pjqpgl40dylFlHrIa1wu5/BLI623FS3W
				Ly5ZX7CKRtwVF4s6RY24jFpEFfllvOjirqJeNGLigvoaGnG5eYyIy4W8TDSm0wu/aKTismfRiEvS
				F3wtaMSjjqvF6EGnh6AH/UEPCuqnPvQR+bhcvKZoRGpcymqiXkRzmtNwQTNFIzLjUjYT8xKSGZH5
				XGZTNCIelzJP+NWZdz5clFM0IhyXMk5w88037+bcfAGc2tTURUZKRKpCmYTUy0UWu2qH36JPYip1
				2649iUOTHIM12kzmddv2mqgoRkUVzf/+r6JyFRVFnYiEiIiCikbGU85iTiJiSsiLPBbb9fxSp3XL
				rtEicSg0S458bbN5HbcYFUkQNYgWFEH1z+/3/B5/FVVJVYsVVTQk5BJpQSJFYUhBzMzMiIiIiIjY
				ttuWwyGLNpuNxMTExMREzO/3/4uqWKsaISKioI+nM1M0MosEnYScRmzX9Bx+0UjbsmtPIw0UCoVG
				5nXctheFhLx+cfk9fhopV4u1inrRCFGJNKLTyHg6nE1M0Ii4lIm8aMS1KyXHqyTo1Fftz1K3bR2l
				iaZpoem5Zppnc95iRWF5OBzhF/2v3/6vSlWV1UWdiCpkKhE1qJ+hmamnHc5mpCQWKaWTkCJXbNf0
				3BeNtG7bafRko6SiP2DoeCpm2TH4olXWNtYwEnW0XDR60shP8ly8qtiqYrGIiDSxHNGwhjIz3MRc
				hBQREWEIb9JkTc/hkkbqsmQZZSPaF0sjYbYsOwYftdKssnoNrlusL4qJStTRRhldRPR10jniB889
				XkWqopTrZHFVPBUNUYhY0hnEz5BmPOwMF1NCEqFYTgonwpfHFJulzzBb0tRlW67RImlIIU2eJEeS
				H2scZ+Q4dtzOGF9BGnGwQQYXDNZH88n9nvz2+F40NSnXWuOizqIRDdm0Em0U5JrRzGQ85mwze4lH
				JiIrxSG7PRrbXu0t7OqonbhmtzZe5OG4knNwr41G7K3btm2xuWKjiU1ijpmxLRbbizyPyR/r+Tke
				e1WMasquWIsVW0XdRTEaigmZalJsFBT7xIpm7OnM5kUjYqlQJvKiEdu15/BJ6rbs2hcJWXJ80cg6
				xk4jEXPEGrGILWIRe9HI/Z7ffxopV6tWUSchU4k0ohfJTIebedGIywgqAK2Q32WPL/ZNO/y3p9Z9
				+6/RF0/DC82S/Bg8zbxuixWJ4/H461Vy/3ztr1dVTZVUVbEqqk5VRESmKlGNgl5TNFMynk6Nl6iE
				TbFtXgEzFgAQaPNIOMhifFElCxQAAAUABAAEDBISDAoOEBIIDg4iIBIeGBgaFiYmKhwQDBYcEhcI
				n3V54jmVcw5HaJKnuAIWnMxzBrYdgHDIOZFzdlebbmQL7tsIkW071JCTc1VzpDap7sOCa/qc+7ad
				pfEk58ptoDjb4GosOPTNkdh2Zlso56bOSVUk3XQW3DPl5Np2LpdXOadTKJG33dVZcK/OSZBt6K2n
				SM41f1dEzp3/YARgbY5ybEclXAYnuD8l+rxeu5HBYdxfZGwXAoIGV+b+ErKcVWVwqPcXMbbLG5HB
				lbm/SvwcsHVlcJXeXzG2M9Cua3D7T3g2/tpUBnfJKZ5juwOt+wbXf5A1+zkqa5PBVTjLQmznZbvZ
				4Hbeci97ZmQXMrh9dzmJ7azQSjc4xF/WZRwWI4MzcZjN2O4o1pPBsX5MsqzNwK5ncPsvc0bcnfGC
				ut83yaM06fMGA9+35P73WDd4Z2mCx+jb8E/cAnRcIlg/+jb6CKe2nYpaU3CaIwwAqfdyIxbcm3Pi
				2Xa+la3g9EaYwVlekBacSUZYzLbLvfCCk2yxb3dTsrRG2LTtpIyVgpMyJ1ChuEkL7vU5CdtObGkL
				TuEcYZGGxjvFgtt2OfS2XWVHTXoMGxsgIGnA36UFt4VzmLbdeY0XnDhzeJ3dFbTgJGLO0LbDCXDB
				SR+6Lgao944tOPTMEfkx9KLCONoauOuNtmVOKAD7c2ThHa8gLjqp+xP5UNtYEvf6/oxxXr62p53Q
				/Y3N8NpcNnf9/q4BXz/aN17d/S029dpcWvd/f7iRnz4WLmPv+QnxUmUrP7+TO0V9CEgfK8fqez9I
				eFep/SZ6fZ9lPxb8x9o9/5jeEg+o0WIyvnt3+QsK/2Ht3IFdf5mHVW31qR/+YcZFh/lauAbh08fE
				S/WtnBxQdpkeiJo6OLIMSUI/JnLWSEFiycCYYY/OgoynFU6eiBWe2NfeC5xGCRGdozQcRbRQK06f
				k6pIdVPNw+eNEN8K0lK8E43lRliU7dTV1omocY50KWn2YlePU0Zo5vDuJiwYX2qEtpryvwgyUuA5
				JnfyrnDlKP8RCotLgLTTk3HmKE6bdzMl5FmcE6kyy0SbsHzdAF1vcfdWS3ahOcflJoqQKcxKc6Q0
				2bjPorIxzrmtOy0yT2oWDNXEs+GeVJctbc7dmQtSSufLTnFe5cjOzmhVjCRG3e3qQo08hk+iVmlR
				ufTl1pt9d2kQhbKvJZqui6YQwHliusmUGrwiVIPnJ+1nktAIX9DVbRpdflcO+v8pzuSa2S5U5dIa
				bc7TdesWdBDcog4TRB5WnF3xYjMnrrxD0NZOLHPlyobFQN9mc827BfVWoIeR3vOSL5hYalOC22rO
				X1m7VAASULNb1edZGt+W7jes+AXGQ03kViiu+FE5MRip3a1tHkq/QgwT1mCtmT55MliAEi0lZ3EQ
				9HUh3QZkwuf0YFimLTpYUi1TFaPZgNVPxrvBgPuD+Xsk4PqQ0zPbqyHzPv8HGszxn0EN3EK6ma3F
				vCh9pqBf74gbY4AU2thXxEyN1bQan3yC9iUllDF02TvzVuaWBnHqnu14j/KeO17di15aVTIbQvPX
				9dwsf5cvS1aoOQA252PeLKhP9DyMxBSH/M4Fbx0ZZRlzgOraZQPQ8tRWcaxeMlpuG4eGOsBlYnpk
				XfPbbYVi3HCzQvsJcEkV78Et2XK7wYT5psc0B5xn9WZUfnSXKOcMnEhutJSnLkUdhKp6+rxReNLh
				6I+ThlDUIxHbR86b1tVEbf4FJc5zq6pGKQl6y2ZUwgprtPHngOxIWm0ZX2us5BZR+WbXJ3HZXDOH
				0ESzvd3WWbAGngK8QX+FW2Dy3v0safXeVBtHJmSoq5VNlHtVYPUwihx57IxN3lpMHKx/lgbOSGFf
				AkGCtXmDlpxqkWWvMivqMmjgdLc76R483P72bF/ZWI3ZkI9hwaGA2zW0tVKiM4Rm4UpbN2M3F1fV
				1jjp/QlxoJd2tlbnRjk5y3QVHZGur3cwTNc9F8S5ZAQ/nbaKUn4yS1cfsLT07cbItt4eU209rAb4
				GQr/mpRWsTZAep/2J4VlSYECBEVaAHi2R5s3cPVYEVjeGaW1EGjwiwlqpZZFYbAAfbXMswtIIn4q
				YLeapeBgQfs2Qq4NnGlNGGyIzuvCdXzwnKj5Dw+eDHAQ6JudP4nnq16yrkX0bXWUUG2p6RMYr6d4
				5+l6PKMxr7SCkuiJ2xC/EcOAUUvE2j1i5pV8JN06P6Aw3GTE4/EsVw4dlRv41TAh40PvNjZ/Bn13
				YlS701IbImD9lpsadXuMCYyGsmpoFVz00g+05wXXYm9epRJeJDRWKGYYGP0x7VQu9TrBxIRbtWqu
				d+MJIIX7nduQTsUwntFv7Dnk4gZkbSjyNq6hwzxYrCpUi4KbgTzbsWWseaj8fDQQxkt5MUiQdUW3
				Qxeiekwl1GeDHSs8BkkPV7MOZ6hAW4hKdjSAzcODYIV+15aCdJjSfKsKQ9UvFnw9TLyWQp4BNILD
				9JkoDR6QBDDXt9vyIdJ2YVUF8IxzQCMCluEFCAOlxepl1Y9JMXRLFw6MD+A05WMEJhVzkBSsN1Hm
				qvVrfPQuEcnOA+jTEHyR8XV+bbUu0m1bbN62wPqH+96S11TrjWVimCkxKeXjO9qr2vZYiW8Y1jV/
				6SxtQtbzdq+T+HAGWqwQ1YV0axuzr4njLY/ObEH4aibeGNnLkmBLEGJVVFqeYupLTX3lLwCgYfja
				zF9REnZSvAz1Dqp+rHPhU3O+CcvOaJ2WEfGWw7RP48sx6XsFk4YMZmNmb+4UilLUbWmdO/n3qMrJ
				EMwEhN9c206qVJD45CC0Wu+xetu/ljtB2A6HlLYTup6vK+Mni+JPOHqQ+mJAOBIa+JHaUvvqQu3D
				C7S+iPExMkWsQ4qiBjjFbK++YPJvl3dYF4b+yaIKG7Pn5j8GVs+C5PPNaD+Czc0q5kQv1hDT4gno
				1fJVuUqUI4HsKZOEBEemWgYmMj5F6t2khjkBqpFZQgCJZPYlSUaGVLL2Oo2cCwA4nb2FCUpGKhg+
				Motyoq2JCTamoF3y36JCm4JcLlmRwlYpyTYkBh3uVshuJh2lX1Wu9ATn0GRBClRlJaOpHfW6MgTu
				Omoq/M3P1GRCoZNRSwA7MVmPPtHqfQvohNaf8IezrSPADlD2PAIT3WSfA2xOD6AwNoktWP8wOzbZ
				Vxll0i68UU/Gq0zptK5GHNS2Zj4CpG6/UmeTnUgztJbsIaJmbgcxaVXdUXC8snanpcYnqyizTU32
				ICUN7Jn1DvAXvpmDcq1sAyiPyhoCGt/twuAhjyMcM9jBsg0A+assF+JcdqrFN9ko4+RBqlm2BoC7
				smCpdNwAJ6/y4syglCWyZWkGcCwbFMWM0uPNTaSm8ybEKpcxZNK0LE5EUs4EpNOYYaXLhFS8jF6A
				v2XAqciogWI9DWVbB4jzfplbsa7LGJKJ3NUdiIu0a2g/0WvX+auEmf7MvJcFRj0QKaiFckR1JbmK
				2Qng3WL4dBDHMJoEr9v6n3cNWerPD+M0GfUTuGxzLTKWWfTNmclPrvwm6gTWmUzeH/g8gdNcvj9c
				eQJIBdbbTKcNPi/kTXahTMe4ZgiRJ1VzqAnuOJ7SudlrFblT6FWB2T4ImPcnd/Dj6Lzm1Jqe0VwN
				pyA4CEBqnjg/k5bwD9G3nXy2ULErL48HbQsg/0UVPl/TcA7E/Nq3jr9XoNMOSshPzE3tDiLqJoqT
				yg1R10Bx4mxDdAnAKXh7WEGPiEsZuNr5LZwEUTfoXK+EKCiYHG0QqcivlTI84ALe7vzymeCSPGxU
				kz8AmWJxj8NmjIkvMcduI8DypJGgj8jxx6jk82/tcN2RgOULmKgnyvCnA/m87krs3FWklFSEE47T
				MIPie8oyJ3AjplHlKF+L3ySM0dn5vIOtuIQ/YHkIDokZfY4zQQbQyTFh9xHA8qRQmvryHYgM/0Qg
				nw+FbWrsMZkVdAUQKFnxBqLAn5HN50NdV37YHJZPH3zBBCd/jeipLpOTUxsbiMcS1Rp8YDDsGMop
				B6MJIFzqxf5LNuEzT3IMPWkMEjvojzx4agsYAMwCfmIqAk2FfVUKJikmnAqo0AjthKV41xeyJwAh
				MUfPmZz+QS0mHnVk50ED8H87qAYBB5UCAhWacoGiON4AlDYAbwTY5BQNoHVaIyMuqQ8QhkHaV4Li
				ACBWaa1e9guXw8xTENDWZQo4w1ySQfgVhmlpvKkeyAnQVADWOMX7djfrdHt6UWbFwwz1TMkvEnNn
				yW60dEfIKNFd7bAEdCDgpRr9lfT7kh7UHZv+k++rJ1YvxHg9L3uXo0vxAFwgVLiXKmZF4jWzxF5f
				Z+I7wx/wei3eu7LCuiIh2MCaaz+BTRUBzQazDSl+XpFwNuhn0+dgtNgQAd/1pmB0RYJaQtyuYfPl
				zzsdNaDl8mjITbkfpiKBz3Q5I/4V1UQ/4Lln4Ky9r9yx5sDcwM95eyxxzQ3rDvMaelfKPetpw419
				Vtt+101eXfOQT+rbK3fuqT1vrQ8Csn9n7i4U2Qp5h0jMjStXDl/rZN68RmrLcSMaGf18PJIAaKyu
				P4CvzVsHmLmW5H1FkZsHbJlVYuDfhzAIYaZQtHxa0JtAr0kbV12DbQcvZsv13KjlyP/URBo8qTMS
				wH22uWmZrapZ4cd+2rWbj9bnSeA5qBKVoDBJXI95g71Lr05FRun2nK2kegPkwj7jld9g0xAUUM5q
				fvHJnmtDFXgSwkLKgZhpfn8K1MvcSV48E3dTr7GMamhWnoIhNzMjHqQiFCk+GcOSQJrpziLmtoHu
				V6RSBV9XEih8+3ISZaDu58UaMdGOHJr6xES+WyYNMLXhH8xDkr7srpA4FwSm7Ob5tVz7NjbKqHkn
				aGwbWAhfZes06VMGQOLW5kMPH10jhxvrHo6ixC1lA9OYD32x7Dn+lp1sD1U2GYmgXYCjZbX7KuXw
				DvCAA6AEop76FiplU1IXx6qxjMoNjC0klHg7ijPq+wKYJf8FNywHqdikKtQjVHkR/fRldA42xlnl
				eASAA89gNEINFXRU0VrlsTsJlYRhGGahRGJXADIU9FvcL5tjg0MfJHU9MjNdjBRe9J2T9D9Zx6kf
				AFGu6gfsSWX+gPDUdmCT8S3A8TsuVRNeigisCRgolemziRyAxzQyyCemeB0xMY1K5XGtEtM5SEAK
				o/h7ZOkNFy0orkYPvjWb7lYk7/sq06nE8AZ0PzOAsyt+NfZesykWGarym8Ca67qnHfI7Xolp6cjO
				Pgn6b5WKH2kwspmdhXSFgNOmgzClAVdSgvWDGsSupGUxFGv1pPRwfxBa8XNG9E2vLMqtDXi3mkR3
				Kyr3Mm561Fe0Spx5tBHEHzDrADIGZoMgi/urAiRrzdbLzytWFMCR0LSqKDpcMPYk1g8L6ggeA67B
				YEJUAD0AFa2pIbcD0d7Eo/2jjwg0ih7lV4jVBjhrv6lYLPgpAS5vzTXcge77jkg2nhdYB5hzQPV3
				nSErxHEx0LqxK+wn1FL7Wa+Bdd5D0S9QTwhLda5TIQBaFkEir2cTdHhg7wlNoelRRU9vcP51WjS3
				r1QmJlzJZUBag1fOHY4ktbvjMIGcQXJ2vrSAsQALGNT9ZikmJVfioMAGF9a8oMEIiTlnknWicYQb
				i0eQJsAyktR9HRNz76ybAB0GTjFvMiN5bs4hrFNHDm5PclM4YwHD6yAOi1lKlyYKqL3ntZgo1Gu/
				EecRnAPWYS2hEV76eqU1UoyHqyfiU920QDHXXAdIa3TywjHSisqZkg29zx2LSWMkExpcP7JFzOij
				bfUVS+HhxvpPT/LYL69NiTiTpAkEU1/txUCsrq0vWOLdDzPW0ylNYBmJ8j7K9cyYJmRAfdYs5gy2
				2lPi5fj+dcDS0wr1qmmZbj5RA/WJsRgzW592yylP/LwJE7hflEMVc+vq+8cB/G9N/CeTslXHPt08
				Bza1nYA+13CTL3+dIyOGftUrHxX9nn5c39+gUmT+hgL91us3dB5Kb8A4BusVHzkDbnuzLO6DEdCz
				Zs8+YbDrezZ4Cb1jncQEx4wLJd9HiEYq7HrsngAE5CYDpPu/QDSYSacFxwwVuBX9bvYVp2nJK9zm
				W1RjetdbXBIbR1ceKBP/3bOQheS6xsE4dj/Rf449S4avmWdlCwSKdhZ6uCSPTfRZ/c2icPLcOA3O
				UrdOEajMBe4AXyvNQm7f2X2rXqp08pcpjSUiQv3o8sviPOMpA9QYwRpVhqaYDLS5aMFKC6AAUYou
				YbcUEwG36/fcYezFErONHff0pcx8tLGVhLmS5hsgLxaU8R6LaW1FXwnRk/IwePSCAQvjbrxzXbti
				e2SK4pYJJavb7E4W/7i7tkgsJdrYqPcADDJskEBcMXRkZG2Lgy+ZzJAHhG7/zQrSFpfxen5SHHf0
				gLK4qd3ZNm5Z1gxgT29C4I6918HfatHDNz1G8hnMVKwG9oHeGUP3fSDxdbTVtBRMC4o4fMLlxsnh
				aGUjKcZw1x4ymYsgZMCtxk6eb1tRmumnT3ocOCI6cLPuz5SsiXJGAv2bbQxBCn/j5qkjPrctTmZO
				57UnwTrcyHecKGh4JSsbuUY3a5CGb2SKm6sdjfC2yJsJbUFS6FYMl9SB2DhhTFna5IB5BKVwK9O5
				9NgKyouz3QxRHVEiGIePT7w560Xn+jom7/MapnVtJswpfa6NhFFPdBFvDiwnlNhNpzmYEgwEatWs
				6yMakUcsEZynN3vIwZiCN+a1hC0orstPkQCFaQC+hGa9YHXsJq6TRujFyNgJIrPrkPxwAInyrpcX
				FPbVw6YtN3pt8OQE+7Ic9kpWKw+eG/lJNNbf/qdtRjREIlqLCJFMvteY2DnakmatFOPnACb97cfe
				yovGi3IrOnAZXXLGMbl88leby1/XHGM8q8D015Dc6BoosukLd+1rNbmCilb3eHvbDAlcQ6xqzKi+
				A8O0fxe2CNEQL7OGmEtfHafZxEHbPO5l7isZPx+Y/Lsbu5W3xk+hFQW4hDCeh04nq60fuaR9ORy+
				YISUwJjd7f4td2jGs1hjmos1b1GZXG1ejLGlLmjkHIHZT8tb21hqQm9Z1ZGLbPn3+TJgmy24jzmi
				eNYaYdOnpdta1yy6olUcvUDhkn7zt9UhUtVpC8Ce1aV+qLW+3TnemQfzxFqjya37WFTNUN9wJcdN
				LLLQ6qUUqR/dM9tPKuXvFnaXm5xKobxg++ilx3P5uG+w1lXL3GdBRS0VOm5i3yCPBd1o90/JNVSr
				BOO2hucsQBNGNbbjO+LzSitYJf9SOR0Zu3VBfIVQec3kzP6bN/qoZWLuaPOK6U0zyfxVZNukpdns
				mK6/uU9DCuLGQqLytSTNkH5e9ZsubDildGMXCoya88i3WjvE1hivxeP0lu+nQEHxAQ7BlDJ1tnGj
				75BCLBso/cMWYifJn+jd8Z6kQ8nb2nDOExhU95QqB4SNevgnzXFnTidA28ptwJj/VS0/o7kFDWGm
				LWkl9iZIaNaBwcxWooLfhhOpQUqQkGIiV/EItiNYiYwGilJBTJB/1uFv+qyemDkH2kxwwS7d8mvI
				DcptRQqBDfzahi3JI6y0SrfaqDg1v3lspRnU09cYCb/qCi10SzOR2xt8IndvpMgroFORv7B6n889
				0iJfdM9FrlmjoUS/EiMH9KCM3OrtGbnTMzXyokYbOaf4jaQ3tmsFSbKFN3X/5URYIiMHAkhiM9Xa
				xBQ82oruNgJjvBCBzyb6XS7DSFMHVyGsVkDBTS+rEF9iNVKYwoCDJXMEjuxKG19zxDmJIXdprl7y
				3eczZJwJbUiqq7IMMowLhvdn+pW+KtcVQjCKyXU2zPLP7UyCjxfgruzw6yKCsKY/FYH5iC1Q/Vek
				PGChL3RxCNXWE7BAgGRHwFzDFdA2r/D9gekqcg0po3OmzgTqHIYElC8VKPJIOgEKrQrYRq7hACGq
				PSLXRnCbyDQYzbZQ4R832nB9A3ZkYUZ691dam1DJAbkatUt96QD9YFT4DUTD8hBAHKUZVAD9SFYW
				a5ERe6gINxaZ+vChqXEYtKrvGnKt7oYzK/OxuUayWtYDifyrPovBaGhzEpBfZ6YoHmgEa+49oMDZ
				Qwlu32YF0VfdohYYrf045qJkBQDN6jEkVx4J04m2KavxP21dGaf3Q6uKNEW5a1kDmjBr2wCQrwNH
				ptn4ag0L12WTwPW7e2e9m7uvLTyqklUyuYbwdQca9dlF0xujmWZKmox7wq1ovX/IdcMzpQirmrjq
				XeGKSs+AOoG3CuUssmfLgGspvSq8qWytBZBebMMlQgGc6BBVxbyRNn4eZzOUHv9bMWndD8Dmy1HW
				4NajjiJt+u3WCVomv24NxFXbCAiw8xWGopypbdUWnw6tn6IbUWPs//9Tf6y++dyOMKiwXxj6ILSF
				eGremnz3AsDq8AyJoAqTqfS24ZAtsOMAqiVrC0k+7O+iCSpl78nf9t50LwmNNHN7aBVs4gj2o5f4
				7Lj93R3a0/bsCkiwb/8sB9t0PHUFVKdf3/Z7G2yuFRwd36rbK1WwiRMyxceut7sN2EP72xAzGLf9
				ENN4slAEUbCpqmhY3k5TF42+xNFsBk77hoGEBUbx1xxBK4QNy/Oz6aKTml0ASSkxIndlNS4RU97N
				9Q+D6cefp/auIW5cUGNAh17nM0u6raFpVpXvjCKrOrdla71VrsMWpit3lllfC1Hzdt5fx6uzaI26
				8NrveU0576z3D1Ye0Jyh6dOKoSCVT0+Ks6yDdSvHanttl7Op8dlnfd3GWnZaxFs7KVGttGq6xTqC
				pa1AzUotW2+bXsrL+nd5K2k32fRzpF2kdSsEVeWqNLJAuVbAClVvwkNA4HHvDShlYIpxrdw61FfP
				bUySxW3qT9b180CEg8G2ZtYXs6/fGfUTlWFrBNbCDo0QmRR1sKodCuU3pqkwk+02SuW3og4BiS5Q
				ispvYOeCktDStFAL4l7ORc3BV0GTVWCqPYoh6JsqaAKWiuoHq9Qqp4wsrsMIoL9AC1MKFNrAGQiO
				zk7k/XbVUQOjUlzowQHvJwhFHbEpSJneD5GWAkJoThHvtxOjHuKoVFnvN5GvJuLoWhnvNxC8LuEp
				YWnvhySy6Z6GTQLZpaOygFY9rerncMpq1GVFInLnvc8K1Xvb6nK2UPM+ZAgFOAMGh1+hQe67fhCC
				7wULp7/Ohjf9RzvoYu4daX+0N2Y0H+6+0Q3C+V64cDpONthmgd4MAqfB4CxCOiNqnUd1n+wF3fne
				XQSI60WqYpMhtIL4ki7NtpFGklC0T7ofdoIsfS+EacnGbU7IG0EYzA4xWoo47q99IBMuWBU+lxeA
				pkbUBrqDSZIsPJTX2X3HBUI4ZLDs9DdgAzNDxE0gJOaKIJZZABWQ7jvbgpxbtgun8M06w0QBM4nG
				2ag5NhoWZYOYOF4Y6hhtq5qMIbfZaGIoZr4MFSP4KuikibgW4Hx3RkqHIPTGLnCjRNlVbHhvCSv0
				gh4U0a/7KcEJDx4g134vt/fANBhSs4X2rN31DTbS/vXlpyNE7+1d+velzF4Sf6uV34vio/Wz/kDF
				XblmdSrtPSeXNF/E/zJyoC5yT01pd8bgc+2xkXx5Amt9Ut8Rk2V2Yl30h6r0Xf/Vw4uoKryOXDre
				x3E9uN+NRq1TE+myNZTruXYoC0qlV9+YO+/LXd9pxVZM29jS86Qh9nnXJ/5f85K67JoahfeLrp/1
				xf7f8vzhUqMd0hbs+r7f5bauL2/FIXlvTx13fLkzS8fVGsX/m3ASCy5n1oQZ/rosEh41eC6bZnO9
				6ItlvCcLFUHMHmKZOIgMuUGtmU733AmJZaXJExKYyXynV1LYnaaB4BmVu4Mc6adLsiE+OwSbufvm
				CQAk0ZG6BE6zh0wLSfPuzpOByBDVBQJ99ZeTZaAr9WBghyf2AOASHWmdwM58sDs2ENgdSwMJgqhs
				orvx6ed0UWgzeMFM9pvsA4A+OlJSgfkUcnompd3pUIOeUdM+6IV+dp/+barAgJpvaLcIvA66YPTu
				B8UhAdrrpB4mAM2o2hzlh9IZhrP736etZsPlkUmbJSayu3dKk7hBKLvS/z9FBA+qAZoBvwGur/SV
				pvde3Wt75bWIJ7yeV/N4vLNa3ZxVzvq7O+uZGZl1zCpmZmZWO6uyUlmnrKysZZmRtchKZGQnq0tG
				N1Yb69hY77HhWE+sJiZWuVgqVor1bOS/y5tNHotvm75WqVPp27JGKxrRhiY0M600Ws+uqHpXvbOy
				Kll1zMyqNdpZVauqVFPyqrparKOqUZVoqHoylUjVm6oVybk25hvhVE+qVC0REalepFqRav3V/9X+
				1StydVyu3q7p6tm0r9v2iobFclmsOzrq73jUM6OWmYlRb0atWVlRq4paVS5qq6hXRNQhop6oRKKe
				DbVmhjoeamfOhFok1BG5WKgVyrn/e95oLL5t02dU6duyViSTSiLJ6HdnZmYzKyqpV7VYRkNCJxOd
				0ch8ZjhWJCIXS4ViNP/v/2d0m+i5TqfT6XSo0+l0OJzicDic4XDKubm7O7ObWVW9qkVDRKSrkflM
				Z6xG5GKpyNH8/89fWXy7ttW0r9m6K9OUoQiFYgpRKHd2Rzd3/82R9zN7kVHM7D2NVlUfuqp+RiT6
				EP0mkn4zr6HMZ14OTT4ilor8bj/d/wNyd3WdkztfeWdW1jExs5V2VZ2SKlfLOio60Sv0000lurlt
				7hoamftze2ZObpO7hETktlTkftvvOl1+/7ff/3yb77L4vu/avXtXpfd7u+3xNt5FI7zP2zzP39l2
				dh3dnNzt692ZbWaXkYnZN9tWsyvbyq6Rsl92nZFdZNOQLWTfLemsxqYZmY87Nsc+scUuGrFFbLHF
				rth321g0v33ueZtlW0Zu1zZt17baRVNb6nXLHu0Zmxb6tGnSd7Wrm5/veGZlY7X1ZqP1qlY1Vam+
				XKwe1YqGKtSbSL2p1cxUph9OT2pSMlKRXiyU3muvzyvv7/M91+xxxb1tutda0VR6l71i7WEtLFvW
				ZH1nR0cfLfe7Hs2jz8zIxmgxsxqNvrIqKqlXtY7kRDT0Zzoc+sSEhBZa5CIVmkLfT6fntPzvaZ4+
				m8n0mBbfrmmaPisqPaXFUS17pEmTJtJDmjTpkiZ919611+Nd7WpXG3GNVte61lWqrnVtVY3oSnQd
				oivRlTTXmivN9TPXzpVDl6tQrH6lX0f8669nvpavNL7KA1Y0cpdH3lnRyH3lnRWN3HZQomydyMVh
				M1pZjZTd1DKrmRWN3CUrmrucs6IRS4VydDvr9JHft/J2ZiuyjU1sL21nrZKQeDZty5rRimgjIqcd
				iWsOnRUh7ezMdXSnj5yRd3ljJyZlYlY3VOSoBJ2qSmrERuauVUUcpdWdOCpxjkqIfaZ4ZlLkkEJ0
				VIKMqkznoMRUqBIP03JnZDT6HRIxVeUqi8qmiobkprKaoqkpucs5k5KSGpGLhXImUVRjk8TxiLnc
				vMjxiBMZx911OTo+NuTPyjQWu/RZ0cw5Tn5XLlue1R2kYcnNYhXdXFnu5x7vykbstmppFzooYeSY
				s7KTopvPOUTuOsp38Ipo5BZHlWTlaCWOxkESVpyRu5yzopGLpZSzopHfL39WNHLbpc+KRu7SlT0r
				GvmVpLOikfuuvLOikduutLOikbuurLOikdd0JdLVyIyHczUiYhHK1ch///zViE1fjbgtezXC4ZjD
				Iedq5M53vKsRu9mMdjVS5SrWkRSJPUJyEpvEppERj9CIR2RkPOXIiUhJR8QiYilF7vJ65yKX++Xl
				LC53LGKxS8tVqp2KVNyycpSiDkUoFFNKBhIOLB4QDlh4eHh44LBBgYeNDhsVHixw2JAARAIFEqFh
				AYILHTZk2NDhgY0KHDYqaNjo4MADhg0NHCx00HABwgXFRcYFhgSKCggSJEw0uEtj2EjggoYNBhKw
				kOGsqMHYAWkDpzto+BIoqLA/G4MFCGBcPHhkTFBoOHiU0MfisDjgwqIAjYwLC8cDBQaFiwkaDh4V
				A1RQPCRMuEtawwIXHLBQASJCfCbrFGVE7HfVYgAHDjAkPERAPPDoGRQUHFxgSGhgD4yMRwRHhKMC
				AoSKCI6iB4QHFhMJFDBwWExUOJjAeGRMcEQAUDEhgQIGATh4RJiwkBsCg4UKGzI8bOjwUMHCBQwN
				NLDxYCEBDRscLGDYkPGQ4YEMFyLYiAARAaGBAMUEBgUKigmNB4XFRMaECgcQCRRElI3Ew9EFBGQ8
				sHhAWJBRYUGhQR0QWgO/DIuHxYWECBcUEBEQHTQMkYExIQHCw4AHBA0JFxkQDIasMioY1MEDgQyL
				iokMjAeFBQUNCBMCXEB4kEABgy/QSKBgQQOOiAZFBUbGI8LF44GGxQQBFI8IU1J3lXVkVDRyMpVI
				V0MzMvXxdMg5sRIacYXS2++9Fc0rv8/7ilY04rsjjtLXntpp5a3btlY0Ltk7u5qTn3s86Vl9xPib
				azQrGnm5xTpzUYmM3Eci/9nwNfwvw394D38Of8Kb8CU8jcjYF94VnsLfztd5Oj/n5fx58/xJKqki
				z8o8mR/z5s3bfM3T/JW38kXlp7yUv8u3PMufkS/yRH7Ikydv8iX5s6KRc3lnRSN3aWVFI3dZZ0Uj
				J5d0VnNzc3c5Z0UjdylnNHKXPysauV3TN2ZFI3fZC4wRqFTs0jq+MAAAAFAQAOMUAAAAdCoQx9Ik
				EmKvDR0UAAAMDAYIGjAkGhQeEBYSDAwKChAMDBAMCgwUHh4gFAwiSBKKlHKrGQBfn9Vth+esruOR
				ndXzuG25pkZG+61TjlxQQOplKGbwrp2iXwT1x34ZfXrN0ljvkOfon8AsQ9HOR1B92RF9hn7rYxME
				sWsLJ4AMvmXlOW8530JwWT2NjB/1QwNxWQ1CU1v0a9n+hdmFPVatc27D4z5qPZaOHa3YvkKhh/X0
				+QcjS/yXPsnoQiVfQpaPg8DMreJhkgpA044qSRuyitDgGoPJvSrGf5J37hYulA8BSQjdlx8HpAgL
				5CR9iqTJJAKJSxUGcW9MFAwHGwqMWvc497EjuE3VdIvm5Xk2ZDX8tceayFyBlGur4SMXZBSN1fEa
				jeJiYJ5Hec4/oeWQg6toSz+M95f478QE10WRo/iHbpghLZn9RpOq/V/zUejO+ntYb24hr3ksMSiY
				PwH+CogX6UT9y8f7sfR2/jZVWy/386oulo4k2mPpPFcz4Bz3B/Cb6WH/YP06u25bRP+APPqhgnLx
				UPNFrG7+/61Y3fFlULxwOm2DRqwuL3lVCA1bfssHTndQfFpOB9fURXHNYbVYPWNWP3M91gdnBUqO
				OYkuR3HZ9BZWl18PZ1jdjHaN1W0nzb6qCwybmldNECDdGriC/cmC2RWJmNteu0g3HU2v52bfJ6A+
				gq3cVkwcbLQHQt2F2O2jABbGgp6xlJFSsu2EOFDJvvZa1TQtD5QR7hGvE8s4jtqmZhDYdiNMvkvE
				+aaXg77r53l+NiMngLhTuVkJ/LaMLQY6WomKiBRgeRSNQGfzlQtEtOVica/8qEgR0b4hHapcnaF4
				BjStfuqv2JRSFHiXGDaKtppqF96wiKkLGOKK/44HeDdiOhxtim/hard5eUSaZeZLPPnAT+nrA4dK
				uZKVU/f84EZs6kEIm9BGaBC2Vu0Dt6YeYUhl9zVIueMTcEU5hWJ85cIIalzeupBnb3P7hoaNG5zN
				Bn+l9toewuJm7P3XHQ7G0C67loE74tBrIdjBxDEcyFnIlCwMD81Oa8i0QBIbh0lA1mKP+dwed4KK
				W6t2jI4ki60REoRBgVBdXFAS19geJcxcXCmVuGAhG8Af3UMANG3fNoEa1qLQSMCtuopsAi8rYpDb
				4aqAFj4S1oJvtE8oiJJPin2noBFUNOeTtzfB+h6dBExldVBbk/uzpwzznnuIm/ikWcCS8oi+tN3T
				GgVN4roC9aLH2Nb4sEmICY9hXcBkl3OZHrdTr3Cj3NvC/NM+efoAUxFXYGvLxqbmOezXKg25hw9f
				43VFYyH0BsH/n2wXFfSwEfKibwDNwuEN/NiYnyc12WHsSNaVjwtT4FHoySchEkAIx43MwV1IDHI9
				BUHcq645Py1ZvmZ5fFYB9fv+JRdxFYDsdltDUBnsIF7VvyyB/cpvBc/0P0KVSx9cpsIs0hWgQ9lF
				JqW1tIwOh+w0x/ELzbvaaSpwGJRTaOEwLzeVZHfx1I6nbfx2P3buZdsFWz7+S9gVZXhA45HVKgNb
				eVJECb9HneTP0HItJnlKArnfh7ndBom1jEBhlk6EgEKXNnGwCYsZFwy7vFVZjOGs0qUIInAoXqJk
				4QDfEHkEjpMd0h04WjOkJ3AMV9Bm1zjlvUOwe+6NdswjG5DbnSXfch9HmnkP9qfafG/vaghZPIOi
				UhjgdB8OyTMJWIPdFfoFjEVCWuCMR8BOGdelZ6zDlJLPdi1aAQ/amg7uKZDy4ndOraPDTcuKJzSy
				555bw22UcQ00PlQ+nDCIeScC0OYnZuLyB7cUlmKzWs2ZI5XxJoxwqtlaV1tiI5pYuNQFCHaAgA6v
				GAz+SKoRUF+PscKxe/kNa2r73q1S5WD5PoqpzQ7WEBtDAk8DRW6lLXXppMHxrLIH915H4Zo5/UjH
				VZiopWVLDVNAC9E7OJMj0EpgBt6NDOH9UPRP58b5yk+FQk91YgoDH912UTZyRYwtJXX6o7yk4sAq
				ZB4Nrk43h6ItGbn4/Raf+xXuF67ihBWA9QfdojwW1zXEKeCEAQQMnc6KB9otueTO6oRFVRnIPayA
				rafFPR4Acp0DB0DFT2LzzZezmofXS9dIKZk2HsxgveClAf91zw7UKKcXA2PZUyPWXoWVkF3hIN9E
				/ggwO4JDw05sZbjaAtpnd4pMdbw0cp9ELb/9ZWXun1hbrzlQVrt2jCb06778aqbwLMfDOAh1Sc1o
				cjQWTbC5QsO23pRDPz/R8An5gOaSuPE3AJoLqYbRvYKOaCiVMTYZHKzwnuPiqPHvF6drlo/1CW+H
				KbRFm0YtubhhNplhOHLwmu4q3Gk0iGFydVWZqRWykKBZVqzy/pKtFTBgEO8zkyFuT9lDKcOEeIHD
				+4CPruQgYOgm5zkiHgGysiFLs/m8eZLaLE/2siExUV861NU4u1Vzqd4mzrZr50iFgE8HTvWGTbFt
				C5Qho+gUWgqQGDHs2SlMHktEeiKSr/IthAInH/NeBTuTkDAgDvZD1G3qqvmPmHU4O3AhHvAU8dM9
				tp5spznf28xJ/QAf/h+FshBgTtDvMS0Y1rZNvH9P9KF1Le3lAsxW0KeHlAjIzye/Myu8pb1xL7Q+
				nMy35VPuTfKqmyn65ysyZVoLKAd2+0/DEaYb7V3YlRHX6ogP3yrIMsmFaN+9SbL6b486RCTBcDcA
				tNUuYFyqA/55yWCNpGhnOCwrMogorSh9MoQBG4ImXCaV21uVfyVZwzbJX/OJCcG8dJgJilCi0+fn
				8oyAUpUIMeuB/rrtB+/EJQI6btUnKQuyNDfyt/hlP7UOKmYgKowiYYqUUCQzOfWq6tLLYeXyis+B
				VoaAH2ozYuS7qD2WhNm8kgph1EfHNlHd/VJ/zo7QUIlktR2DRGP8r7hLvMXDQejwZeUDl9eVLd0U
				WbJac5/fbTdwk1efoD4GwqLKkXj8FeDmBAIrvA0fHNyNifhCNyNPEUkj190zCuae4ucrzvRwBAz8
				ElH1p6kRGGRPTLgb6WoJFIK8OpvK75erFQaewZCTWYtq4C3jxYPDex+8VYNT84lhHnGWazQOyaMy
				NzCVueIFa8UBaeKscCO8VwMNRWzoHcJdchR8HVafgwBj9WD39pf0qTWf6RBAkvWCnACH1k5b/0t6
				Ib9RH3giR1U35rN8dZxaxn/F2AbFq138Tqwt0CgdNUv1PO8p4lnhild6Qp2ru9/09JUvYQnsqk0Q
				K6dOlPEWgPkxLtoKKbSSyCrb4EguOMDoapIhHm47RauvMxQRVGYVTsRCY4g1wMPlLJpHVm/kQuQf
				5OPmHwCORKM2zy18EtCyN3UpTIBEhCwZvBRpvLaMPLlNq2lwzEVX9WmisjgqtsJIZbePQXtiHpc4
				wWhRF2QptEwLlePCnROrtw6il6lLIoNhxIT2UgAJgNUHqYwx6J3jdSWwWnwgfGH2Sl2KfTVxQQ6B
				O00MT3h+zlD5H2kpMkvyj2qbIZuv+JgrVDympdXz9HtUbVYyt/8bzLbFuUvbTqzwkLXp1b/iv7OO
				UUMsHZyPS8fYptZFZTzFIr0YtnSwWyMOeJubL7R6ggHcLclSzDa+NrBtYiHNxCP++6ikS8dBDbyT
				ZgYqP5jIH0mp0hk2uJ+ye/W/OFsxY7G2lj12hdCz/CpdsNBAsQkFYIJep3ANyW5Bxgg8BxTvWmBX
				SAfvP3POUWtj8KTRzr+h5R6Yam/SxdUENOb1nCSUTQnnvrr7t/KSScD4qVJjETQ0C9jEqxfpNh+t
				MbXngPC8Toy445qUCgi6NVY3sOxIR+MPa2vzKdEQIY2BPUczBe+UOr8oIUDyI2kM2rSe2B29OxFL
				3dFlLlC/SNmBiV1HgQgICXALuKk5HguNbxoKQ5yi9aCOhFBf3YP0W31sBrFl+qHIBzbOlTAsQFDf
				R8eppDrlmwJBsPkenYapcvdxPD4Z5jBCFK0BdSf3P3wKh7eCsZnUAxFOIS1YR0NZ327bnxyPmRCk
				ghMUoIFUofzfJOn72dJxNI7JG1JURByK72mSVRxp393yg6dddHMVGO7CXy8nA1AWVTdQjmxE+KNf
				VhOJ2WLV4U9amgb7QhKYfdWg22gl03L4APmrLw1ECFqgopnMNl5n3C/ZhgUWgUI+RJ8Wa4ZuNPoS
				CVM0NpuEKNwj2hzQDBRtaGys1Rm58/xNQVDQK7E8r70GvEgeCMjnSI5BO0CHg92/0cZGY609sxPM
				bkK5g2bSBoOPNQCKjMG6rre7GEoImmHZJk82VjbmbaVy8/Y2Icjo3RvZ/dTwxLEoFvdNsi9VwMDb
				CaBiYdS0y6W+Q2J6WIEoMCi4SJxwFeqg26vD2CF2slnooksCtrhcUCrqm2bOlhj1hQ3mOCuageNC
				oQVx9ckItiIuqSF8ReG54oYDZPUwc7sSI7GFldVH76+8J1cva8MVqSw3xs4a/c+B7qneTdbriOFe
				wvA2Zu0Um6R6s8tW1NOeCEpM4S1LsrV6cRWtI8X/KNK8Tmoqba5WIWCDvSLAgyG3WmrXcx8VjpKQ
				NSeQf/8fPFA4EgCCXRiKZSCKrY/A3g3EPxSq/2bLgC38nyhR8L3zn2fnq4JUtiHQ/gc/igPb9peo
				uhQ18gSpfRgkinOe90FtWwqehYHUfo4RxTjo+SDDrAUNSSBqH8eIYpwAfOlzc8z0HKD2YJQo/mjI
				Jtx6u1MzXFR7gBIqb2aoXnR/H70lDJ42JfosmHilzhMtAIhH9S8RKMzBOk1lqDcNT81tBkzpOFdv
				NoIOSysVVNFYsT9llgoezhXMlqJD3WQFXfUV46YaMGDDuaBnY+iwt19BpS6L/VPxV/DmXHG2FB0K
				hAkFJuDaKbbYHYLMggPn+s5SoiPPsgVZLRfnDcBswcW59tlPdJDMXBBS5cXUiWku2DhX/2wOHWY2
				L6jSfzF/mlNeeZAJeTNG0UcwgDH+MoycqU4CjDcZshBbWCVErmEsUzOGhFftCuMxG9Ygl5wk5zTG
				ntZkiPna9GK8zztl2saVBd3JANyZsRDRTgYAeWPQH61AdjRDcws0nCECGDbjd26gNbLy7oIG5Ns0
				3sCwoIF9KmtWwEWzCSb1FkGrNS4BYk6DlPeRaEHXbd3WeMs9G3ywb2tQ4H2IdnZd1EMbz7V0wwl8
				QxvEeV9M678u8dWNFzZwmIGVEOUhDzdl3AptJzhq0XEMpEaBBvvZnBs8UC/rhxwJSc0npwHLaKL3
				JSCu8wZyYEOdxZ8a5eqt8otvYVAgJWXhWYjad9luL3o0QjWivIgb3IRdJKwXvTBBtLEBNH++Ze75
				+wXWttOyAtGfFVPnkmX1fVJKET4yXAlmB9obv75nsloUCwieZsLT07Gst5jxBk3grs2cAvBdElJZ
				v2Ec22Uq1Jmw2iU7FL92QRrFbGXBvVr3PJM1WYwAWAYwLckgT9gCVxl8EBZlOaDV6omfumZ49gNX
				61ChAXlFLTUGVNXutD438XaCS1b3YkA2J8wqjCOZbliTiiQMHuFOrWQvhAHTfs4ib4faNf8bIowY
				RMa3whTUqkCZU8NU9qs7N8HECI/LDh+z4DFDPcoBmpQxP/pzxRZGDKOsan3YerylCj8G4bMeWwJM
				jPCi9l76cT9hL0bGvdgjgBDqYgSkNAZfW7nj03wDzAQIEIpvGeEttf+Mi+RsrNh0ahT04i2KwhMg
				acCnpXKDj3xHDynTyCogc+7M+JVy50oKorV3JRB7/z2oWe444sy3qmBK2sNDEnNUJ4c/02UmQDZQ
				ze6TJS4L9bgabsF5N4AYlA1bk5/5gFnF87mFqSNeiHJbYYOJaYGN+DNB238CTpeJkDLB2ZBuxiwE
				ZgtkLmfQsYqx8qoZbCCafV57Ggb80lgQSPYXd0rUsKHxrErSBzXGLjbO9by7PDGxYdtkT267bSC1
				DcwU9MSLKx5UnRXGudm0vGdiLVE0ZFNu4JMJTaSRsBRUH/LkR2kO0wEeB2SkOgkWDHHK2XO++yGE
				C9jWCXaDf1fR/mNVRizg1RBXCLKDgQZBioNrKnwHl7ozRtpGCYXwHLYmgu3j2VBEeBeUOluvUnsC
				N4GgFjkZdO2mU9CHObJR9YQgEnj8+9XSOETBdaQgsULQBk7kMl4hQsc8/aADVAiHYQ8ONnDLOY8j
				pWpjMiq93MDimjg17OUegS81/o7m14wPVJIny3Z9thptCiMYppktu5vBjogir093EhDrqsQfNRHJ
				/kM4bxM8CCYgn3EBkTwH8XNK1UI7p9iJxJ0ZsLKGBCkFpWawvpCL8OWEB/xxzky4JVJcKbw62+TC
				JiHehpCYs3FkEnGs+FJQYwbaFVIOZjThA31mgOHkjpRSCs9my1zYirAdQx5dMSKMjEYiWApincHt
				Qr4D6iWwkHZpMe9FSZmlcGi2w4UNCMUsVHHEopGncYk4WbTHbJoKWww6KvTgTVGoamOdCcmMKJg9
				E5KrAiyQk/fT8w9SUIk65aAm38NEFto2oEf4BpSlcCLmGErm4Ega7sCcOIPnARWVIA7KCCX2JkxT
				5CfvN0DHpPTebQ282LaLMcinfD2QjMsyse1aT2aXxU5M8zLy6NSmoxkuPuq4IkI7pOuT/aciqBCz
				qdf0gXb2UhTIntYsnbv6X0HSNOv4T74Hrw7Cvqxn41mznHtW/dM54Vk8nZA6dyrYeczapmds5sRy
				+Qch79RP+AizxHmeTX2UObyPvbxJ8LfegkLzD7tNm4oMBkQC2Qo1n1A2a3rknqCAfRjUKWlOmnPp
				FdZgMqFWzZlbXQJD1nU1NIg8ydoolBs04MArrScEMTzKkGuq2ozGNREBcm2RrJCKlonBjMqdBJ2X
				Vh9uZkSY4NqRgbRHMwO0InWD+yPSNFLBd9zRlYaCVEtqlyLaTv6kwBYp9VNE67xW6ptFy9TDYB5K
				GyD3l7LfJtPIDAbFp5GQB4SJFkfaQRehWOkEpAj0wW9CAiagxQmS/HAGcITsaT6rYXpeFoqE7lcx
				kSfSIzJDOLw/c8dRvmqe8MYEEafhpRsnGIcIk8ml4ztdCTA+yMTGYIjQDiHnQ2UsRHwgn5DMBUwx
				syY44jCAsIrRVfDlbYK6sUyEPF4gSFZQdkfXkPG9/E1Q4IQaK+FTqj5IeXAVq9PuZf8EpY0zEWqk
				HnhHoKVkIGFx8QkcJdAt2UeJJAZMDlUhOtXeuEsot1EPfdQ55LJwPpx2viN79Z/w2gUp57CpDeHx
				1lA9Y6LXO5cJ8FS4AGYDXBc8v1TLUVivmiW8KUHEabiKwimSDImTep2fgSEkrxIIeNdE5bHL4CUC
				8Wf10Y3pyZ+E0S6k3MOvmg2C2oUqGb0YMtz5vQ6VbOg30TTP9MLcG7GhQvCdS95BhS82AMkp34IE
				DKtCWUTJlIwmBaxxMhPixPyEC46NzEkeBDydOd10oiEeMc/3MTHvDNZlbaOouEfXb6IKnwRsS0qR
				w3ODmoJOoGFsT+Qh3ZqdHHK9s5GJYdtBoXBUkW/5J/qBGwPD/TBK+kIMhOOUa5TLieHYSYBvawKt
				VLFp3QXBALY8ujVrWVYIDNojRW8bmKNTYelqB8Tnz4qMESnz1+C1wDca+Z4xkEzXwLrkEDSrEtL3
				NBDU14n249HgLuix9Q9JuagGTTg4ZKf02PadsQCqBF2q44tBuaF3rzhtQVvWKGg2jRQvNODTAKwE
				S0O85bEEdoJdkrKXBndXgPmzCdDPJuZxMlKmyOBfBWIPAKXKFuuBqbAyMRy6Br/7NA7dfyAgDrsi
				VUNEMsDKONjaMgBz4/cF4FGvZgV2MldBiYOpXJm9oNQAKDvBCgA+mbNx6jjzG5Ns5pKNk0Xmt798
				aXoTYPZ5XVvAnbBkVxNfuOJk0xKl0zlBVeeTtPiAgnNGA+P1OsxqjC04HHRkvxgdVuoYZVZwuJvT
				+A1O0vQkBaegox9JoaJDaGPcCg4zZY6lQLV8j0ApuXvcbtDS7Jg6tPeIyEfILBSoU+HDFiGQ/whv
				hJGQyNmDfafDtTABXlyQ+aC3Z9pn1HcFaiSJ7CCofOg3MVY2LrMU2W6QXuTR8+e3hZQTbyldUlwK
				CYROClIkIhoJEvk8d6w+qQrJIE0+xX3OATY40wIswdhKAQakUWamROt9LziJL8UYS8JXHTnvLb8U
				p8n6tDjUaHPY5bBVlyRPMG2BJvbPh3VtRjgSc4lVp5JVJoCgCdc7CfuU5Adngl7VnXqoqaZuHrDm
				akERSufhd7zmravuKm83LdZGvv7B4ScdM4Tz1Wohec6pBt0Lon4jYlN4oDpxgpZOLzxJsvSpc8Gl
				8o820HMNawH96NOFS+wnWUfkXPAhlaCxnytooRg5MjclTSh0FAO7YhBahSWLCRydLv+KzJw8KX40
				L68/SeLlx29GxipsAJmz14l5Onf2Jj1xU14FrZFWWRZhnVJzmu2RaKeBjDhlBH8i3ioWgLu0lyRi
				Zpv2SuWgU46ZTCwJG4olqfZHvpKg1d71EXeKgYIqbL8bKsRPE+FLqHMctdJAjMm69zh6yjZbsabA
				yrgxNduhZIO4aDuBMfqUAAPF6nGqNoTs5QGSgujlQldnqhZ2qQCnx4hTlzHlqbHylwBB4u1TiV0q
				1nGr3j6d3+f5djfD1qMhZKIhM3sDd9BFLPbh+fPgjhSQV4DKdq4qHEC0tJLATTJW3AsDlWR7LEOx
				XM5mYJYWtIKTgyd3vXASv3JvwutFhSGAdZtWyBl4vG5mQ7w997pjczE0QOiUrJUK4C/dG0VZ+E/3
				In6PVFiwmIVHjSgju+6kkXd02J0U6CmVc9wJxa0gAO7bvTCiYx5+o0R9qWRhTeG+FRZDBt5pxORs
				4Z053DWV94DZbNQmBpaHlxJC1Y3r1Jd3B8m0Z8tC8aeKa+UKfwLPlt6ziAo+hWNT7zO/qnr1nhex
				9teiFnOgApBKv67lFHD16cCXgnAjFXrHHA9al96JWm7xbhBGkH6Fs6x7MIuvtOueWdtCd6REc2fB
				r4GIuGcHg6wV94BAJF9WSxp+Lr8EOUu2Nxy2HecXudleV+GHs/a5E5xsPkd9BToJtCMszR/XP2Wh
				3QjhNNXsIyc7Rfj01B+oJseOTLQ/mn/CHru5woFE7GNmO9H4+PUYqCq+jqxwfzT/tPV1I4Sz2K6P
				THcK4hOoYqAltY4E8f6jBOZb650XUIg8ODrfCapjBlcyyRRWb1GqOwVElJbVNzX8damefZarEwgM
				cxsPMqM+JMAJxMVvd9RzdBYgUOeSOFYIxQE7mj51NFnU9NMfdukC1WppQmUUJtK/8nU1RjoWE3J0
				5QBRIMwZ3yB6rq49iYhetpKbQAoRcCPhjKn58+awLIx/noxl8XnZUJQTctlo7Dw3nHOinSdSpDkf
				qK1NC5UAPG2+1CV5bPPdX6XmslVgRoQy2IfMH+ZlISRzDisV5q7Nj4b/SUER2pgtF1z/cD1wy7du
				5fMQCzf5IR8gj1m67d0PJxaEZE++rgAksb9PPsbAN+xeftULFHyp0wSm2E71/+Yc3hkNWzj1XaX9
				cRzbTZM758JiCLYQqLzm/XEc2z01Srr7kxBvCzCDE+D+6GK7p2xdc67sJ5yr2MrOZKY79ikeje30
				ancFeGu41znYal6Y1N3WWZ7Gdvqyr1UQZ79l/e+tGsn/fSrvsjK2A8FaMudu/6WDD63eGZzxD/Mf
				26nO/jnnYj0meeXa7xlctsu8Z1hl0CE5523VUZoKwyDkffP/s3s8N3inRiD3nKP2iWPlPyKkM7Hf
				/hG6te14VGKvz17tD92iW3/iCDXYdohFX86tb0uVC1Wifh2hhtvuIK2I|
			)
			(checksum "4895F365B99B6527572AD1F91A85EFC9")
		)
	)
	(model "kicad-embed://FCS8-20-01-L-S-A-TR.stp"
		(offset
			(xyz 0 -3.175 0.4)
		)
		(scale
			(xyz 1 1 1)
		)
		(rotate
			(xyz 90 -180 -180)
		)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_analog/sym-lib-table <==
(sym_lib_table
	(version 7)
	(lib (name "quack_analog") (type "KiCad") (uri "${KIPRJMOD}/quack_analog.kicad_sym") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_din/fp-lib-table <==
(fp_lib_table
	(version 7)
	(lib (name "quack_din") (type "KiCad") (uri "${KIPRJMOD}/quack_din.pretty") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_din/quack_din.kicad_dru <==
(version 1)

(rule "20mil clearance between signal tracks and GND zone"
    (constraint clearance (min 20mil))
    (condition "A.Type == 'Zone' && B.Type == 'Track' && A.NetName == 'GND' && B.hasNetclass('Signal')"))


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_din/quack_din.kicad_pro <==
{
  "board": {
    "3dviewports": [],
    "design_settings": {
      "defaults": {
        "apply_defaults_to_fp_barcodes": false,
        "apply_defaults_to_fp_dimensions": false,
        "apply_defaults_to_fp_fields": false,
        "apply_defaults_to_fp_shapes": false,
        "apply_defaults_to_fp_text": false,
        "board_outline_line_width": 0.05,
        "copper_line_width": 0.2,
        "copper_text_italic": false,
        "copper_text_size_h": 1.5,
        "copper_text_size_v": 1.5,
        "copper_text_thickness": 0.3,
        "copper_text_upright": false,
        "courtyard_line_width": 0.05,
        "dimension_precision": 4,
        "dimension_units": 3,
        "dimensions": {
          "arrow_length": 1270000,
          "extension_offset": 500000,
          "keep_text_aligned": true,
          "suppress_zeroes": true,
          "text_position": 0,
          "units_format": 0
        },
        "fab_line_width": 0.1,
        "fab_text_italic": false,
        "fab_text_size_h": 1.0,
        "fab_text_size_v": 1.0,
        "fab_text_thickness": 0.15,
        "fab_text_upright": false,
        "other_line_width": 0.1,
        "other_text_italic": false,
        "other_text_size_h": 1.0,
        "other_text_size_v": 1.0,
        "other_text_thickness": 0.15,
        "other_text_upright": false,
        "pads": {
          "drill": 0.8,
          "height": 1.27,
          "width": 2.54
        },
        "silk_line_width": 0.1,
        "silk_text_italic": false,
        "silk_text_size_h": 1.0,
        "silk_text_size_v": 1.0,
        "silk_text_thickness": 0.1,
        "silk_text_upright": false,
        "zones": {
          "min_clearance": 0.1524
        }
      },
      "diff_pair_dimensions": [
        {
          "gap": 0.0,
          "via_gap": 0.0,
          "width": 0.0
        }
      ],
      "drc_exclusions": [],
      "meta": {
        "version": 2
      },
      "rule_severities": {
        "annular_width": "error",
        "clearance": "error",
        "connection_width": "warning",
        "copper_edge_clearance": "ignore",
        "copper_sliver": "warning",
        "courtyards_overlap": "error",
        "creepage": "error",
        "diff_pair_gap_out_of_range": "error",
        "diff_pair_uncoupled_length_too_long": "error",
        "drill_out_of_range": "error",
        "duplicate_footprints": "warning",
        "extra_footprint": "warning",
        "footprint": "error",
        "footprint_filters_mismatch": "ignore",
        "footprint_symbol_field_mismatch": "warning",
        "footprint_symbol_mismatch": "warning",
        "footprint_type_mismatch": "ignore",
        "hole_clearance": "error",
        "hole_to_hole": "warning",
        "holes_co_located": "warning",
        "invalid_outline": "error",
        "isolated_copper": "warning",
        "item_on_disabled_layer": "error",
        "items_not_allowed": "error",
        "length_out_of_range": "error",
        "lib_footprint_issues": "warning",
        "lib_footprint_mismatch": "warning",
        "malformed_courtyard": "error",
        "microvia_drill_out_of_range": "error",
        "mirrored_text_on_front_layer": "warning",
        "missing_courtyard": "ignore",
        "missing_footprint": "warning",
        "missing_tuning_profile": "warning",
        "net_conflict": "warning",
        "nonmirrored_text_on_back_layer": "warning",
        "npth_inside_courtyard": "error",
        "padstack": "warning",
        "pth_inside_courtyard": "error",
        "shorting_items": "error",
        "silk_edge_clearance": "warning",
        "silk_over_copper": "warning",
        "silk_overlap": "warning",
        "skew_out_of_range": "error",
        "solder_mask_bridge": "error",
        "starved_thermal": "error",
        "text_height": "warning",
        "text_on_edge_cuts": "error",
        "text_thickness": "warning",
        "through_hole_pad_without_hole": "error",
        "too_many_vias": "error",
        "track_angle": "error",
        "track_dangling": "warning",
        "track_not_centered_on_via": "ignore",
        "track_on_post_machined_layer": "error",
        "track_segment_length": "error",
        "track_width": "error",
        "tracks_crossing": "error",
        "tuning_profile_track_geometries": "ignore",
        "unconnected_items": "error",
        "unresolved_variable": "error",
        "via_dangling": "warning",
        "zones_intersect": "error"
      },
      "rules": {
        "max_error": 0.00508,
        "min_clearance": 0.1016,
        "min_connection": 0.1524,
        "min_copper_edge_clearance": 0.254,
        "min_groove_width": 0.0,
        "min_hole_clearance": 0.2032,
        "min_hole_to_hole": 0.254,
        "min_microvia_diameter": 0.0,
        "min_microvia_drill": 0.0,
        "min_resolved_spokes": 2,
        "min_silk_clearance": 0.1524,
        "min_text_height": 1.016,
        "min_text_thickness": 0.1524,
        "min_through_hole_diameter": 0.254,
        "min_track_width": 0.1524,
        "min_via_annular_width": 0.0762,
        "min_via_diameter": 0.4064,
        "solder_mask_to_copper_clearance": 0.0,
        "use_height_for_length_calcs": true
      },
      "teardrop_options": [
        {
          "td_onpthpad": true,
          "td_onroundshapesonly": false,
          "td_onsmdpad": true,
          "td_ontrackend": false,
          "td_onvia": true
        }
      ],
      "teardrop_parameters": [
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_round_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_rect_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_track_end",
          "td_width_to_size_filter_ratio": 0.9
        }
      ],
      "track_widths": [
        0.0,
        0.1778
      ],
      "tuning_pattern_settings": {
        "diff_pair_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 1.016
        },
        "diff_pair_skew_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        },
        "single_track_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        }
      },
      "via_dimensions": [
        {
          "diameter": 0.0,
          "drill": 0.0
        },
        {
          "diameter": 0.508,
          "drill": 0.254
        }
      ],
      "zones_allow_external_fillets": false
    },
    "ipc2581": {
      "bom_rev": "",
      "dist": "",
      "distpn": "",
      "internal_id": "",
      "mfg": "",
      "mpn": "",
      "sch_revision": "3.0"
    },
    "layer_pairs": [],
    "layer_presets": [],
    "viewports": []
  },
  "boards": [],
  "component_class_settings": {
    "assignments": [],
    "meta": {
      "version": 0
    },
    "sheet_component_classes": {
      "enabled": false
    }
  },
  "cvpcb": {
    "equivalence_files": []
  },
  "erc": {
    "erc_exclusions": [],
    "meta": {
      "version": 0
    },
    "pin_map": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        1,
        2
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        2,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ]
    ],
    "rule_severities": {
      "bus_definition_conflict": "error",
      "bus_entry_needed": "error",
      "bus_to_bus_conflict": "error",
      "bus_to_net_conflict": "error",
      "different_unit_footprint": "error",
      "different_unit_net": "error",
      "duplicate_reference": "error",
      "duplicate_sheet_names": "error",
      "endpoint_off_grid": "warning",
      "extra_units": "error",
      "field_name_whitespace": "warning",
      "footprint_filter": "ignore",
      "footprint_link_issues": "warning",
      "four_way_junction": "ignore",
      "ground_pin_not_ground": "warning",
      "hier_label_mismatch": "error",
      "isolated_pin_label": "warning",
      "label_dangling": "error",
      "label_multiple_wires": "warning",
      "lib_symbol_issues": "warning",
      "lib_symbol_mismatch": "warning",
      "missing_bidi_pin": "warning",
      "missing_input_pin": "warning",
      "missing_power_pin": "error",
      "missing_unit": "warning",
      "multiple_net_names": "warning",
      "net_not_bus_member": "warning",
      "no_connect_connected": "warning",
      "no_connect_dangling": "warning",
      "pin_not_connected": "error",
      "pin_not_driven": "error",
      "pin_to_pin": "error",
      "power_pin_not_driven": "error",
      "same_local_global_label": "warning",
      "similar_label_and_power": "warning",
      "similar_labels": "warning",
      "similar_power": "warning",
      "simulation_model_issue": "ignore",
      "single_global_label": "ignore",
      "stacked_pin_name": "warning",
      "unannotated": "error",
      "unconnected_wire_endpoint": "warning",
      "undefined_netclass": "error",
      "unit_value_mismatch": "error",
      "unresolved_variable": "error",
      "wire_dangling": "error"
    }
  },
  "libraries": {
    "pinned_footprint_libs": [],
    "pinned_symbol_libs": []
  },
  "meta": {
    "filename": "quack_din.kicad_pro",
    "version": 3
  },
  "net_settings": {
    "classes": [
      {
        "bus_width": 12,
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_via_gap": 0.25,
        "diff_pair_width": 0.2032,
        "line_style": 0,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Default",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 2147483647,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254,
        "wire_width": 6
      },
      {
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_width": 0.2032,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Signal",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 0,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254
      }
    ],
    "meta": {
      "version": 5
    },
    "net_colors": null,
    "netclass_assignments": null,
    "netclass_patterns": [
      {
        "netclass": "Signal",
        "pattern": "*D?*"
      },
      {
        "netclass": "Signal",
        "pattern": "*B?*"
      }
    ]
  },
  "pcbnew": {
    "last_paths": {
      "gencad": "",
      "idf": "",
      "netlist": "",
      "plot": "quack__din_gerber",
      "pos_files": "",
      "specctra_dsn": "",
      "step": "",
      "svg": "",
      "vrml": ""
    },
    "page_layout_descr_file": ""
  },
  "schematic": {
    "annotate_start_num": 0,
    "annotation": {
      "method": 0,
      "sort_order": 1
    },
    "bom_export_filename": "${PROJECTNAME}.csv",
    "bom_fmt_presets": [],
    "bom_fmt_settings": {
      "field_delimiter": ",",
      "keep_line_breaks": false,
      "keep_tabs": false,
      "name": "CSV",
      "ref_delimiter": ",",
      "ref_range_delimiter": "",
      "string_delimiter": "\""
    },
    "bom_presets": [],
    "bom_settings": {
      "exclude_dnp": false,
      "fields_ordered": [
        {
          "group_by": false,
          "label": "Reference",
          "name": "Reference",
          "show": true
        },
        {
          "group_by": false,
          "label": "Qty",
          "name": "${QUANTITY}",
          "show": true
        },
        {
          "group_by": true,
          "label": "Value",
          "name": "Value",
          "show": true
        },
        {
          "group_by": true,
          "label": "Footprint",
          "name": "Footprint",
          "show": true
        },
        {
          "group_by": false,
          "label": "Datasheet",
          "name": "Datasheet",
          "show": true
        },
        {
          "group_by": false,
          "label": "LCSC",
          "name": "LCSC",
          "show": true
        }
      ],
      "filter_string": "",
      "group_symbols": true,
      "include_excluded_from_bom": true,
      "name": "Default Editing",
      "sort_asc": true,
      "sort_field": "Reference"
    },
    "bus_aliases": {},
    "connection_grid_size": 50.0,
    "drawing": {
      "dashed_lines_dash_length_ratio": 12.0,
      "dashed_lines_gap_length_ratio": 3.0,
      "default_line_thickness": 6.0,
      "default_text_size": 50.0,
      "field_names": [],
      "hop_over_size_choice": 0,
      "intersheets_ref_own_page": false,
      "intersheets_ref_prefix": "",
      "intersheets_ref_short": false,
      "intersheets_ref_show": false,
      "intersheets_ref_suffix": "",
      "junction_size_choice": 3,
      "label_size_ratio": 0.375,
      "operating_point_overlay_i_precision": 3,
      "operating_point_overlay_i_range": "~A",
      "operating_point_overlay_v_precision": 3,
      "operating_point_overlay_v_range": "~V",
      "overbar_offset_ratio": 1.23,
      "pin_symbol_size": 25.0,
      "text_offset_ratio": 0.15
    },
    "legacy_lib_dir": "",
    "legacy_lib_list": [],
    "meta": {
      "version": 1
    },
    "net_format_name": "",
    "page_layout_descr_file": "",
    "plot_directory": "",
    "reuse_designators": true,
    "space_save_all_events": true,
    "spice_current_sheet_as_root": false,
    "spice_external_command": "spice \"%I\"",
    "spice_save_all_currents": false,
    "spice_save_all_dissipations": false,
    "spice_save_all_voltages": false,
    "subpart_first_id": 65,
    "subpart_id_separator": 0,
    "top_level_sheets": [
      {
        "filename": "quack_din.kicad_sch",
        "name": "quack_din",
        "uuid": "4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
      }
    ],
    "used_designators": "",
    "variants": []
  },
  "sheets": [
    [
      "4a8f7818-f5ac-4d69-a28d-fa3268b760a7",
      "quack_din"
    ]
  ],
  "text_variables": {},
  "tuning_profiles": {
    "meta": {
      "version": 0
    },
    "tuning_profiles_impedance_geometric": []
  }
}


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_din/quack_din.kicad_sch <==
(kicad_sch
	(version 20260306)
	(generator "eeschema")
	(generator_version "10.0")
	(uuid "4a8f7818-f5ac-4d69-a28d-fa3268b760a7")
	(paper "A4")
	(title_block
		(title "Digital Input Board")
		(date "2026-04-28")
		(rev "3.0")
		(company "ANLAtomTrappers")
		(comment 1 "QuACK - Digital Input")
		(comment 2 "Designed by: Zeyu Ye")
	)
	(lib_symbols
		(symbol "Connector:Conn_Coaxial_x2_Isolated"
			(pin_names
				(offset 1.016)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0.254 3.048 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "Conn_Coaxial_x2_Isolated"
				(at 2.921 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "BNC SMA SMB SMC LEMO coaxial connector CINCH RCA"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "*BNC* *SMA* *SMB* *SMC* *Cinch* *LEMO*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_0_1"
				(polyline
					(pts
						(xy -2.54 0) (xy -0.508 0)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start 1.778 0)
					(mid 0.222 -1.8079)
					(end -1.778 -0.508)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start -1.778 0.508)
					(mid 0.2221 1.8084)
					(end 1.778 0)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 0)
					(radius 0.508)
					(stroke
						(width 0.2032)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 -2.54) (xy 0 -1.778)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_1_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "In1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -5.08 90)
					(length 2.54)
					(name "Ext1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_2_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "In2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -5.08 90)
					(length 2.54)
					(name "Ext2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:C_Small"
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0.254)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "C"
				(at 0.254 1.778 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "C_Small"
				(at 0.254 -2.032 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Unpolarized capacitor, small symbol"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "capacitor cap"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "C_*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "C_Small_0_1"
				(polyline
					(pts
						(xy -1.524 0.508) (xy 1.524 0.508)
					)
					(stroke
						(width 0.3048)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -1.524 -0.508) (xy 1.524 -0.508)
					)
					(stroke
						(width 0.3302)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "C_Small_1_1"
				(pin passive line
					(at 0 2.54 270)
					(length 2.032)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -2.54 90)
					(length 2.032)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:R_Small_US"
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0.254)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "R"
				(at 0.762 0.508 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "R_Small_US"
				(at 0.762 -1.016 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Resistor, small US symbol"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "r resistor"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "R_*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "R_Small_US_1_1"
				(polyline
					(pts
						(xy 0 1.524) (xy 1.016 1.143) (xy 0 0.762) (xy -1.016 0.381) (xy 0 0)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 0) (xy 1.016 -0.381) (xy 0 -0.762) (xy -1.016 -1.143) (xy 0 -1.524)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(pin passive line
					(at 0 2.54 270)
					(length 1.016)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -2.54 90)
					(length 1.016)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Regulator_Linear:TLV75533PDBV"
			(pin_names
				(offset 0.254)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at -3.81 5.715 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "TLV75533PDBV"
				(at 0 5.715 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
				(at 0 8.255 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
						(italic yes)
					)
				)
			)
			(property "Datasheet" "http://www.ti.com/lit/ds/symlink/tlv755p.pdf"
				(at 0 1.27 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "500mA Low Dropout Voltage Regulator, Fixed Output 3.3V, SOT-23-5"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "LDO Regulator Fixed Positive"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "SOT?23*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "TLV75533PDBV_0_1"
				(rectangle
					(start -5.08 4.445)
					(end 5.08 -5.08)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "TLV75533PDBV_1_1"
				(pin power_in line
					(at -7.62 2.54 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 -7.62 90)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 0 0)
					(length 2.54)
					(name "EN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin no_connect line
					(at 5.08 0 180)
					(length 2.54)
					(hide yes)
					(name "NC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 7.62 2.54 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:+3.3V"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "+3.3V"
				(at 0 3.556 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"+3.3V\""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "+3.3V_0_1"
				(polyline
					(pts
						(xy -0.762 1.27) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 2.54) (xy 0.762 1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 0) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "+3.3V_1_1"
				(pin power_in line
					(at 0 0 90)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:GND"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "GND"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "GND_0_1"
				(polyline
					(pts
						(xy 0 0) (xy 0 -1.27) (xy 1.27 -1.27) (xy 0 -2.54) (xy -1.27 -1.27) (xy 0 -1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "GND_1_1"
				(pin power_in line
					(at 0 0 270)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_din:FCS8-20-01-L-S-A-TR"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 30.48 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "FCS8-20-01-L-S-A-TR"
				(at 0 27.94 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "quack_din:SAMTEC_FCS8-20-01-L-S-A-TR"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_0_1"
				(rectangle
					(start -2.54 25.4)
					(end 2.54 -31.75)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_1_1"
				(pin passive line
					(at 5.08 22.86 180)
					(length 2.54)
					(name "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 20.32 180)
					(length 2.54)
					(name "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 17.78 180)
					(length 2.54)
					(name "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 15.24 180)
					(length 2.54)
					(name "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 12.7 180)
					(length 2.54)
					(name "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 10.16 180)
					(length 2.54)
					(name "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 7.62 180)
					(length 2.54)
					(name "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 5.08 180)
					(length 2.54)
					(name "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 2.54 180)
					(length 2.54)
					(name "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 0 180)
					(length 2.54)
					(name "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -2.54 180)
					(length 2.54)
					(name "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -5.08 180)
					(length 2.54)
					(name "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -7.62 180)
					(length 2.54)
					(name "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -10.16 180)
					(length 2.54)
					(name "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -12.7 180)
					(length 2.54)
					(name "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -15.24 180)
					(length 2.54)
					(name "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -17.78 180)
					(length 2.54)
					(name "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -20.32 180)
					(length 2.54)
					(name "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -22.86 180)
					(length 2.54)
					(name "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -25.4 180)
					(length 2.54)
					(name "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -29.21 180)
					(length 2.54)
					(name "S"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_din:SN74LVC8T245DW"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 16.51 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "SN74LVC8T245"
				(at 0 13.97 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc8t245.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Dual-Supply Bus Transceiver With Configurable Voltage Translation and 3-State Outputs"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "SN74LVC8T245DW_1_1"
				(rectangle
					(start -7.62 12.7)
					(end 7.62 -17.78)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin power_in line
					(at -10.16 -12.7 0)
					(length 2.54)
					(name "VCCA"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 10.16 0)
					(length 2.54)
					(name "DIR"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 7.62 0)
					(length 2.54)
					(name "A1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 5.08 0)
					(length 2.54)
					(name "A2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 2.54 0)
					(length 2.54)
					(name "A3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 0 0)
					(length 2.54)
					(name "A4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -2.54 0)
					(length 2.54)
					(name "A5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -5.08 0)
					(length 2.54)
					(name "A6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -7.62 0)
					(length 2.54)
					(name "A7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -10.16 0)
					(length 2.54)
					(name "A8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -15.24 180)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -15.24 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -15.24 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -10.16 180)
					(length 2.54)
					(name "B8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -7.62 180)
					(length 2.54)
					(name "B7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -5.08 180)
					(length 2.54)
					(name "B6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -2.54 180)
					(length 2.54)
					(name "B5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 0 180)
					(length 2.54)
					(name "B4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 2.54 180)
					(length 2.54)
					(name "B3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 5.08 180)
					(length 2.54)
					(name "B2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 7.62 180)
					(length 2.54)
					(name "B1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 10.16 10.16 180)
					(length 2.54)
					(name "~{OE}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "22"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -12.7 180)
					(length 2.54)
					(name "VCCB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "23"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -12.7 180)
					(length 2.54)
					(hide yes)
					(name "VCCB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "24"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
	)
	(junction
		(at 68.58 100.33)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "0000002d-cafe-0000-0000-000000000000")
	)
	(junction
		(at 111.76 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "078f353b-b6a0-4936-8927-46c1c916c423")
	)
	(junction
		(at 171.45 123.19)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "1d27053e-89b9-4969-820e-97fbad855e09")
	)
	(junction
		(at 148.59 91.44)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "321d3f7e-65fb-459c-bbe0-0862275ed397")
	)
	(junction
		(at 171.45 101.6)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "32aa3886-1161-426d-a8ad-fd2c0f439590")
	)
	(junction
		(at 88.9 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4202c687-a862-4a3b-8d72-fc8ffaaecead")
	)
	(junction
		(at 148.59 123.19)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "612ef147-e74b-4f1a-8308-7f65dc11fedc")
	)
	(junction
		(at 148.59 101.6)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "9a57439b-26be-4a5b-a8c6-dd40714a546c")
	)
	(junction
		(at 171.45 113.03)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "9fcef57d-5069-4431-93b3-725762ffba56")
	)
	(junction
		(at 171.45 91.44)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "cf93ed13-2943-4144-839f-2dc7ffc6f94b")
	)
	(junction
		(at 148.59 113.03)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "dc8b4f95-31d3-41b0-baa5-d9ab40b22388")
	)
	(junction
		(at 92.71 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fd974dec-b728-4557-98c3-36205a3f5c73")
	)
	(no_connect
		(at 66.04 92.71)
		(uuid "00000027-cafe-0000-0000-000000000000")
	)
	(no_connect
		(at 66.04 95.25)
		(uuid "00000028-cafe-0000-0000-000000000000")
	)
	(no_connect
		(at 66.04 74.93)
		(uuid "014db32f-fb99-497e-a3ba-39c52346c1cb")
	)
	(no_connect
		(at 66.04 72.39)
		(uuid "5786efda-23d5-4a7b-aec7-0eb4f027d0df")
	)
	(no_connect
		(at 66.04 80.01)
		(uuid "818e820f-6d3b-4fd5-812b-24ece7cbcc3a")
	)
	(no_connect
		(at 66.04 85.09)
		(uuid "8c0196a8-8508-4582-8606-9be997c0ece2")
	)
	(no_connect
		(at 66.04 90.17)
		(uuid "9834b750-5976-43dc-b3df-e47849c42b34")
	)
	(no_connect
		(at 66.04 77.47)
		(uuid "bb4f151e-d1f9-4fcd-8b32-834c1d53d350")
	)
	(no_connect
		(at 66.04 82.55)
		(uuid "db2862b8-8083-41a0-a363-3a60855ac7a0")
	)
	(no_connect
		(at 66.04 87.63)
		(uuid "fa273a52-29f7-4e60-862e-ef489a30d203")
	)
	(wire
		(pts
			(xy 66.04 97.79) (xy 68.58 97.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "00000029-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 66.04 100.33) (xy 68.58 100.33)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0000002c-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 68.58 100.33) (xy 71.12 100.33)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0000002e-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 66.04 104.14) (xy 68.58 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "00000031-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 68.58 104.14) (xy 68.58 100.33)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "00000032-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 66.04 59.69) (xy 69.85 59.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "05834482-a64b-4a5d-9d76-00425733c4ed")
	)
	(wire
		(pts
			(xy 137.16 52.07) (xy 140.97 52.07)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0591a1d7-629d-4718-aa4c-b2daf0b65e57")
	)
	(wire
		(pts
			(xy 161.29 67.31) (xy 165.1 67.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "07ebb4aa-8345-44e1-b416-2db039b73c19")
	)
	(wire
		(pts
			(xy 163.83 72.39) (xy 161.29 72.39)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "090f8b24-e9d6-4035-88f4-f10dff6c59b2")
	)
	(wire
		(pts
			(xy 161.29 62.23) (xy 165.1 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0a942f01-cf20-40a9-9680-ba998e0c25f7")
	)
	(wire
		(pts
			(xy 88.9 55.88) (xy 92.71 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1a9a21d7-0cc0-4be3-82c9-b7f556fc3a25")
	)
	(wire
		(pts
			(xy 138.43 46.99) (xy 140.97 46.99)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1b6e2235-1a14-4609-9713-ad0251c99376")
	)
	(wire
		(pts
			(xy 167.64 101.6) (xy 171.45 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1eb23b4b-36a2-491b-bbd4-763c7b7b6fe9")
	)
	(wire
		(pts
			(xy 144.78 101.6) (xy 148.59 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "218eb1ab-3942-4a64-9a4b-aac8c81eb60d")
	)
	(wire
		(pts
			(xy 167.64 91.44) (xy 171.45 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "254c4c85-5be8-48bd-8258-11559616c549")
	)
	(wire
		(pts
			(xy 148.59 97.79) (xy 148.59 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2d2769ef-4086-4d7d-8bc5-fb2da7fa2825")
	)
	(wire
		(pts
			(xy 148.59 119.38) (xy 148.59 123.19)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2d2d3c17-061c-40ed-9da2-1a31181adcd2")
	)
	(wire
		(pts
			(xy 109.22 55.88) (xy 111.76 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3075fb79-d954-4039-b5fa-6ba054666b0e")
	)
	(wire
		(pts
			(xy 171.45 97.79) (xy 171.45 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3524c041-c25b-49aa-a4c3-7954cda9c5c5")
	)
	(wire
		(pts
			(xy 161.29 59.69) (xy 165.1 59.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3975131b-73d4-47a3-8268-34a14c2a2b34")
	)
	(wire
		(pts
			(xy 137.16 62.23) (xy 140.97 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3f7fab98-1b66-415f-9e43-3767f5a2d6dc")
	)
	(wire
		(pts
			(xy 167.64 113.03) (xy 171.45 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "47036351-325b-41c7-b12a-6fc89a03e7c8")
	)
	(wire
		(pts
			(xy 137.16 57.15) (xy 140.97 57.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "488f4633-368b-4115-91b6-bbb356c15d1b")
	)
	(wire
		(pts
			(xy 144.78 91.44) (xy 148.59 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4d716a50-e320-4f4e-9372-c2051f0ed45e")
	)
	(wire
		(pts
			(xy 66.04 69.85) (xy 69.85 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4dafacec-398f-4ea5-9c06-b718f14e9960")
	)
	(wire
		(pts
			(xy 163.83 46.99) (xy 161.29 46.99)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "558a474f-ea67-4570-b28c-07e48d6de411")
	)
	(wire
		(pts
			(xy 144.78 123.19) (xy 148.59 123.19)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5a5fc65b-c16e-48a6-8278-8446f5ebbe27")
	)
	(wire
		(pts
			(xy 161.29 57.15) (xy 165.1 57.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "61c839d2-dffc-473c-abd0-31851b00a4a4")
	)
	(wire
		(pts
			(xy 137.16 49.53) (xy 140.97 49.53)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "62f8a4e6-3753-4fe8-89a9-d9b0ce74f4b4")
	)
	(wire
		(pts
			(xy 161.29 52.07) (xy 165.1 52.07)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7b4a65a1-b5dc-4b00-ba1d-29e8e0d8aa77")
	)
	(wire
		(pts
			(xy 111.76 54.61) (xy 111.76 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7d8d8470-6a64-43bb-ae3d-28e686280d1e")
	)
	(wire
		(pts
			(xy 92.71 55.88) (xy 93.98 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8204dad8-52c0-4019-9537-1fdf1c4a0f60")
	)
	(wire
		(pts
			(xy 161.29 64.77) (xy 165.1 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "829e78d7-e22c-4425-a444-b65359787993")
	)
	(wire
		(pts
			(xy 137.16 64.77) (xy 140.97 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "87cb0d6d-4a4d-4196-b416-54bb59b94489")
	)
	(wire
		(pts
			(xy 66.04 57.15) (xy 69.85 57.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "979a507f-132f-428f-aecc-4e3401dc01f4")
	)
	(wire
		(pts
			(xy 66.04 64.77) (xy 69.85 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9f514edf-cdf5-4cc2-bbbb-d7b37ee5a30f")
	)
	(wire
		(pts
			(xy 66.04 62.23) (xy 69.85 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a402c43d-7349-4bf7-a2b4-340cac2383de")
	)
	(wire
		(pts
			(xy 92.71 58.42) (xy 92.71 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b0aadc74-9f16-44c2-9ae2-e7bb89c9a824")
	)
	(wire
		(pts
			(xy 148.59 109.22) (xy 148.59 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b1eb391d-127f-4aff-9dd5-4faf4b6e072c")
	)
	(wire
		(pts
			(xy 171.45 109.22) (xy 171.45 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b76e71aa-c5d2-4476-a63e-663b774fd554")
	)
	(wire
		(pts
			(xy 144.78 113.03) (xy 148.59 113.03)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b8ba8a3b-0bc0-4d93-a806-1c5336538c78")
	)
	(wire
		(pts
			(xy 66.04 52.07) (xy 69.85 52.07)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bafa040a-16e7-40cf-b580-99deaeb96b5e")
	)
	(wire
		(pts
			(xy 171.45 87.63) (xy 171.45 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bb7f3764-55e4-44a1-9cc9-41be7f377ca5")
	)
	(wire
		(pts
			(xy 161.29 54.61) (xy 165.1 54.61)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c48b78b1-f581-4678-9243-e78cca84faad")
	)
	(wire
		(pts
			(xy 137.16 54.61) (xy 140.97 54.61)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c7783a80-10ed-4405-828a-559e0f03bfb7")
	)
	(wire
		(pts
			(xy 167.64 123.19) (xy 171.45 123.19)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c8fe8642-3337-4c12-9ace-87a98100d090")
	)
	(wire
		(pts
			(xy 66.04 54.61) (xy 69.85 54.61)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d08bc315-121b-4f35-8c3e-69f935ea638a")
	)
	(wire
		(pts
			(xy 93.98 58.42) (xy 92.71 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d0d2375b-40d7-4d8b-ac67-a42b4755f20b")
	)
	(wire
		(pts
			(xy 148.59 87.63) (xy 148.59 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d38b4359-51ec-4e1c-bee3-0ef8e195b0c4")
	)
	(wire
		(pts
			(xy 66.04 67.31) (xy 69.85 67.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f647bc46-8087-4715-a592-60bcfe803e3f")
	)
	(wire
		(pts
			(xy 137.16 67.31) (xy 140.97 67.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f954a50e-60fa-426d-8b39-bc7d7d4c7795")
	)
	(wire
		(pts
			(xy 171.45 119.38) (xy 171.45 123.19)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f9e39803-38c5-4275-8626-ee731acbd4f7")
	)
	(wire
		(pts
			(xy 137.16 59.69) (xy 140.97 59.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fa1e4a91-3c50-4aaf-b985-d022fd920dd5")
	)
	(wire
		(pts
			(xy 161.29 49.53) (xy 165.1 49.53)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fee851d2-2257-4066-90a3-21585901c195")
	)
	(label "D0"
		(at 66.04 52.07 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000017-cafe-0000-0000-000000000000")
	)
	(label "D1"
		(at 66.04 54.61 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000018-cafe-0000-0000-000000000000")
	)
	(label "D2"
		(at 66.04 57.15 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000019-cafe-0000-0000-000000000000")
	)
	(label "D3"
		(at 66.04 59.69 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001a-cafe-0000-0000-000000000000")
	)
	(label "D4"
		(at 66.04 62.23 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001b-cafe-0000-0000-000000000000")
	)
	(label "D5"
		(at 66.04 64.77 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001c-cafe-0000-0000-000000000000")
	)
	(label "D6"
		(at 66.04 67.31 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001d-cafe-0000-0000-000000000000")
	)
	(label "D7"
		(at 66.04 69.85 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001e-cafe-0000-0000-000000000000")
	)
	(label "B2"
		(at 148.59 113.03 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "04be8b4a-b02f-4137-9573-14838508a522")
	)
	(label "B4"
		(at 161.29 59.69 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "106b043e-69f6-4eed-ae34-5809948d0f5b")
	)
	(label "D7"
		(at 140.97 67.31 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "133710b1-2b11-452f-b888-a731aa695cf4")
	)
	(label "B6"
		(at 171.45 113.03 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "22a9c5f0-610d-4189-9a3f-de427a6b00d8")
	)
	(label "D4"
		(at 140.97 59.69 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "2a82ee10-8f15-4cfc-a1fe-c7cf4b6941ce")
	)
	(label "B4"
		(at 171.45 91.44 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "37ed449e-1757-40a8-8bb6-f07ebf07c31c")
	)
	(label "D6"
		(at 140.97 64.77 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "3cd77fd6-2ffa-4811-87a4-74e3e2229931")
	)
	(label "B7"
		(at 161.29 67.31 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "411d3d9f-9894-402c-ae11-926719132e27")
	)
	(label "B6"
		(at 161.29 64.77 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "64a56ae8-21fa-46aa-8a7d-7cd6bfe40fc3")
	)
	(label "B2"
		(at 161.29 54.61 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "746edf15-5647-4fd8-b0a1-80591d60f3e0")
	)
	(label "B0"
		(at 161.29 49.53 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "77247c1d-9403-44c8-ab90-e6aec4fb88d7")
	)
	(label "B0"
		(at 148.59 91.44 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "857cf578-dc05-408c-88dd-2d0066103b15")
	)
	(label "B1"
		(at 148.59 101.6 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "8929521d-aa68-45ee-a894-18c429722fa0")
	)
	(label "B5"
		(at 161.29 62.23 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "8aea7927-4723-447f-be6e-40cb897aeae6")
	)
	(label "B5"
		(at 171.45 101.6 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "922d0b3a-1146-43fe-926f-af7c27ea18ee")
	)
	(label "D0"
		(at 140.97 49.53 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9e4bb4e6-0bee-4c3d-affb-820f8e2d7275")
	)
	(label "D1"
		(at 140.97 52.07 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "ad4f3603-a40d-492e-80df-e63325d2ca17")
	)
	(label "B7"
		(at 171.45 123.19 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "b6a1fa63-0cc9-4893-bffc-7f06e8a90291")
	)
	(label "B3"
		(at 161.29 57.15 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "cb919496-9341-419a-87d9-a4067cd4b431")
	)
	(label "D2"
		(at 140.97 54.61 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "da757199-4b6b-432b-8df1-160babcde7fa")
	)
	(label "D5"
		(at 140.97 62.23 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "dca0d9cd-f362-4c92-9056-b8d08f72c2fa")
	)
	(label "B1"
		(at 161.29 52.07 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "eb21daf8-ab8f-47c7-aa61-63d4170a9928")
	)
	(label "B3"
		(at 148.59 123.19 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "f174c7e5-aac1-4c90-a1d7-899bd19c1c14")
	)
	(label "D3"
		(at 140.97 57.15 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "fe79ffd1-c40f-40fa-ac23-ddeaaff8f270")
	)
	(symbol
		(lib_id "quack_din:FCS8-20-01-L-S-A-TR")
		(at 60.96 74.93 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "00000016-cafe-0000-0000-000000000000")
		(property "Reference" "J1"
			(at 60.96 44.45 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 60.96 46.99 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_din:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 60.96 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 60.96 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8mm High Speed Micro Coax"
			(at 60.96 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "00000001-cafe-0000-0000-000000000000")
		)
		(pin "2"
			(uuid "00000002-cafe-0000-0000-000000000000")
		)
		(pin "3"
			(uuid "00000003-cafe-0000-0000-000000000000")
		)
		(pin "4"
			(uuid "00000004-cafe-0000-0000-000000000000")
		)
		(pin "5"
			(uuid "00000005-cafe-0000-0000-000000000000")
		)
		(pin "6"
			(uuid "00000006-cafe-0000-0000-000000000000")
		)
		(pin "7"
			(uuid "00000007-cafe-0000-0000-000000000000")
		)
		(pin "8"
			(uuid "00000008-cafe-0000-0000-000000000000")
		)
		(pin "9"
			(uuid "00000009-cafe-0000-0000-000000000000")
		)
		(pin "10"
			(uuid "0000000a-cafe-0000-0000-000000000000")
		)
		(pin "11"
			(uuid "0000000b-cafe-0000-0000-000000000000")
		)
		(pin "12"
			(uuid "0000000c-cafe-0000-0000-000000000000")
		)
		(pin "13"
			(uuid "0000000d-cafe-0000-0000-000000000000")
		)
		(pin "14"
			(uuid "0000000e-cafe-0000-0000-000000000000")
		)
		(pin "15"
			(uuid "0000000f-cafe-0000-0000-000000000000")
		)
		(pin "16"
			(uuid "00000010-cafe-0000-0000-000000000000")
		)
		(pin "17"
			(uuid "00000011-cafe-0000-0000-000000000000")
		)
		(pin "18"
			(uuid "00000012-cafe-0000-0000-000000000000")
		)
		(pin "19"
			(uuid "00000013-cafe-0000-0000-000000000000")
		)
		(pin "20"
			(uuid "00000014-cafe-0000-0000-000000000000")
		)
		(pin "21"
			(uuid "00000015-cafe-0000-0000-000000000000")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 68.58 97.79 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "0000002a-cafe-0000-0000-000000000000")
		(property "Reference" "#PWR025"
			(at 71.755 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 71.755 97.79 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 68.58 97.79 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 68.58 97.79 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 68.58 97.79 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0000002b-cafe-0000-0000-000000000000")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR025")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 71.12 100.33 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "0000002f-cafe-0000-0000-000000000000")
		(property "Reference" "#PWR026"
			(at 73.66 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 73.66 100.33 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 71.12 100.33 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 71.12 100.33 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 71.12 100.33 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "00000030-cafe-0000-0000-000000000000")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR026")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 146.05 97.79 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "03699aab-b077-4fbf-863f-3e4482f23e71")
		(property "Reference" "R2"
			(at 146.05 92.71 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 146.05 95.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 146.05 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 146.05 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 146.05 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f9ad43a6-5b21-4364-af5a-2d2f705d6c09")
		)
		(pin "2"
			(uuid "76c2491e-41ad-43dd-a83b-fbd907f29682")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 143.51 97.79 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "052e06d2-87e5-4538-b78c-3273787ba689")
		(property "Reference" "#PWR030"
			(at 140.97 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 140.97 97.79 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 143.51 97.79 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 143.51 97.79 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 143.51 97.79 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3b732586-1a64-4529-908c-25f702d1fa5d")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR030")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 153.67 113.03 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "17846405-d3f4-4819-8049-2c4084c8c4e8")
		(property "Reference" "J3"
			(at 156.21 112.0531 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 156.21 114.5931 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 153.67 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 153.67 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9fae84b1-21bd-46c7-bc81-413de58e608c")
		)
		(pin "2"
			(uuid "19aca0e4-f949-4dd4-80d8-91dbe1c2b676")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9186")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82286")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 88.9 95.25 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1a894928-2024-4321-ada9-c9675026d0bd")
		(property "Reference" "#PWR044"
			(at 88.9 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 88.9 91.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 88.9 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "494be6b0-cbc6-4853-b137-d3c4fee561e8")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR044")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 166.37 119.38 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "1cd27d39-8dec-4b7b-b4cb-20bcd2a21972")
		(property "Reference" "#PWR042"
			(at 163.83 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 163.83 119.38 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 166.37 119.38 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 166.37 119.38 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 166.37 119.38 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "707a65d0-b2a5-41d2-b89c-95e03206e8dd")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR042")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 111.76 49.53 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1e642ffc-374c-4c7a-ad6a-d86f146ae244")
		(property "Reference" "#PWR05"
			(at 111.76 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 111.76 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 111.76 49.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 49.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 111.76 49.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1ec54da7-cf5e-4684-aa5f-3a91a6fee72e")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR05")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 88.9 100.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "23ff61ca-8606-41c3-8c88-c2c3a7693e68")
		(property "Reference" "#PWR043"
			(at 88.9 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 88.9 104.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 88.9 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "64fdcf26-40a2-4a89-8195-3a90986f995a")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR043")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 140.97 69.85 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2f16e79e-68be-44b0-8bfa-08154b345edd")
		(property "Reference" "#PWR051"
			(at 144.78 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 137.795 69.85 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 140.97 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 140.97 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4135c745-caf5-492b-a0f2-56fa3239dd66")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR051")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 99.06 97.79 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "32ffc3dd-5612-48d0-8b18-c10cad8f50ca")
		(property "Reference" "C4"
			(at 96.52 96.52 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 96.52 99.06 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 99.06 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 99.06 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 99.06 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6f320615-89cb-4814-a1dc-76f6baa8c416")
		)
		(pin "2"
			(uuid "adf3f8e7-32a6-4882-8a0e-d87ffafaff0b")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 146.05 119.38 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "3965efcc-634e-4261-95df-8cb3abbfd242")
		(property "Reference" "R4"
			(at 146.05 114.3 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 146.05 116.84 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 146.05 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 146.05 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 146.05 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ec2d2f86-24e8-406d-ab50-2551e2f181d9")
		)
		(pin "2"
			(uuid "aa7fe5c9-96ef-42fb-a531-1d127de5447a")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 138.43 46.99 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "39d142d5-6bb1-4975-96b9-61f1063c7ea9")
		(property "Reference" "#PWR03"
			(at 132.08 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 135.89 46.99 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 138.43 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 138.43 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 138.43 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "44951939-0073-4704-8c02-9f6103239c39")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR03")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 176.53 123.19 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "3adc2347-2f8a-41fd-8644-8ce857ce8fe9")
		(property "Reference" "J5"
			(at 179.07 122.2131 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 179.07 124.7531 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 176.53 123.19 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 123.19 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 176.53 123.19 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740af")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af492")
		)
		(pin "3"
			(uuid "f7d7c733-6e85-45ac-a454-f17a256adaa4")
		)
		(pin "4"
			(uuid "7b28d254-d29c-4c5c-bd4e-53a26d64a8a6")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J5")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 176.53 101.6 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "3b84de0d-dea1-4512-84ad-702052d96f95")
		(property "Reference" "J4"
			(at 179.07 100.6231 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 179.07 103.1631 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 176.53 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 176.53 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740ae")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af491")
		)
		(pin "3"
			(uuid "064220e1-9d49-417c-ad33-597b4f329347")
		)
		(pin "4"
			(uuid "012715be-b1b9-40e6-9598-cb18929aa3b5")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J4")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 146.05 87.63 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "3f4e838f-f792-4f01-879d-59c176a61be1")
		(property "Reference" "R1"
			(at 146.05 82.55 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 146.05 85.09 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 146.05 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 146.05 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 146.05 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7b619f86-4054-40e1-960b-cf03d358a6a8")
		)
		(pin "2"
			(uuid "7eb7a206-6794-460c-888f-f6bef60290d4")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 166.37 97.79 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "41bcfd04-e0b8-4d29-896e-e3231c02afda")
		(property "Reference" "#PWR038"
			(at 163.83 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 163.83 97.79 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 166.37 97.79 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 166.37 97.79 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 166.37 97.79 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ed9a7b6e-9917-42a5-b5ae-cc0f5ced3a22")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR038")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 168.91 97.79 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "49c2125e-f4a2-41ca-8e24-fa1b0a30f2ec")
		(property "Reference" "R6"
			(at 168.91 92.71 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 168.91 95.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 168.91 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 168.91 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 168.91 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "56fcb378-3dda-4393-a6d3-ef08825f1737")
		)
		(pin "2"
			(uuid "e999bff9-ac82-423b-a684-8f0c60bb04ab")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 153.67 96.52 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "5348b508-d23e-4460-adee-c4e056fa50f3")
		(property "Reference" "#PWR027"
			(at 156.21 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 156.21 96.52 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 153.67 96.52 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 96.52 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 153.67 96.52 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b57112db-fa15-4140-9734-356df8263928")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR027")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 99.06 95.25 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "545150c6-d44b-424b-8184-6df79e4f5da4")
		(property "Reference" "#PWR049"
			(at 99.06 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 99.06 91.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 99.06 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 99.06 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 99.06 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3980c682-2ba9-4bf8-a2b2-cb4c4b594566")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR049")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 163.83 46.99 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "57567571-8f81-4f39-a298-fb4fa8f7e374")
		(property "Reference" "#PWR04"
			(at 166.37 46.99 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 166.37 46.99 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 163.83 46.99 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 163.83 46.99 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 163.83 46.99 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e997efeb-ef4c-45d7-870d-16d4beef172a")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR04")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 99.06 100.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "617c229c-6535-4bfa-9a02-4fc243a2f6b1")
		(property "Reference" "#PWR050"
			(at 99.06 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 99.06 104.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 99.06 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 99.06 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 99.06 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4d72cb9e-b8d8-4748-9430-3c893fa5dc6e")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR050")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 153.67 101.6 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "6399bd67-975a-47ec-8970-78f3a4594d20")
		(property "Reference" "J2"
			(at 156.21 100.6231 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 156.21 103.1631 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 153.67 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 153.67 101.6 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b1")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af494")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9185")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82285")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J2")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 143.51 119.38 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "6a130235-eb7c-4025-9f4a-417e18937278")
		(property "Reference" "#PWR034"
			(at 140.97 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 140.97 119.38 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 143.51 119.38 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 143.51 119.38 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 143.51 119.38 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b82b0da5-0a34-49d8-bcd5-8c2929870881")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR034")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 153.67 91.44 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "8724d17a-fe1d-4a90-a99b-10c241fc6396")
		(property "Reference" "J2"
			(at 156.21 90.4631 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 156.21 93.0031 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 153.67 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 153.67 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "684b01e1-c4f5-44dd-b36e-8d2f5d5d74ce")
		)
		(pin "2"
			(uuid "0ac6a5f6-e55a-4c22-8e09-f01f166f16ed")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9187")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82287")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 146.05 109.22 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "8949f57a-4cf6-491c-ad39-b40e733e3a9f")
		(property "Reference" "R3"
			(at 146.05 104.14 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 146.05 106.68 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 146.05 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 146.05 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 146.05 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f85194d7-4cfc-4295-9e13-6bb5a4acef60")
		)
		(pin "2"
			(uuid "b548ae64-934d-4575-9ce1-3d53eeda2e2b")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 176.53 96.52 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "8c8f1322-44cf-4991-8588-92534b8d91ff")
		(property "Reference" "#PWR028"
			(at 179.07 96.52 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 179.07 96.52 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 176.53 96.52 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 96.52 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 176.53 96.52 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3c215bad-7493-4dd0-95ed-c3b9fec2a675")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR028")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 88.9 58.42 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "97924d8f-e955-47d1-be4d-cea272fe2080")
		(property "Reference" "C2"
			(at 86.36 57.15 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 86.36 59.69 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 88.9 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 88.9 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4482ca72-3ce9-48dc-8408-d8485f5c3865")
		)
		(pin "2"
			(uuid "835aa4b8-5baa-467e-827b-8a4c1c756bf6")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 168.91 87.63 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "98a4ed1c-9d0b-4971-a28c-4fb8ccf3f46a")
		(property "Reference" "R5"
			(at 168.91 82.55 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 168.91 85.09 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 168.91 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 168.91 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 168.91 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74f121a8-97f6-4af4-b76b-6cfbaaae3ba2")
		)
		(pin "2"
			(uuid "4049628b-a5bf-44d4-8f9d-e3f612192f74")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 176.53 128.27 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "9e7059f9-3610-4c88-b9eb-7fb4956e0549")
		(property "Reference" "#PWR040"
			(at 179.07 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 179.07 128.27 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 176.53 128.27 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 128.27 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 176.53 128.27 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a7670ae0-1507-4a84-8d71-1d2661138d21")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR040")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Regulator_Linear:TLV75533PDBV")
		(at 101.6 58.42 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "a0ce2635-bf93-4af7-aab2-2fcba27044ec")
		(property "Reference" "U3"
			(at 101.6 49.53 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "TLV75533PDBV"
			(at 101.6 52.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
			(at 101.6 50.165 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
					(italic yes)
				)
			)
		)
		(property "Datasheet" "http://www.ti.com/lit/ds/symlink/tlv755p.pdf"
			(at 101.6 57.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "500mA Low Dropout Voltage Regulator, Fixed Output 3.3V, SOT-23-5"
			(at 101.6 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "4"
			(uuid "2d92f1eb-0d88-4f1a-b5e3-f82c0f6bec5a")
		)
		(pin "2"
			(uuid "45fecc9e-b84f-446d-a17e-55a67b8e4cb0")
		)
		(pin "1"
			(uuid "aff7bb1c-ce45-430d-8086-2b9d47fc6e9a")
		)
		(pin "3"
			(uuid "bd6a5556-4c19-4806-8c12-c4dcabf7460e")
		)
		(pin "5"
			(uuid "0eeeaac7-99a9-481f-be4c-7d602d1725e6")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 153.67 128.27 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "a36b8fa9-acdc-4a5a-b7ad-c19a040850dc")
		(property "Reference" "#PWR039"
			(at 156.21 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 156.21 128.27 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 153.67 128.27 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 128.27 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 153.67 128.27 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5d860a26-a59e-4868-9606-2dc46db72c50")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR039")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 153.67 106.68 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "a855f90e-80f6-4dff-9f62-bcf7b41cf308")
		(property "Reference" "#PWR031"
			(at 156.21 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 156.21 106.68 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 153.67 106.68 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 106.68 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 153.67 106.68 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4bd3121d-1c4e-483b-bc5f-8fa5519b410e")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR031")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 88.9 60.96 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a899ad63-4bb7-4396-8077-7f221904e7e5")
		(property "Reference" "#PWR08"
			(at 88.9 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 88.9 64.77 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 88.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1147722d-380a-491a-b538-a2692f158169")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR08")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 143.51 109.22 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "ab3e975a-63c5-4097-862f-e0f87275d2ce")
		(property "Reference" "#PWR033"
			(at 140.97 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 140.97 109.22 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 143.51 109.22 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 143.51 109.22 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 143.51 109.22 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c6635f95-9670-4a7d-bba8-2e4e8602ebe5")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR033")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 168.91 109.22 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "ad8051fb-eaf4-4e77-a045-604fe8042dfc")
		(property "Reference" "R7"
			(at 168.91 104.14 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 168.91 106.68 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 168.91 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 168.91 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 168.91 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "482b26ac-2df1-460d-a226-fd7a316b20c8")
		)
		(pin "2"
			(uuid "c51f6100-c373-4a96-a594-6d490103e482")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 153.67 118.11 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "c0ec9ebf-3e81-4abf-a660-b3bdfe3f01f8")
		(property "Reference" "#PWR035"
			(at 156.21 118.11 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 156.21 118.11 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 153.67 118.11 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 118.11 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 153.67 118.11 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3c867c87-3461-4abc-b48e-c13b5f35f6df")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR035")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 161.29 69.85 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "c4b0dda5-7992-447f-a2cc-bbb74a30d634")
		(property "Reference" "#PWR052"
			(at 164.465 69.85 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 164.465 69.85 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 161.29 69.85 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 161.29 69.85 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 161.29 69.85 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6441e0cd-c414-45dc-9679-a1d738ccf4a5")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR052")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 166.37 87.63 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "cc2b036c-e7d0-4e9d-b4d3-45520e49673e")
		(property "Reference" "#PWR037"
			(at 163.83 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 163.83 87.63 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 166.37 87.63 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 166.37 87.63 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 166.37 87.63 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d478403c-f4fc-44f4-a1ba-00e6518003ea")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR037")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 176.53 106.68 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "cc49b6f8-776c-4a7c-a193-22b54d69dec9")
		(property "Reference" "#PWR032"
			(at 179.07 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 179.07 106.68 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 176.53 106.68 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 106.68 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 176.53 106.68 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "466efc63-41e5-4109-afb0-9f1e3f5046ec")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR032")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 143.51 87.63 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "ce1756da-b64b-4e54-81c5-6424ed0e37b6")
		(property "Reference" "#PWR029"
			(at 140.97 87.63 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 140.97 87.63 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 143.51 87.63 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 143.51 87.63 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 143.51 87.63 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2e533405-be2c-42ce-a729-f0f57e5d25f9")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR029")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 101.6 66.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cfac7151-88bc-4af6-9a01-6eb6f62b10d3")
		(property "Reference" "#PWR09"
			(at 101.6 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 101.6 69.85 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 101.6 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 101.6 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1c901302-8d3f-428c-8502-b8decf2cd77d")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR09")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 88.9 97.79 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d1076a38-6fdc-4c72-9c2f-4369a2b2b871")
		(property "Reference" "C3"
			(at 86.36 96.52 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 86.36 99.06 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 88.9 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 88.9 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "70d760bf-5d7a-461e-8d15-0720f6903b09")
		)
		(pin "2"
			(uuid "5352787f-018b-42ec-8266-92f1435750a2")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 111.76 55.88 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d1b039fd-806d-4f4d-a67c-97ed3fb2e93c")
		(property "Reference" "#PWR07"
			(at 107.95 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 114.554 55.88 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 111.76 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 111.76 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e0db42b4-afb6-4c14-9163-032afa169f4b")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR07")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 176.53 118.11 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "dd443b62-c88d-4dad-8b82-393efb04a7db")
		(property "Reference" "#PWR036"
			(at 179.07 118.11 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 179.07 118.11 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 176.53 118.11 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 118.11 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 176.53 118.11 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "dfacda92-85bd-46d0-a37f-eddb6a8bcf38")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR036")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 168.91 119.38 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp yes)
		(uuid "df6ecadb-5f6a-407a-b69e-cabc489f0c14")
		(property "Reference" "R8"
			(at 168.91 114.3 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "50"
			(at 168.91 116.84 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 168.91 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 168.91 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 168.91 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7cc630a3-aebe-4f44-90dd-600610d7ebbd")
		)
		(pin "2"
			(uuid "d8a2485c-cd6a-4285-bff7-f6b0661c25db")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_din:SN74LVC8T245DW")
		(at 151.13 57.15 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "eea78783-c66e-4556-96f7-c0086ff06072")
		(property "Reference" "U5"
			(at 151.13 39.37 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74LVC8T245"
			(at 151.13 41.91 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
			(at 151.13 57.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc8t245.pdf"
			(at 151.13 57.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual-Supply Bus Transceiver With Configurable Voltage Translation and 3-State Outputs"
			(at 151.13 57.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "15"
			(uuid "f5b4c183-d6bc-41ac-bbb1-4c944d735a4b")
		)
		(pin "1"
			(uuid "a1bc0866-6222-4528-afb6-d13cb7951835")
		)
		(pin "3"
			(uuid "ca61c79f-8031-4645-bada-abfb8de3b1b3")
		)
		(pin "4"
			(uuid "89d064bf-c94c-4c4a-882e-e57525f81912")
		)
		(pin "7"
			(uuid "21c88171-5f46-4d4a-8fa6-ec8357430f16")
		)
		(pin "10"
			(uuid "a54f30a8-9f34-4217-833b-bece3c4696fc")
		)
		(pin "6"
			(uuid "b4cfe125-587b-4b4d-a137-d7839f40f2ce")
		)
		(pin "5"
			(uuid "bfda29a2-5dec-405e-8069-9c8cae5ad9c2")
		)
		(pin "9"
			(uuid "b046b12e-24b4-44c3-a5f5-78faf7726db5")
		)
		(pin "11"
			(uuid "b9355405-468e-4dd9-8bf3-5f5d1f466ad2")
		)
		(pin "12"
			(uuid "75309df0-f6d1-4433-adfc-ea0c0ec9870d")
		)
		(pin "14"
			(uuid "1a501565-8c5d-4cc1-bf59-53c0d38b3663")
		)
		(pin "8"
			(uuid "95566c86-1107-4b1c-b68c-ee2a61f7c93c")
		)
		(pin "2"
			(uuid "5c87504e-b10a-4092-b094-0cb4b0c580d7")
		)
		(pin "13"
			(uuid "b55c371f-152e-4fe5-bcfc-94aec7ef593c")
		)
		(pin "17"
			(uuid "0b369581-9d97-4704-9b55-f07c942570eb")
		)
		(pin "19"
			(uuid "6f49047b-2a0c-40b5-8ad5-570550af24cb")
		)
		(pin "23"
			(uuid "709ed071-17ca-4968-897d-ad1ddee270bb")
		)
		(pin "22"
			(uuid "538ae0d9-6e72-4f10-911a-ddb025aec501")
		)
		(pin "21"
			(uuid "d776da9e-fcbc-4e4b-acde-5212f831def5")
		)
		(pin "16"
			(uuid "cfb4ad6b-7f4b-476e-858c-a902dd90c7d5")
		)
		(pin "24"
			(uuid "62d697c3-f0b4-4efc-bcc7-2ee94416ad7e")
		)
		(pin "18"
			(uuid "686d8139-6b61-4fd4-85ea-9d5fec3c411b")
		)
		(pin "20"
			(uuid "2c467ca1-780a-47da-b709-5e8927914c74")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 111.76 52.07 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f361e01e-1483-4321-b2e5-53660fda63db")
		(property "Reference" "C1"
			(at 113.665 50.8 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 113.665 53.34 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 111.76 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 111.76 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f8cba522-6d64-49a7-86bb-f07a306774e6")
		)
		(pin "2"
			(uuid "62830251-ad3f-49b9-914a-48311e64bb1a")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 176.53 91.44 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "f3c51c99-e779-4ee6-8746-182a70402060")
		(property "Reference" "J4"
			(at 179.07 90.4631 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 179.07 93.0031 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 176.53 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 176.53 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a1827b0a-1d73-43a4-8fea-afcb0697fa83")
		)
		(pin "2"
			(uuid "5b490b56-9e7d-4a57-9681-eae9205609b3")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed918c")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc8228c")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 166.37 109.22 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "f418c571-47be-4696-b123-714dbd2cc5b0")
		(property "Reference" "#PWR041"
			(at 163.83 109.22 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 163.83 109.22 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 166.37 109.22 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 166.37 109.22 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 166.37 109.22 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "537f87f0-ffe7-4640-bacf-2a520b8bb623")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR041")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 163.83 72.39 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "f6648680-0cc5-4e00-82ae-13660a68f255")
		(property "Reference" "#PWR012"
			(at 166.37 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 166.37 72.39 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 163.83 72.39 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 163.83 72.39 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 163.83 72.39 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "01acdd4b-faa6-4d62-b724-5ada0d412dd4")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR012")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 153.67 123.19 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "fa6236c6-4942-434c-82e0-9282ad077169")
		(property "Reference" "J3"
			(at 156.21 122.2131 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 156.21 124.7531 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 153.67 123.19 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 153.67 123.19 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 153.67 123.19 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b5")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af498")
		)
		(pin "3"
			(uuid "921a5256-67cc-44de-a8f6-087a336d6108")
		)
		(pin "4"
			(uuid "6e0a8f21-5963-48f1-b7c9-a9b88cdb37bb")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J3")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 88.9 55.88 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "fbf718e5-334c-468f-9997-bf90cc208ed7")
		(property "Reference" "#PWR06"
			(at 88.9 59.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 88.9 52.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 88.9 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5de9157f-d10f-48ac-b1f2-50694012bbf4")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR06")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 176.53 113.03 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "fe422e30-37a0-4ffe-8235-54f2bd110dca")
		(property "Reference" "J5"
			(at 179.07 112.0531 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 179.07 114.5931 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_din:BNC_Amphenol_031-6576_Horizontal"
			(at 176.53 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 176.53 113.03 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "530262cd-65e7-48dc-a439-c7289b98b90c")
		)
		(pin "2"
			(uuid "0a82b229-bcbc-42db-85aa-e464c5c6ebf6")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed918d")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc8228d")
		)
		(instances
			(project "quack_din"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J5")
					(unit 1)
				)
			)
		)
	)
	(sheet_instances
		(path "/"
			(page "1")
		)
	)
	(embedded_fonts no)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_din/quack_din.kicad_sym <==
(kicad_symbol_lib
	(version 20251024)
	(generator "kicad_symbol_editor")
	(generator_version "10.0")
	(symbol "FCS8-20-01-L-S-A-TR"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "J"
			(at 0 30.48 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 0 27.94 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_din:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_0_1"
			(rectangle
				(start -2.54 25.4)
				(end 2.54 -31.75)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_1_1"
			(pin passive line
				(at 5.08 22.86 180)
				(length 2.54)
				(name "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 20.32 180)
				(length 2.54)
				(name "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 17.78 180)
				(length 2.54)
				(name "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 15.24 180)
				(length 2.54)
				(name "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 12.7 180)
				(length 2.54)
				(name "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 10.16 180)
				(length 2.54)
				(name "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 7.62 180)
				(length 2.54)
				(name "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 5.08 180)
				(length 2.54)
				(name "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 2.54 180)
				(length 2.54)
				(name "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 0 180)
				(length 2.54)
				(name "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -2.54 180)
				(length 2.54)
				(name "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -5.08 180)
				(length 2.54)
				(name "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -7.62 180)
				(length 2.54)
				(name "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -10.16 180)
				(length 2.54)
				(name "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -12.7 180)
				(length 2.54)
				(name "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -15.24 180)
				(length 2.54)
				(name "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -17.78 180)
				(length 2.54)
				(name "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -20.32 180)
				(length 2.54)
				(name "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -22.86 180)
				(length 2.54)
				(name "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -25.4 180)
				(length 2.54)
				(name "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -29.21 180)
				(length 2.54)
				(name "S"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "SN74BCT25245DW"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 16.51 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74BCT25245"
			(at 0 13.97 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74bct25245.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "8-bit 25-ohm bus transceiver with 3-state outputs, DW SOIC-24"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "LCSC" ""
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "SN74BCT25245DW_1_1"
			(rectangle
				(start -7.62 12.7)
				(end 7.62 -15.24)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin bidirectional line
				(at -10.16 7.62 0)
				(length 2.54)
				(name "A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 5.08 0)
				(length 2.54)
				(name "A2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 2.54 0)
				(length 2.54)
				(name "A3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 0 0)
				(length 2.54)
				(name "A4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -2.54 0)
				(length 2.54)
				(name "A5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -5.08 0)
				(length 2.54)
				(name "A6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -7.62 0)
				(length 2.54)
				(name "A7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -10.16 0)
				(length 2.54)
				(name "A8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 10.16 10.16 180)
				(length 2.54)
				(name "~{OE}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -10.16 180)
				(length 2.54)
				(name "B8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -7.62 180)
				(length 2.54)
				(name "B7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 -12.7 0)
				(length 2.54)
				(name "VCC"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -5.08 180)
				(length 2.54)
				(name "B6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -2.54 180)
				(length 2.54)
				(name "B5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 0 180)
				(length 2.54)
				(name "B4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 2.54 180)
				(length 2.54)
				(name "B3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 -12.7 0)
				(length 2.54)
				(hide yes)
				(name "VCC"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 5.08 180)
				(length 2.54)
				(name "B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "22"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 7.62 180)
				(length 2.54)
				(name "B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "23"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -10.16 10.16 0)
				(length 2.54)
				(name "DIR"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "24"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "SN74LVC16T245DL"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 17.78 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74LVC16T245"
			(at 0 15.24 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SSOP-48_7.5x15.9mm_P0.635mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc16t245.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit dual-supply bidirectional voltage-level translator, SSOP-48"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "SN74LVC16T245DL_1_1"
			(rectangle
				(start -7.62 13.97)
				(end 7.62 -13.97)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin input line
				(at -10.16 11.43 0)
				(length 2.54)
				(name "1DIR"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 6.35 180)
				(length 2.54)
				(name "1B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 3.81 180)
				(length 2.54)
				(name "1B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 1.27 180)
				(length 2.54)
				(name "1B3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -1.27 180)
				(length 2.54)
				(name "1B4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -3.81 180)
				(length 2.54)
				(name "1B5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -6.35 180)
				(length 2.54)
				(name "1B6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -8.89 180)
				(length 2.54)
				(name "1B7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -11.43 180)
				(length 2.54)
				(name "1B8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -11.43 0)
				(length 2.54)
				(name "1A8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "37"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -8.89 0)
				(length 2.54)
				(name "1A7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "38"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -6.35 0)
				(length 2.54)
				(name "1A6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "40"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -3.81 0)
				(length 2.54)
				(name "1A5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "41"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -1.27 0)
				(length 2.54)
				(name "1A4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "43"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 1.27 0)
				(length 2.54)
				(name "1A3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "44"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 3.81 0)
				(length 2.54)
				(name "1A2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "46"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 6.35 0)
				(length 2.54)
				(name "1A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "47"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -10.16 8.89 0)
				(length 2.54)
				(name "1~{OE}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "48"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(symbol "SN74LVC16T245DL_2_1"
			(rectangle
				(start -7.62 13.97)
				(end 7.62 -13.97)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin bidirectional line
				(at 10.16 6.35 180)
				(length 2.54)
				(name "2B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 3.81 180)
				(length 2.54)
				(name "2B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 1.27 180)
				(length 2.54)
				(name "2B3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -1.27 180)
				(length 2.54)
				(name "2B4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -3.81 180)
				(length 2.54)
				(name "2B5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -6.35 180)
				(length 2.54)
				(name "2B6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -8.89 180)
				(length 2.54)
				(name "2B7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "22"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -11.43 180)
				(length 2.54)
				(name "2B8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "23"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -10.16 11.43 0)
				(length 2.54)
				(name "2DIR"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "24"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -10.16 8.89 0)
				(length 2.54)
				(name "2~{OE}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "25"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -11.43 0)
				(length 2.54)
				(name "2A8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "26"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -8.89 0)
				(length 2.54)
				(name "2A7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "27"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -6.35 0)
				(length 2.54)
				(name "2A6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "29"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -3.81 0)
				(length 2.54)
				(name "2A5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "30"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -1.27 0)
				(length 2.54)
				(name "2A4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "32"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 1.27 0)
				(length 2.54)
				(name "2A3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "33"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 3.81 0)
				(length 2.54)
				(name "2A2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "35"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 6.35 0)
				(length 2.54)
				(name "2A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "36"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(symbol "SN74LVC16T245DL_3_1"
			(rectangle
				(start -7.62 3.81)
				(end 7.62 -3.81)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 1.27 180)
				(length 2.54)
				(name "VCCB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 1.27 180)
				(length 2.54)
				(hide yes)
				(name "VCCB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "28"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 1.27 0)
				(length 2.54)
				(name "VCCA"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "31"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "34"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "39"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 1.27 0)
				(length 2.54)
				(hide yes)
				(name "VCCA"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "42"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "45"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "SN74LVC8T245DW"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 16.51 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74LVC8T245"
			(at 0 13.97 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc8t245.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Dual-Supply Bus Transceiver With Configurable Voltage Translation and 3-State Outputs"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "SN74LVC8T245DW_1_1"
			(rectangle
				(start -7.62 12.7)
				(end 7.62 -17.78)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin power_in line
				(at -10.16 -12.7 0)
				(length 2.54)
				(name "VCCA"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -10.16 10.16 0)
				(length 2.54)
				(name "DIR"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 7.62 0)
				(length 2.54)
				(name "A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 5.08 0)
				(length 2.54)
				(name "A2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 2.54 0)
				(length 2.54)
				(name "A3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 0 0)
				(length 2.54)
				(name "A4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -2.54 0)
				(length 2.54)
				(name "A5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -5.08 0)
				(length 2.54)
				(name "A6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -7.62 0)
				(length 2.54)
				(name "A7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -10.16 0)
				(length 2.54)
				(name "A8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -15.24 180)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -15.24 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -15.24 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -10.16 180)
				(length 2.54)
				(name "B8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -7.62 180)
				(length 2.54)
				(name "B7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -5.08 180)
				(length 2.54)
				(name "B6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -2.54 180)
				(length 2.54)
				(name "B5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 0 180)
				(length 2.54)
				(name "B4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 2.54 180)
				(length 2.54)
				(name "B3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 5.08 180)
				(length 2.54)
				(name "B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 7.62 180)
				(length 2.54)
				(name "B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 10.16 10.16 180)
				(length 2.54)
				(name "~{OE}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "22"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(name "VCCB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "23"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(hide yes)
				(name "VCCB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "24"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "TPS7A2033PDBVR"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 7.62 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "TPS7A2033PDBVR"
			(at 0 5.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
			(at 0 3.81 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/tps7a20.pdf"
			(at 0 1.91 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "300mA 3.3V LDO, SOT-23-5, for FPGA logic rail"
			(at 0 -1.91 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "LCSC" "C2862740"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "TPS7A2033PDBVR_0_1"
			(rectangle
				(start -5.08 -6.35)
				(end 5.08 5.08)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "TPS7A2033PDBVR_1_1"
			(pin power_in line
				(at -7.62 -3.81 0)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -7.62 1.27 0)
				(length 2.54)
				(name "EN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -7.62 3.81 0)
				(length 2.54)
				(name "IN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -7.62 -1.27 0)
				(length 2.54)
				(name "FB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_out line
				(at 7.62 0 180)
				(length 2.54)
				(name "OUT"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_din/quack_din.pretty/SAMTEC_FCS8-20-01-L-S-A-TR.kicad_mod <==
(footprint "SAMTEC_FCS8-20-01-L-S-A-TR"
	(version 20260206)
	(generator "pcbnew")
	(generator_version "10.0")
	(layer "F.Cu")
	(descr "0.80 mm High-Speed Cost-Effective Micro Coax Cable, PCB Receptacle")
	(property "Reference" "REF**"
		(at -9.325 -8.135 0)
		(layer "F.SilkS")
		(uuid "5841b0f7-b9a5-4da8-8c9a-4d6bc2a8cf24")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Value" "SAMTEC_FCS8-20-01-L-S-A-TR"
		(at 4.01 -6.635 0)
		(layer "F.Fab")
		(uuid "5d59b9d2-8114-497c-8dd1-feb9f4a3d9c4")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Datasheet" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "9d7ac035-f5ae-4a2e-a226-67e9b1f450e9")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(property "Description" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "99e3ee95-ce60-451c-9c8a-bc78435de0de")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(attr smd)
	(duplicate_pad_numbers_are_jumpers no)
	(fp_line
		(start -11.78 -4.26)
		(end -11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "e262935d-66d5-4e64-8ec7-4d1ffa749aff")
	)
	(fp_line
		(start -11.78 -1.6)
		(end -11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "4acfa5d1-ac80-45be-85da-0b3ac64aa0f1")
	)
	(fp_line
		(start -8.95 3.2)
		(end 8.95 3.2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "5d69e698-63fa-4361-8480-854665463405")
	)
	(fp_line
		(start -8.2 -4.26)
		(end -11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "48d0f9e2-1b05-4f71-b039-4b312e184f63")
	)
	(fp_line
		(start 8.2 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "64e6662d-1ddb-42af-90a4-d51efa1336cc")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "87e25936-6c8b-4282-a850-5bde652d7060")
	)
	(fp_line
		(start 11.78 -1.6)
		(end 11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "c34f2138-c2fb-427c-8106-f661a994a1f9")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.SilkS")
		(uuid "e908c5e8-cdd5-4e8c-9d31-e01159c305ea")
	)
	(fp_circle
		(center -10.53 3.1)
		(end -9.93 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "f995013e-99cb-4a5c-8612-e95cbb4b3118")
	)
	(fp_circle
		(center 10.53 3.1)
		(end 11.13 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "580ae9cc-371a-410c-b77f-839089706c1c")
	)
	(fp_line
		(start -12.78 -4.51)
		(end -8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "2186f13b-12c4-4101-b8cc-a3295cf6d404")
	)
	(fp_line
		(start -12.78 4.55)
		(end -12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "78225ab8-fd22-44d1-b68b-702329e4bb9f")
	)
	(fp_line
		(start -8.1 -5.76)
		(end 8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "119d0324-7357-4224-baed-a1dbac73fd37")
	)
	(fp_line
		(start -8.1 -4.51)
		(end -8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "53931f5a-4964-4914-8c00-a3de2a9d3941")
	)
	(fp_line
		(start 8.1 -5.76)
		(end 8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "82c957f5-b79d-4388-9e4b-8c65e3b9f5d9")
	)
	(fp_line
		(start 8.1 -4.51)
		(end 12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "723785f7-8ab1-470d-bf74-663797c8a98d")
	)
	(fp_line
		(start 12.78 -4.51)
		(end 12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "06630fc0-c94a-40b1-9893-47c723e22684")
	)
	(fp_line
		(start 12.78 4.55)
		(end -12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "2426c62b-f7f9-4ab0-b1cc-dd5092ff89cc")
	)
	(fp_line
		(start -11.78 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "913730c9-97a4-4d08-944b-f014e714dd64")
	)
	(fp_line
		(start -11.78 3.2)
		(end -11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "6d16ae67-ceb5-445a-ab5a-90e4262bc1e4")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "c2b8ae37-b9a5-46a1-b094-910098c2e40f")
	)
	(fp_line
		(start 11.78 3.2)
		(end -11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "d88314ec-64df-486c-919d-d17e50d47d70")
	)
	(fp_line
		(start 16 4.83)
		(end -16 4.83)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "a5933032-fb68-4c8a-886e-cc34addddfe8")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.Fab")
		(uuid "3e2181d5-5431-42bb-b731-6637f1a3a9e4")
	)
	(fp_text user "PCB Edge"
		(at 13 4.5 0)
		(layer "F.Fab")
		(uuid "a532c63f-ee74-404f-b34f-40c3974d7611")
		(effects
			(font
				(size 0.64 0.64)
				(thickness 0.15)
			)
		)
	)
	(pad "" np_thru_hole circle
		(at -9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "e223ec6d-56e9-4848-b65e-8fcd6f8491e4")
	)
	(pad "" np_thru_hole circle
		(at 9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "ea0fd0bd-64af-4c46-b611-eab38028e51d")
	)
	(pad "1" smd rect
		(at -7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "6a979103-1135-4ec7-865f-d8cb02d8a71b")
	)
	(pad "2" smd rect
		(at -6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "da2fc8a0-9d71-4a33-b09d-cb0160a43710")
	)
	(pad "3" smd rect
		(at -6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "1dfea384-b854-4a7f-88e7-ae53854f0fdf")
	)
	(pad "4" smd rect
		(at -5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "d41c086d-a62c-42b2-9722-7c432073e9cb")
	)
	(pad "5" smd rect
		(at -4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "e0ad67db-4ef6-4c08-b66f-419bf6314cf5")
	)
	(pad "6" smd rect
		(at -3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "a7d9c6f2-f437-42e9-a401-c7add210fca5")
	)
	(pad "7" smd rect
		(at -2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "dd96773a-538b-4fa1-9ed0-f2609b791e57")
	)
	(pad "8" smd rect
		(at -2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "481d4010-bee3-431c-8571-9650ce6daa72")
	)
	(pad "9" smd rect
		(at -1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "0e253dd6-83e2-4ce8-bf88-5688dca97ca6")
	)
	(pad "10" smd rect
		(at -0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "f56a347d-41c5-4072-bfd3-0a46a867dfc3")
	)
	(pad "11" smd rect
		(at 0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "02ebcc0f-a8b6-448a-aa22-1b8db06702f3")
	)
	(pad "12" smd rect
		(at 1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "e228ecb1-4a6b-44df-b5a5-88d59bda2624")
	)
	(pad "13" smd rect
		(at 2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "8541d8f3-a452-4d0b-9326-ca5bdcf42349")
	)
	(pad "14" smd rect
		(at 2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "3e58219b-53f3-4cb6-9588-e6f10d34db8b")
	)
	(pad "15" smd rect
		(at 3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "bcb37b72-bf70-4b66-aad6-37f0a1f28aaa")
	)
	(pad "16" smd rect
		(at 4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "a41e69df-d6c1-4596-94ae-36f0d11075e3")
	)
	(pad "17" smd rect
		(at 5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "34999d8b-391f-4372-81a9-f400e26b1c28")
	)
	(pad "18" smd rect
		(at 6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "a5f7dc57-b77d-4674-adc3-b589727c9c4a")
	)
	(pad "19" smd rect
		(at 6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "967eece6-a393-48f9-9457-8f1d8b5f5c26")
	)
	(pad "20" smd rect
		(at 7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "c070207e-327f-4f89-940d-bc6b088e77ec")
	)
	(pad "21" smd rect
		(at -11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "bd576bdf-ae00-4409-9650-4bb6908730b2")
	)
	(pad "21" thru_hole circle
		(at -10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "f7dc536b-35e4-411c-b574-a03884c7afe1")
	)
	(pad "21" thru_hole circle
		(at 10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "24db2b70-8e53-448a-b162-e85844c10954")
	)
	(pad "21" smd rect
		(at 11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "16107d91-ec6b-4db2-9df5-83734b3df29d")
	)
	(embedded_fonts no)
	(embedded_files
		(file
			(name "FCS8-20-01-L-S-A-TR.stp")
			(type model)
			(data |KLUv/aBrnxUAXLoBih92RCjg8Gg6+C8M3+x1DqcR0J+2UzYtsNFA9ciUkpQpqYzQ7YQMwwxUBwMO
				9QW/A6kDNTU1NTUffz7z+cjHc0895KFnnvBM3NWPWaHonB7JhFdCL78lGnKLkYq6+jErFJzTI5mg
				lezlt0RDmZHZDGUmijHD4vw0h+XsJA6HUyY5HKemcBgcmrW56Q27cUkbzmZKbriNlLJhbE4smRMt
				w8qMSDIcmRpShpPpUGTIiiEdQ1IMx+xGGDFS4d8u0cwoXcmjWnR6DaIasxthXCrmt0s0MwpX8nCL
				zo2rUMTm9EgmupJ6+S3RkFtcKsjVj1mh8JweycSspC+/JRpyC5IaIUfGj1mhmDk9komthC+/JRpy
				i0mFuPoxKxQyp0cyEVxJyMtviYbcompRrn7MCsXn9EgmvhK//JZoyC0qFXb1Y1YoaE6PZKIrmZff
				Eg1JDBmFS6itoLX+obJQdYo2wqjNZPYYF0UGFmDAwIIKXvT7Lh0n1h9O6I6ENROsoUzRfBFHTljc
				JvO+0c5ddil55XL5SMS5ek1YYYVMo8okId7cdLk3xkyxVxjzUBrrYlGJRSNWJCsSkhZ1yPAsEyWt
				nzxqUYeMmWXiwvrI3lrUIUNmmbAE1U9etahDxmeZqHiK5uS1RR0yaJYJkqmfPLaoQ8ZmmRgKooLI
				VL1m4+QZineh4Fr1mg0iz1BmlwkZo5pfbknRMWdC8hCqzcstKTjmLKQWUiEtPsrukHxO2iwV1eKj
				doeE5iPfRire4oN2h2Rz0iZS4RYfIXaHpOY1FESFk7ZLRVt82O6QdE7aSCqoxcfYHRoKooIwZIo0
				qUgIBVHBMSwiCqJC0EtBVPBUBA8WWDAAhg440JCBBQswwHDBBQwyaIAFFTjO1ogXT2yDBwwF0HDB
				gwUXLCjgAgsVTAlBBSERggrxDSlUIPUHR0vRtQQ8ZMCgggfFFa8DD0jgwAMSPAEYNDAABxcsYMig
				AQEZMFiABglenhgEFShMoFCBwgQKEWyAAQI4yOABgwMPRFABvUMHjkcYYRyFCnXggQoUStBQgYJo
				0IGFCxQieLDgwgMGDB1YYIEGGh4OYIGDDjQ0IIMCJOCBAw4saMjAgIcLFWwsayyKBkEEG1hAAAca
				Mlx4uODCwwYPF2jIwICHDBc0sKCConABDiCAsAEDFCLA0IEGGWhggYYLHh4wbKDhABcwyICAA3Rg
				AcMFFfwCGz6wgCWgICJ4wNABBxYeEqAhw4UONLCgAoUOHEQQwYMJEeBAIYIEPGTAQMNDBxlYUEAF
				pZ8ChQoUMFACCRtG4EDCCBD4AAQPLDDhgxBGoBDBmLaQEFSQoAJBBBUoUKhgFAgqkEgwgaDCCAQW
				Mlx44OABwwYPGDRc0ACDDBhcwMAADxdoaEAGDA8baIBhgwpCIHDgAQJYyGDhAgseOLjgwoMDDxBA
				AgkobEAmyAROGNmECTFBNDDhwgEwUAAGGTRIgAYZOrBAIYIIJlhIwAMCLOBgwgQKHT7oIAKHD0qo
				AAgcOmTAYGGDEDaU0AEDHTRIQIQPSvBAhA8k8AEJHGaBCRgeNtAggwcFPFwwQQYOKHQgYYMFNJDA
				oUOHDQ/gQMIIG0gYgQMLFx4usGCBBxn4QAQPJEACh6BgJlxwYYIGFGCCBRZM2NBBhA0P+CADEjhM
				oIQKeBAxgEUAugFUDGDLMJtgYoIuRgjBgxI6aNgQwgclUMCQYQILE3AwQQYTSEwQm+AcWGCADSF4
				IMJDAixcIIAEFIQAozBBAACYAMIGC2wAQYMIHD4owYMSRNgQwgYQRgjhgwoSUBjZBhYoRDBBAACY
				IAKHD0oY4QMSHtBhAwQiwACDBRw8XKDhIQMMDODAAxTgwGECE0jY4IAQKiDCBhImhMChhA4VeMAE
				CYjwQYcKTBjABQ0wyLCBBgIAwAQHHpggQQgcHkBBBxA4cChhhA0ldKDgAhe4QAQTKHiACBhMqNAB
				BA4cMkzY4CEDBxNC4EBCBCYAYIIDD5CwYQQOIGywwIYLJsjAwQQJiPCBCB94UIIIHB4wYQMJHlyg
				hAhw6DABAw6YAIENJXhAwgYRNhxgAgAE4MADBMDwcIGFBwQ48AABZBMwGDKBBhxgEKwVpcg6f5bc
				+DDpnG/b9tm8Obx6a8kuDsto2SwrWSt7ZW6spU5jxBmli1ViFI6FS0ooTFRTJNZo1ZIoCr/mn8vl
				Mvt84hN2jEVqhm26tMVi4cuyXbivyLowrSQkHYpN8SMhkY+MdIRGZmQ2EuEYR7gYpoQpYWKEF2FK
				mBKWClatPqm0RKgxQ24iVbHyFfVw9eQpaSMMWcnjrp48VTKSkIkQV+2sW1wX1USdX0uqUf6L3jI7
				P23KR/eKU5V/3y0VzZBPjkos4fkV9Cm/1ZNnWJp1olO1s7dMp6gmen4soQaZXnSW2aHThpzgpmJW
				5X/udkUzNCe3Ekow9pW86kxSNBNONikpU0xq5BTLqRMSkRGpS4ijQqpOnoaUOKNELaJCQspVraKq
				qWLVqlhSFVX14H//707/z++75Y6Ly7ctrk32WEr7FbfRcKvvu6hL7YlKL5fY00plklL0VFH+7dJp
				6jN1Tn1T/0roD7LLYn1Yd11YD9bt4rw2L5nXFfOiet18vV6v8/V6fa/X67PX6/XY6/W6/P9/ufz/
				////4/H4H7/v+77v+x6/TN/2Xb3f273v+2bv9Zbed9F93zfRPXST7ru+79vz6XQ6HRoa4oknnnji
				iSee+OGHn3322WefffbZZ6d3eqfltJyW03JaTstpOS2f5bN8js/xOT7H5/gcn+NzXBwXx8UlLnGJ
				S1ziEpe4whWu8MMPP/zwww8//Hq9XC6Xy+Vy+b7f933f931d12QymUwmk6lU6nQ6nU6n06GhIRIR
				iUQiBXE49Gw2m81ms5k5jqVwKKaYYgpln6yjhceFJ4uVhCNsaZX0JSWUGpGypKtoRSv66O+J9rQR
				RnQvecWrXHfZVRd5irajXP7rt5fS+77v+/om12QyPZPJQVW/3RLNkAagoMImQkEGCipEqRBUAEAF
				ABzgggcNFzxkuPCAAQYNKoiZv/vjrtL4w/kVjyLR9/SaTnpH9bydz1o5J98qH+WxTl5SkUvILY1X
				enJ8ROKUVk3qEulUSKui/6N0R/dG4xT9zIyKF7VEqxF97bomquuaVpPUNRWZyCZTyUTkIZNMI5OQ
				Kcg0pjGdY9qYTDFTNJ221FK3faNutFGKzotYKlqJiKJERUQn8slEpRPFh0yyRxYaB7nEL3nopQ4R
				DVFphohDK22IZKiIYoiKVKKTyCQSlURECqIhEUkeGomENENBohrJ0Efk0UkdEY2INCPiaKSNSEY1
				ihHRZ64yktiIUCwTERkJkRJ5kB/UoCAKoqAJCmLQghYUJEFVEVQTJINEojE2MVJbrEQbmcWGXiOp
				0Woq9aGpxapSi43+idFCH6rF5P5iNJ8YPTZVU/1cVbX4VE15ajHv1aFvXsOh/XuRN+S5ZqjG88Qb
				CndvjWWoHjWmRa0itcpUVFQmERGJiIKqyFQkFWnGtalxkWpUU1SjGVMViUWmahE5IlcrrmhF5aIq
				IVaNS8hC9aIS2riiSiZSZHJcyOQSipKoEiGT1IPuIBl50CnoMaEz6PE/6BL0UR5Br3owfvo19tQf
				U42LDhKLP57LXGo+fR81/VT+z/25vDz/yOfj83P7pz//+Ct5fPzyXPySu7/n9jj2enzyvL9U+PFc
				5rmH/kb0PdX5Xrkrpz/8x2O5yEzeuMQbb5ziFKe4xCm+OBUVFRUVi4o1NTWfT3w+8fl8PqcpTFOY
				pmmabph1lGX7Td1yrN1Iox6Px9tswrEZ+zK2jGc8Ho/HE2MSD10iMabH4/HYEy/GFMfYEeMq06a4
				RZsjpqI9ZZZXLAuJo2i7Tvu3bznNmhbztHfLTbNKlupNV8tiusoqXXR96UxXTTfcal+2JXQZo8uy
				FVmjtKxFdE81lUhbh+h6oyvEEkeiD8lDHaKhSUhoaEZmZmaz2cxwNnW2PFkOS0/pklyDYpUhu9JU
				em3X1pRSj1KSlCW1rstydDeOlbZvGx2jFY1eyJZe0QqJhDRClkJakgiFSMG1JAeDDrpquuqgg2WD
				bHSk0WCrI61TuHSi1oioRFNjjWgohqTWoZnGb4j2GKKdNFO/j3SLTJqP+BXt+0jGpcaI5qPyYnTP
				oxoit56JPBrT5FJwrmsSj8IMqi6opXfkbtoNdTOd6bpZt3ZzN3com+hi5Ma8cac+p13seq3OSDwl
				7lzx0MKdGq1aEc9o0g7NU26nJmiee2YOt1Odz4allsIbofG001kbno3HdmQzs/DaGE5lSGYoIzOZ
				GJEphsxZMe3tljiK2cSMMZuoxMQEq4pzcTNt5FbkJsVtUZStzth+Si/zLa/sJBsZZaddZDZXc/aD
				THNsjBTjqlzMEiM3rWJfq0vKVpQmcooskiWu0+VPUjwU0jQU7kK5UGQoFtvCzyZLxCE5zkIGLV51
				79yWus1YkVFilBIKL7ZQeBKahEKhcEhMEsqEQaFgULAm+AmKG/R0xEGa4ExxRqZipmqymkhNXFv4
				k28oHynfKJ9QvtoXn5Qn98SezcajN08cFktL1JEphZ2sF3EXIq4Q08Q0KU2IJms3IROhSdDEIbvr
				2V5zbZsKLyTJaRnFqCqj6myrdVZHjhUuOK0bwBs/G1myaNbZslqnq2VtMkaSZMRI7f/q/7+EbfV8
				UfW9sOZPk77/9qzeZ1s9hTVpkqbfntXbZ1v1fVf9xku6Z0+u/ISs71dNttWeZvhkT/YkybJVrmC5
				faus9nVv8kGSdLJaVsn2rdI9S8NVKlG6KRg0BcNllXT6XXqrpNM9y5yTnJMMzllzz0266SU9N08n
				ySh5k5w7J1lyN4Kkt8plVt+79VdZ9ft+7euq43m79Fb5VUevW97pn5SJ9pmmqlH9Q3JQzVTNS/b8
				ip1e8t0z8qzaql9t1deut61Mo3x9UT0yNXlVzft6XznKpo86+avyivet/qu+deNTb/WtVqvxqve1
				l/+NEa/ejbb6UhsvV31RjurX8ok4NOoMxdFuaOj5VDSTy45vHBrFx1OWZ3fuyqM7NA+5HLmrqWj0
				0IZMz10dNWmI6B8NefPnuSaPRCOani7v7sSddD8ttZlorimaFq+2xZuqKZGJZlslejumhohoYuh1
				pag9D4PKkkvuaje6DZUmpRAaz+6ktYndVKRT4dCMFIed3Zb1WEqNsS4JlSouaSsjte6005KQMUrR
				iXZzRyuV0xqZ6mNR0dza7Vp3niGbTDSlEsm2LWX4zAhpWsmSqUSisZhoLlkTzUNyTSTSzK3dylBa
				V+0pkonEstSZm8vOjJiDFzEtFoqYIowRjyzmk1liKkKzjMwyQXNMzI9pzA5OzDExxzBodpqYxcws
				Zp3ZbCbe19OZWXR1Z2Nrt5tMvXmri822zSabjVY5jcyqbstV8quuztVV96qr9qtVifIz+Fy951w9
				N3LVXnilSpVKk7gxdxqz1KJy5UZzuajN1SYtpWnXxW3FlabJ2ZMZO8+8eTZv7M2cbSMPTjzitiT2
				OLa53Iqg2oamhufO9bzwqr7X5m6TanV1V+1a3T9/fY3+Em1IWzt39LbFbBPzunDnbRvFVm5+u21+
				N9m2d17Rx5vXoK4Ssama17imNVTDmtVITRTr/+mzJxrylDPOMu/ZEa9H3nj05olb4VX3zl0r1Aor
				q0glKkU/iUlKQiRDNB9FhaJB0ZroJ+qJd6I00ZkoJ7opmTqminWWWSVRRiuh1z39Mp889ckn72WR
				cWhZDImMxJYtKKsbspDVJmRkCnmIjCZNjIYM0qMYmYzRoxiNjrEjh1DHEFbo0gtLWAmJjjBE2BAJ
				oUyCscYkKAKZxqgESFlbzQAAAAAIAACAABMaAADAgiDMcdQ61Q4UgAEECBAMGIhYAZPCgBABAAAA
				AQCFDR+oqxghIRBAAEMcm+NfWoc4za99xRriuLtyDwszYZxDnPrxi6hDnOZGvdbF3yjyRk5MbJl/
				1Kxx8w9xbDehKMSUHLIpQjTh0nSIk0fZri5DnBwGCGqOqbrK4y7JB3E69pyb7ZCsQncn4hfOd4mD
				o5gXYdKVzWUejcx6ASAZd8MivzXEyXjn0x3iKHs5q3uIk7/TrcPj9oA2iNNhx5IskiHOhP2XqDj9
				IAlzuAMOceYf2Ko+Ln9LNCSpIU6xVQX1fU33IU7BYlpHDXFm6NdKXduDRac7xRhqnR7izJKedXWI
				M3t97d68PcT5UbxwnA4TSYdXl5hk6Uxsi9chDsRNKYm4bM6cANTDa7Qxk8qJJqFHLaymIU6ee1jr
				iqffJvN1Hl6x2uuIiLSGOG11WNUSy/kb4jTpfxVviONC2NVbboJH/lk84phX67khcfuZX2a2Dj3E
				EfWl1ea2AbDyk+DxNvv5EMfmNvOEMQGf2gaEmAX+P8SxP1+lf4M4nRZIDHwQVsYd/iNL7G+fuCHO
				XFJVxw9x5rZXtX6DBHSIMyu7qushziyyqWg3R02UC+KXnsHfvGHLgqV6/74sQxylHqjqHts+PW8S
				cfFiHOJAf5b17Z1WsU8T9Ggg07Mtr32QnotxSVlvYBviKGo21miIk1dZatrVS6sP4lwMpy/RNSqG
				OK2ipKI2xPGcQFvJboghzi7i5+N0mgzqHeLkcD49KmEJUa0lHW8xZ8eQ4SGO9UNBuoc4TbdU0D7T
				sbfFeLKXsxziNI5D1YuWEEeUFAZxethDeA/idAnrC7o9DjXEEWU3VNMQJ9dTMZ2D+01DHOWTn1oP
				cTKvldIhTk6bB3Onsyn8EKfgiZ+bQ5zhngAFwVzEIU5h/04HD3Gui4wG6gNu2EcD5Pk855aZCicC
				BONcZEOc3Lacer+HMfqzyk7DXcwha4BDHBHrNrUb4uSgyuly3X7gDj+U8G7qPMTJJ6hpcsRplh3i
				FLlS9Tb1Q5x2J3m6GE7szxI5xBHfHdNxahONZxtGyiFOjod42oY4OedJ63tDrNImIGycWdkQR9Hp
				pUZHRoY1LC0ZxLlt3iy+2Ztw5T5uDWsI4ZMXtOrBvD2J9ehdoyaH6GU/39z6KIOrmfDHeUKnO2K9
				zZ05lG6IU9x7kuzBrdtAimzINLQ84yc5gKbKz3ZDnOIsJbHeHUizuT6wEoM49LlMyc7z/Ic4BRYl
				nTTEmemr7cYQZwZnJNpzyAH/pGGGOFamU7Qd4vTMk0tDHIeTN8eK5Rw17mrP0J/WXJQhTuFtcI++
				c+m7WOhayg0XmMkPB3Fiz9p2dJeRfUlVuf97Nq44iHMNyJOuIU47IkZxhzgukRs1Ie9DnMkbuvoQ
				R5HUos3ddHyIo3CrbcoQZ9YNo6tDnLknampfbYiBsrQ8xMnlN1HTECfXN0vpII6+AVL6lmiur6/q
				zxRr0mgEcToN0A6ZUx2S6hnpgEGDrhdgCcb33Yay0Y/voXZXutM8Tws/QE6EiIFtIneIY3toBAvW
				Rpm2NP+ihziF5LTpfmwARuN8fQXM5gPChkGLDY9Ed4VDHIfKgtqFJ/tHHeQPkulrTU9DnOJganT/
				dqVML9yAOMNmfZCEw+diP0wsi6khDgTCH9nYy6X0p232cJDO83rzZKyZkcIhj6JlVUJTOPHE3w5J
				TasSNsaQZb2eVUlNODf2QgQQq9ycHnQJbme+CPgh95qXRT16qKe3ajmU1g1hZReeDfRnl2pMrH+w
				zEF2f3AioOGhePQJQzpOOmfMxlW3g3NzqHM6ON3r7lwe4syeu2P1Nz7j5iWh2nsax7T60SGOfYQv
				mg1xGsJ/aRfeOW88xHFTsRNriOPsp866+KNxehbBZQkOcfKMnbM5aeeRQqwCVfRHXfKHOMJ7qe0T
				nLOD29LIT/awKmVOh2EEJ9IiY0EEJypyHGTUC4QhToH5pvpm/ee0W3KlA6fjbxzZwVjK6svNjqNr
				9E3BOhs0yGzrCNiHxVFZbojTXuBmWtjgraQz3U6V9Jh33iGlxqVEbRJW4GuEEb13AQ+D+s01B9Ia
				XWPgEN7so8/GRYhn6fMvrSgYoBvdYtakHvnQcgeI15flIY4ic6Fy/huth/vZ/Zsuq0Y5ev7IDs9M
				hOha25fxb7rDP0k7R8TsGBdrPnIEhZXUEcbE6bqV//A+dMYF8PNAZennZi0i4ruN5v6tfIPRB7gA
				ZXnSrsbGimgcd3TAdR/i5PTmOemHRrX8AdhPCgN+Q/MGU283DRsc7rYAKVn6Wl/z3qMj/nh3mb0S
				kEzWut1vQy487ynXdXZneG5hZu+Vc/N8xnC9QF8rYTlj+XpsFE9xg5Zi15JjHMJQC3s/xLEXdaI9
				uY6ex/JjGN/EPbOvWC2CQ8tkU85e3D7EmRWIZnSbDqbvMEM1763fhc8+xLG9D9U2PmyMnZwIfM4M
				YeIsje6nNPg4KrPqs1NaOe933g+PHuJcImxl5KQf9FKWTluJYz6ishYV9lpKXX70dVIzN22Ik/Mp
				TMQx9crHYVRWtFRiOsPBT7vC0Ogh6yILiyFO9TxXX2cRSeR+57q73T3pzrClv+EOwT7EEXtOXFSd
				Dvoai0Q2cNPElJY1MmKWsh67giB+Tly4ZDHE6doeUmmWdcKQmE+MWuo2ZQ/XLEEPzf1YFuEESekh
				ls5DnLx70sjDhy4NcbJfEqfPuAxEgq2BqzUkDHfhwFtprl3kr2CfBhsWF9196oEbQAxxRDYxp2TF
				AEcHPT4KfL6XXaiy5fT+92muOiurcTt7tyGGOEtnrYGnC2F10XYicqwNu6ZMyss/+YZ9AUfgbifI
				psGL0I0gx4c4Mx4S3q41426sDWc0dcluom7dhbdk+cxXYUeqmq+rzHf+U1ruCBaAR5f8Eet9aj7Z
				Q5zu3Z/aQxyr9dHkQxy0tjzoY00FaNKLztTsBaU299nuY9hDWZPPHV873iGKJheQ2kNOl7uJmeUx
				vtCTyQw5U8sQB9oUDumoLAIi+eV4GrNA3Nzc1hAn524ocGKLxnBLc9e1zxAn52PDXfg6K228R7vZ
				jmNboGOmIsUnhai9lmrf05AAwAnAlRxnUdXyCGy2G1Eb4gjcUTc1xFE87gwc7DX/dJ4pcNWqVp9y
				40XKospdgDGOytoQp8Hu2b5hxwqXi8CnUa9aE5Uu4VVL6kOcvqkmecHSNQw/eptu2wmF2C+zSGbs
				tyklMCmRzkHurY7krp1EGO8ARdXxuQGf2xvi5GS12ZS0HiqHCbKTIGOwT/J4nnMjzvldJ9IfiM+u
				TeUc/OTnuTGux92ikfcIxvfknLkhor2gp1J2I3DcyVtuU/c04lC0G3azixQtvKlp6WwC6ZXLZBLr
				oXeifYTKEAf9lwh08IwNBrgBM/7ZIY4rmwklf8lT34lIQx87k2nfS91Io82535WcJUgbet5eJgST
				PiFPFrSb9R7zG1r67wzUOP7W/BG0ZU+hh5EmHeLkGCxezqetjaXP7t9y/q/B4WIDJzNXetRquGWI
				42r452xPicLyzCpD78grPFPiqqwhUr7k7NCPPbjgdPQwiiqcuhjcDevXkIYJPzG6EV3YCFzldF4a
				qYnOVEiu7Wxe2JpD43DAOMRpcu8EmotBPjkfBYnAhx9+BMd8gdrSohvwPX4MTdWXyr7Arw1xLHIf
				AID5Nqjf5GjZJwTFgj52zl3ve7B21N/gzagBj6M01Jpsn6u/rajIb6jvfGGlN95tWdbMHSTfR/rJ
				9990NRZ+ZOx6dxZI+W+P8W+lvc4tAxxYEL8dj3yW0MRbtKJd9NQ71kNZE1fNPm3Lst3Ydpg0U3q4
				8+r6XUed0V6xai27/zVJQhULfHK3/Yd1CEQ1syYF+oXPftsihuX2svGW9mfb2MQYnoHbsZXXOKGN
				F2VwR22bvIpsvKLuBnCtXrOG3FBFxTQAv7kvX/sET45XFMAYc0UbAPji0jU2ao2zjHxvqULptefM
				fnI/loj/vW/+RlBkbQCrx9rYw1qKqge+Md7n9Hso6hDnhxLFiKxBNlFhDEF4z3KhCU6pspu8ht7U
				Dcc3t5OWOf/Ga6XUJhZSj72kqazXCj1uxkMcU8O8KUMcJA33TbJTJLsLYWTpegujxMXwfeWNc9WP
				TCWuQ24zxClOQSD0sJB/JjhVI0t7A60runvH4911w1cJx7mrqGqk6Er70BCHxgAnFiztXocc+T4U
				gnWI463s1+7afRh9LMqGkGxWtcyNIsBSTwQaRZ2thenkMyueVl/1GFt25z0JdQmcWJYTM6X/i5uW
				cwF7iFPWnOtrx4toiDOEOaeAeJUNcbILmXvudotdFj36v6QqE93HNU7bEKfhlddAcDGLTVndoNCk
				gDEiWypgbuWSr754vfprxZ7ucA9xsh2DVI7vpdk90ptfE2JrQ5xiYji5VgtkOVPM7XisIU4PRIhV
				DpekDfA+b5Hwx1pi6be78L15ZiU0xHFwkCY2WwbShpIoQwN6CTt5QxwLl/f6ERjiuBW81fdsrB/i
				+OF222eHKqQL5zJ38Q9x1Cu6Xw7rKCVevhFdA0nFyI9AQ5xcVqA4qs6HVVoSN3wkXqRlwg5+iDOW
				so1siFN/1C94iNO++V6Rd8PIIY6ZULuXsyvTtyQQ7I7X4e7EDvpNZhzDFS8o1pQhjoMnW7zK/Vlj
				tcP2/bRacjHEsXyRnxrioDmjh/5qJ3SIY6+/nj/EQUR7LwjOnanLxtfP0u0McZRG2SVfLneku+hD
				HAWs1raHOBPd6ciGOAVa1sIOcTo2RXXum+y4OKc8X+7HC1iulzD/vv1qa51fectxxnSVY0MwxJm4
				UfNA2SeVRhwCDmqTlSeA+Dzao8rZ1gDetqTXW6QzNzTXy6lxiAM7Mm16XcnAIQ4atHQqYR05z/ug
				om4uK4c4Xj1p+qqtvQ5xrB9/RTnHrVpEmGTaHbs13NHDPODOrSbNDXEMlKOHDnHQX95UDXHEMNFG
				Ve37h6UYDnFygaNT3kNVh4bKYUMcN2ZWyoY4oraH2m4mOEWdG/g4ltBrKc2hjPLoyzzoM8aqJuNt
				k1u7yatz7lPcWbjMxdRsWRV8cmyIsxLfnHl5Zs08uMFDHDRMm+cOcUqZmoUPcVqUmtW7Jq+GOEuN
				YL/anIcOcWwHNqMhDtrWyuerPVof4iiVYq7894zfRzOGOG3MjsRDHGFWNt1DHEUu7YEPcVrGlfvO
				O8MdZdYyu+C8gCHYDw5xFG6VPZ/jyuxLF2mIgzKmXD3EEQ+m3GSIo/BL2WyIM+BStoBdodkhjpCC
				cssQR12CMsnH1BeuIU6TQFnhIY5BQLkocE2/hzgWbPLEEAf1NbneIY4YxlEn9yWxHokqY2XBg9z+
				ECdDVbLhW/Z5kAXoEKf+KVmsIc6FhUDcMzpGzLp5GOkqtQPO7wOGHZ9Nv8yL8WniyjpM7wLcVSn+
				kuZixvC5DkUuC5vBUbPWZi+fNA2YTsqcWyQ1j2dgoKYQgb8ZjjRjAOuT/T89OgwcHOdos5ZgNGH2
				adK/oyTIHwxvgDcaPzdNYVpyx/pHMX15P6ga4kzsszTgcURGPzEduVc6hd8vQJi2mFn34W3oqVrF
				efksDwcmQY3LRpeb/4c4kAPFtNOX9/4RvbnyedKYF9yXD1Cbbht6R3OcuccbvbW75TV0Lq6/H3LQ
				r5NBdAyTudsLYluD2wf1/tVrJ+OOiufGHeNVk1RdRhMMiXlreU0wJPH9ND+NxWoaFe5pSaNf2tAb
				UvTn5BLjQ2a1TG5Xu2nHfDvfbrduubaOIYV0pmXKhkQ8n9KGaRer7PIiXjpfLuBfGlJl24laPiTN
				nLwv22fxGtXtsZ2lWASbYEjS8zjqcsiQgV2bZaFvqxCG9uHML42LQ8YVXC5KQ/IJzy3i1mZ9hniy
				TKNdir8YMss8Xi8YMl7JLEYC9vHPOg/uRtCLfsiuwPhFdMhL3i6io5+3u6FvPdlnai3iugUwHNma
				O/onAiwavh/sJD2j/+A++8J8i8LuVnw0NBMEzd3tcakKePqxQtq9PWs7tCqgvG+m8ZJHdMq/vvSW
				mBPL5tB2C3f+mrXsS44ybeLxgVGfC0uZrjX2+jPEzvLbNnfauwDP6GeedHSGZPQUXMHywxsgw1aN
				ajCH0uMmj9rk6+gHZuxKEYye/5Zh1p0XFOy0FKa3yZvMnTn7zJUyVLuG7H8EPaml7fzNcGiX6kYn
				SD13d98/ZT/VwnZziHB13sbrxl1tS8sD7MBO7ezcrb5vDGaeHLpGnNPZ8Do+JNjk+gjOmCK04pOS
				NfTot+sMy/A3MPNfMtAT2GiZNYe/kxK9qYbD6H+bp+ESHKHpNU951j5yWLLJlMV63GEcIKFJT1nD
				QTLucDaFF9gLk5uelzMad0Ae4Jn3CnDKntm58hl3GAsrFOVr8twXmMRB2L+Zak4qEy4ed6y3QbWU
				1yT60V9weKwNdebFIp1ojQ+ncSdzs62urkyuafjj7p10wYw89Y1a8zkrfSPeSjL77nDPN7Onnst8
				MzTBniZneQ7KOvoBruIbnqm8EWrJdEkqgSfLJZfWDz3lZxVOvDnOWUBH0CZKuA2GjR6lAQlTH9nZ
				SH90KrAuOnXH6bv6jp73NLY0D22wh52eHOH8ejuBDNgzPokNi8RZ3EQMHy3hzdSQK5QSu1nBsMVJ
				ig695pswBGgU0kjVxtzhv111iBzf6kntvgnqHCxpHkRPpDVn8MrZ4wexOrwRpzYUMEVcSNqwJhsR
				cTGmbREutbR3n+96Q+U/BjL0usYs+KBX13FM1i2am/5kIUgn0r1mDGFHQivydKhZ+49WG/HNeD2y
				R9a5YeOO+SmeavTwX6Y9xY3i8zQzcSPabFSVkm+S3ACv8eOm9dfCPQU6PjhLLkVSkUE6w23ga/ga
				roLVZVfKaPXTyTN03HRt0bNROEII9bo7PWQRtkaNIWtjZKlMkoWSabytQzBvRCZObcQbOQVSm8yR
				E5j+45exZUO/IAq9kpOOLQ1z3y6T0Sd+1qr7bJFh0EstOmB3zeDQj7t+lEObOY/hFqGN4jGcFrQR
				Gj652T7cFwf9A9t4NmJTLitMnAZ46mwajbEUcjbGU3k1zqb9/XnTTRc48gWVgKHJI47+hwGahdkI
				O3wIlS6VGIguq84iJx1n9kIuSj5Rq4Zkg56uI1hIwh09m2+QTf7s6BrYTx30Kdd0VMdG1FLc76+J
				TkZGX3Z6kcTYWO4PwH2oo+woeZa0JegeYe7vg0yD2GQ38LzKolY2eonFyQ3RJG1pso+CAzQ3W2zm
				3uOjoszmQvyEh9EmauWYEs5X87KO2GP+/zqrzjfKlXZZUy2+sTE90aP5Vh24RvLbxtvoFY52A+lo
				873gW0XiS8wCPOHF9DMdSpfSJHSADvFNGRKztxYvvkWnpWCkyCuBP3W4TCkx5G0Umo5sDXo82hvQ
				B2L02cn6szcaGmf70CykOrG0midFwyMLBj0OB4az8z3EIxOcOgHlAtgCDXp26yt3QKyclD8ngDOr
				NHXz2qRl5F5PgwQtgz7BVD+SL3s0xXWRr8+rFfMHvbSTYMlrlILJC7NxZKO/1VHSb5tR+Q6WKkI2
				ZdH4qFn+883/XijpG+Ox2LHFHDBgmmj9A6Nfx12SLaBqNHdbz5KlMzLLzYxOhAOSlaId467Kif98
				IpAylQ2jsQH1qsn2gz34ADCVMCTOvJZ2bgs9734kBtdzeV9Ty7XH5KKjfKyqupxG6iSt0c5cdWca
				JDshhWq7l8bMF2DoKdx/qBC72ua+IbmYTUqKryB5GWZ3txTufzaLDVpzG+RddtOu0SqqMekSU9Go
				bWijH8IlstpQIQXRG+wnZ9z/5kiPAC1rp7bN0N/eeLWJlqircpLWDvFoWXNBV7XRi2ATqq/K/Wxe
				iXuiDH/YBL2j14aKZ5cbVVW45xVV6gooEhrU6gD7vQa6OMtK/DXQKN/J8Prm/salBIuaw0UuoVyZ
				rJey6uGTNRoW6CSt11K60w9JYJeeFIB2yxTkAjja8Jf4ItoMvcO2Dnahbs/Sh3AHe2Qv+dqp2LXC
				pbPIrNgmAGCXq8zq0GTWZ80cZpKf9tCWtERVLBeC/VJplXsTWUn31/YN4xjZoY/6KmCwgTW3kREO
				BPmTi1yDF2OD7f1Ofu++WFIW2D1xPz5PkSRZMm+1tscxhfmYTxdMywuHKcoSImeQfbm52FOW68Sl
				f43PoGUHXpIt6sSytHHn0E+CKklyQ4YNpEJGLNXuMVMXbARNeefpHZYCn8s6rl4wB7E3GC4JYfSa
				uBst39AZDu7JobK/JJ//B0SOeUkf/TebsGr1HJERMcqUGQCdLPhPWDXWoPbOhZ6qz8vuvmve1WNM
				W/rkKwi4I7OldlFGB2NLAibKnQRg0Vg3iWuOkX+PPtamLImu06Fpf5bx0c9bfXLvbLaOiDnjRHB+
				iBiWZnN6NmsjumcvMfrJbvRll4TGNbBfVYxehCFCCzUmkaBj9GLq0YvtuSWJP/rDPb1JIpfm9dvo
				OxH9khg1T/cPV5LRY6IqAGmfwwyAnnOk7hkAoLn4PpOE3XJ30kGqua215WddZCAdOVajJdpbRIz9
				koAf/ecXyeOEmdgU4+h5zeKSuIQSU7+2Gj3UUJc15Ecki3mz1quhKAr9Unxs9bFbogunrCG3fqEo
				RkrTVUPl2pulTzYguGjskrSTiiSDRXuSWzJ/sDYOHZasZb1zR74+Sc15qtrM+FnQl8SLVZ00vCrd
				ULPndPEb93Uz7CmqcVBtSmutPmtkbb3ThLI5XwzvrpOvCsytqKbZbSoJLekSuRU+NkUc030QtCwJ
				7eg5nDakdXb0E6KWCViSpm/8otG742zcsn50bl1HnxMafeYlkbkBegZH/+OCDeaj2bC5YvH4ueZ3
				anbkyEXq5mTGeJfUW0HTkakdNZd4skM0GW5OLp0EfbIoGtEAdtlm2ZNbonxcqTSddLZRl9qWJAhk
				lyVd7i1GVmV0lLgm8eYEUr/MnaS0UbBVmW4kyNSipuzJKNj0AUvpPLcV9Z0WjY8E3JdhiX8yyh7d
				oJ4Jw2ZHujGFAYK/k9DEXOo3LEELu8vBGCdGYmZEWNwnT4eT8RNz/SS4A0S5c8ZSFzcLTw6DqHFn
				aGTS9cVZUNpTTUw/rl0DLoVpI5/iURiHJ1mJJ9GMjePJ2xaHks4OOOKbcyZJosG4mTUx6eC6rLrs
				KY5NEPoutdxCl+eU98j0jP5FNNkgOBludhLhNGcH2dpsWhGzMFLcCl2YBH5OKE3skEDaPZlkMLZy
				xB13OBnreoR9PzywJ8/6iUMyHqTNoG1UuRPcfIwUVpCWW/THMm6KuHUtbNJ0fp7BwhgRYlpo9AVC
				IcIQvHVGPSzbEeNm2DWVACaQT+pxMg/OxXvAXumZqfG4r3OVB3AAYMDvj7bRFPsQBGJK0NMwXQPC
				liE8hDoxTIjgHWz3GiIvQCe+6GVjFG+k9ECtCBsU34iwdoCTyfbCMBEDH9muMfVdRD95QccGz6nP
				QHMzpoaPQ/o5UBbkgfKlw1RIAcEu9Uv7sbGelLZ3zyuMGXoIDuLVjE3trOs1KcXh4P3BjItKLm6U
				w22ocY7rNS+i2F2xMWG3h94IVkgkkR5icxA3qWpy9HaVXi50/4At2QQH3u/HmgfdacQlHeLluU9+
				Bn1QidwW0D8hkYxz4e54/4s00eAymSOsxABnTX1QFC2WFrm4bjDq7T6Zk4phVIH3Rv+nP+5SubZo
				ScrIJ6lRO7JUnztPkr5B3EW1z0DJ44bGIfBL+NkXWVroACU+AgDJjIlCrRPxpYC3MmUPi0cKiB0l
				7Z9Xj/ZyAeaIGdw5caSjffu5F074z2GD9zMXr2DaB1jGPz5QuK69aCGySNlD/HlejO9kcURPVIvs
				+WHJr4lONu5+PgWcK9GBI8qeVwl1UuS40PnnJpgJiAwQVO+5MJ9oicsZV38Ohtsg8UB1ojmx57DD
				z5dPe65sTZzy2Sa+3SYCNRM7AEeRONchRfyf/wKOH7TnVtWf05B7Du7ApndFkWB9jiQ7N9FKcVHH
				s66mSnYoNP+w/Dx+JB7IVkn28ubndCIlOxNQLpN/XuaHZB/rtdztg5OdA4GoKpnzi/7cz41jS3ZU
				h/l1daZG68OlLJasZufbRVIIsSTSBsaSeFt4a9b724NoCkAXa4AdqAlacA9pgha0g7phD+1QTdxA
				d0gbbeEd0g16YBfpQsMG31hprHP6SqCO0QoatZZeSaw3ukJirVFlspK1u8HpQKzifLJ6W6J50SxN
				hKmmZspkJWt3g9OBWMX5ZPW2RPOiWZoIU03NlMlK1u4GY27YJfAQ1xENo7OaqJ0X6kP8JtEHEN9W
				fWgsJ0YrbLilJgbQB/RwmE+c18Lf0g8bu8RjlUpS9mwsXkUXiUvPcNagsLvGQ3EyE22kbPSExYNd
				1FMypo2egP+q4tmKi6AIoSKxd5EogL+8n6w7Tbxt3lSsM5EVVKEcbJnZLCJAWbYlWtUW6RELX+hl
				Se7q88QB7TrXBjWsqJXOKAPhrz8ixStruwbXpdCUt0WbW2VVtuV0tHBWxvvgPaWiEjJRqaQaEWLV
				jVB4H7kSAaCU5xtxAESFS7TqVIJ3xwvfk/PBy0MxzH1rtAcYoTfoGLZ9NkazTVoI8yFvTuaMcUIi
				djcA6PtyW4TBFd1ugg0lv78PPmsbc8p7sguAAUqdk/Je8K+771663M7zqm3clHwbgIjUZ5MwLgod
				+w8KoI5hSsqRp5aRsf+t8MERVWVxqEnpWozHEA2wArwTrKRi7WWraVLDsDe/s1KItM1WyqA2o+MG
				u9waPhuVwjSu7CD84sSpomKM+JlK26ANvzrwVEmoWCKB2NDVmMfkNJ73jx3bF2tiNYbP59x31th+
				hrU97RMLohqLpyAsPtT4e7bWoq051qlx3vJdYrXGn0T4Jfy2tSHFUSvMGjdDHZlMrfGUDGZKSI0z
				Rj0THzX+njKySjXm2avJ5hPPlWzSiZxQlgXDMBq/B/fXxulX2vfyGMDfeVdunKcLexV+2wwGog4F
				7AEKzJymncrUNdadQWKVAt2OmKhwowJiOwuUiv1Ca9QvUWs8nSB5ZjI3ZCt6pcQuUPOlTEEqUfaI
				Sq6szynFNPPJIqAJ1o+y4ZbmSYqpklaDFpQrTmNtWieVoFqsB32wTkSNt7TOU0idtBJ0oHrxGmrf
				OqcA9WIdKIIc75oSFWyzUrLjpauOG0aDiNWxyxhQyaGr7oknPjCVHijeAIJdEWyClfloW39OlmHy
				FpHhhyUMam0y/qHC+NIm4586jG9y4hp1wvCs2JnGDLN2L67uWJi+CHaK1eNCntkxiqE7rb+jP03u
				oWaWpmFWTYzJG1jO5SeqaUzDEV8uG1n6Lo6m8YhPh4lQ5PqT31S1lu6OB6dB02TR55eb5UuoFFzm
				IxRN+A+R30I+giGiFmqLJlg9qpPCzepoG1pzXfXyKJhS8tsfm3BKTxS6bQdMfyX8VSEvYw0oqxaj
				ccuATWqqxhis+wiOq+GdJx9LWELV4A6kZV3oqkLSSUMojk9SVVVr3Oq5vrj5kqpy+WPbv4mD31xV
				bCZZUNjB/idR09uQCkSQDuhQD9IZMEfxqdkHfbif+yW9yVoWYxmsi0ZYOTSghTpER3pIx0ENgqfG
				PkM6+dn2Iy3QKAHqE1JQ+GFjQThHpe+FQ9Na2w+AlwZ9L/HGBh6b1lv22HOfBLZsNO3QwfPEKOqu
				8SPQZ0PjD161isgIlfEzT3ZlfqZ2Np/+a98OF//RumEzlsVeFmMb2dKcBPiiE/WxJ/5i2qH92q/+
				6NEoQlwB0gAN0AAd0AzqXs9j4IbE3sn46/S4UPnSp//mfwTYwt64kceAnwOtG+0PoF4Vj+SeQJoY
				aN3Tmj/7LTK2sA/W0BHQh8Fo3GgG8wM0QhKlJdAmewqkCB00w4ip+5KofjZ6OqqSS9MkAFv+UJeU
				8QpzDiB9M5E0v8EAlJTwmg2fFp6nt+5HFDrG3nOWtuxP9CpN8yah6DL6+TGGPqInpd8q3WLKSIzl
				8DWBAxGGN/ziUlub/y2y4rvXjrvCYDZGemml7algS2dc4dJ7kLT/t4yjpQ1XE5/wb1N6JXz5JWlR
				rK7OeAJ9WDolZsyRZIbzSfYh/tV71zk81djwA+63JNnqTyX1m4Oohg27Fkeka8YTAx/X08//lYY4
				c2MqZSnxv12Y+JxZkinX7gEpzJRUK6mKgj2SqyImwP4N3nhSuY2iUXEGkvGplE0fqc0jmD3LtRzF
				UQzeRxWjMNjXhd5Q+l2RzzfenlMRqv7Wc5Yq6hbpsWnfEYDkaUb0gf4QTfzAUhjSw5kSD6Hf6GQs
				boGoC0VVf3kwR5GHO7WjdYsqkWe9DHcRhHtw3JpBRMHgn5vtWemLuslM0iDV4hi2xFatO2gLCs1i
				VyZvAQTiwAoUb4IiKJu5cDJ1mlQwM/jaEH0oSv/qg4ukJ3Avon5ORZMP7kqZieZWJ9FWypO/ze5P
				pUAMVbCojilN+HO5mp6NvillOYanlyU1kYjGxIoWavM2yEkLYY+8ntmXgjW1/kveFsXKrsGooh71
				YrJdAsPU/JkAx+pkwIc9XaW6NMo5WHhnmtmQ8Mc93dH1lepFsv0e9ywn87pex2GWRahvWyw4NfR4
				rfTpeLGlWUmH1r7elD0ayyxu2K+q1UYhMt/qb+yp1ZLZvk/P0wL22YYXoYate0oaAiDLfftPvn2h
				J0rt69uzPtLDrSP5W/n6JOovDX3bO39aAc1vlbxb0/xnvP1An+yzfYL+iL105nsOVjd1x6/3OULf
				ZO6U8pck+oabOOjB3LizwN86XQ5Vox3/H8vT8feo+iRx3VPxHw7y+7za93p+1cjfVxlAvU16QfDe
				+GJ90oflrSOSiPBnc4jn/HOy2p8l3vrHlW7oI896wjHgt6FPCuSFlu4XSPhxGJtS8ge/UJUG/hkH
				ye4rzSB/CUven/KkET0s4D/bqSzfF6shfXwjqZ8ZRn0CUv/pL+DvVcLnl8TTP3J74juKpH4YPOcl
				YaBj8Lnxd6rwDWjgX/CTE9wQyOLk+2rb8J5Pkyu3D4weAJZUJA6wJem4hE5umchORA2jJx4AHgAh
				AFsJ5rp1mD/3hErMZu9e5zBdwqUkNCxsh4WpbzGrKjt3xnospphE9U13MTfWPaMHU6hSaTB/B1Mw
				l68jWAA9BThVdXw2MzMjqdUMqToNUU8LH+scq5hjMY3FRmCoAaraNJ1q8iSiRFRVNUQUoqRKlSoT
				iB9kRIJMEJUPMAGBoqjhYfWxhRFjDCHK0LQDESAIAYIgEOM5IijCDZK4DkMcFUFavSGOLkMcrV03
				u7RJCo+ZhcNMMuUsf4gjXYs+cuVDHFoMcWzG3VRPk5AhDsz6hQyZVJSV+5t5q6BOb2EQx7AhzoiG
				OJqtNxOK9Q9xLj3EsR18o0OcxepbH+LsaqHAOktHTzDQ6D15mQRMv2HbJRgmvh+fZuZFygl2Ihpj
				SjRLG+JUb8LRIc6OcbfdNajyIc7eQyoM4pwyxGmadLs9x10wxJm9bPyDOAYe4tSuuelNdw89MHuc
				D3F0bHaE28+KJSjHftPLY4hTttwGGy3BdIhzTxhcGns3Iyv/ZogjfVuCccYeSi3rKHsiuNPmNTd1
				iBN3sZsauQmzpqTuEVoo1QAGcdJjbNBrwiaGOGfYow1xBhri9OywrW5sMTLEIdNFF2RPWHLJPs0u
				hqB4ZBzw641cruUJx4L1sJ4O4tCc2BWE9RnibMfYpmf06SEO4ExuJuSefugPRGZN+5u4emvWNlnb
				UqvuVYZDHFh7vCK6qfxDHP2CmquBDXHOpz3RxvOJGNPcx4YjKbYvd4jTzaSDhLZgJ2t2BXKIg278
				hEOcwaE0U9wnN8RBHUghMZPriqiZxZK8ZWKaL0Mc24BoRBsmCEMcyK3hDXFQrb1QcODXcP7MEAd1
				JiSGOIwRnmqIc04XVcTZAA9xIMaFq7+pG+LcWUaDQ5yNUcNlMKQAwYBkcoGZIQ66aSbuBA5x6sfK
				HMxm4swc4kyXzISzoTX0YWYCg2UXG+KAnqYV9fK9fKb3mwF75CbT1bj8uSGO8c4KGOKsZsrCHdj7
				pVEFhzjAyH+WolluiNNitWw7Lv2GONeZMrgRBctSot3Jg3uoM8SRLo/ZRb+cP1s+O8RBXR6jQ5yN
				NpTN/JjBGeJQOx9hAixgx2BnMVePvRd8B3E8A2PT9+FbMzSREg9/PMeXRXMzxDkeGLPuFgMb4vht
				i90FHv5izY0MaoaBDXFwx8QsWzYB3CEOysEQSmy8OgJzgNPm3fOwfy7TskOc3oPPtE4uYDcP2yHO
				t8FRDHEmhoSj16XHO6AJBm0UD3Fk1jvrEGdmKhhDHMzyoRriKAaAtqoOrB0A1t44EZCZNAerseb1
				UBIRJgszM8IEKQA1ADYAsd0dRHe7LXd3193dHWA7wPawt++wtxt22L7t7tvu7h5WSRSqVerlFQET
				NGGPNAA0gWRbRlIzsi00MiMyUhITTgBMVISJTRhVFIf4llnc/SJlu2x9O1VsNzaVA4i7Acs2hD0E
				WaiNG9p42DcuwMY3bl2iVEkpVDIlUqKI0MgqZDr4TCRTTE4EMIVp06hopiGamaERCgcEAgMGBQEO
				EGbcknEJCVlCQkIWwzAoDMOgMBbBUDuuO4bjAoR9tmEPOwDjBoAAM4ABxl22uwGBoajhvHoD8YUR
				QhQREhF3ESAIAYIgEIY0witGwY4BClxTFcIC26UrZYizIa21wOnMETHEQXuZPHwiUCm7EMTCrgSR
				kiuDRKQh2eMEtyy91wyn029kiIOxR+VgdUyihBaY4XQrRTTcEEfcxEcM3rWeGOIsi1NyxBJ+iEO/
				sMEM78KdGeIkVt88Dm5GoLRLOoOftG9KhSEOMg57Jrv7Q5zqZgke4uCDb2SIA23TY4nvfl8McfbV
				KMcQJ5qraz7u4oKxJudbbwQu0CZNUwQNu1vbIQ57FyoaH3iJIc7+ZoEZYrdDJmIzb3eIU2zES6x1
				qWhnOLWUo9qObbIw/VP4E36EF+FgUwKAH4GM0eNiXch7EzMcq5eUH45Zrh5GP9opns5ggEVvwYMt
				tCAgexCNldQgJCsQScwzrGkWCMkuM88QDbFiaNeoJcZ3F1PkUu05cEtBehZiBx4IaswGDFDUExPH
				yBtn1HR2dWb8J407SXOMeS86qw+jx29LhCEOdr6NQxxkQ1wqsVkaQQ5x9iUk45hrc4hTs65HH+Jg
				i+CUcfk/xOFuQZRjdvsefMMe4sBbR3LXZYglbIjD33iICh9tu0OcuuXdIU6vsb2JbhwOcSxrRg7Y
				4iU179m9e4iTl7kFfMZDfIyjIw1xpqk2e4iT7xU5Q5y412YMcZK9Nj/EKavyPcTpH9urD3HwTe0Y
				4ljmRTjEwey1oSEOfq+NDHHgrewc4th5eGfAyR/ilH1RQsyTc4jTt0T1ESdzLrDKM8Qh9649C14l
				NeyT4bsY7hnikDvWJt1RMQmHOGo3FBLw5A9xqvNteIiDvnSSIU61kosZPslDHDsXrIc40ashGeK0
				NtziEAfZCP0Qx7rhRo4BpwLbIQ7IhpsZPfkNcfIcL1n5oAiY2to9xBHJIY5uzU2PM3kb4pS/3gFD
				nC45xFHtuulhJochTj9QSuNMbqdg16BcAcwbAPYfNgqwuQERIxL5Yc4JOAA1AC8AMRECQcV3Y+LA
				UoQ+aEALUKq5FeKsIqzoChpVUPUt0TMinHviERxUQLfoqRRL60QFSsU3jaGBkQoj0WhT+TbF3KZM
				x9nEAqYlL1aSCoTUZiLlnMPmnMPmWAYLWN8SPSPCcZvYChZVULfoqRSDFrQDKAomTII5zDkHc855
				lbNKqXLuzbm57OPN6+Mv5268OTcn9wpctNGi8u3GW0gWNOc8OOc8OOczB845B87513ypWfOhrucT
				f873nHdzzrs37+6mTZtzHvOYB4Gc+BEgBAmCQBgSCSfCEKQbA4tiMMQB1n5viGMcGHMxnsRDHOPK
				GB/igCXeG+IYRsc8zCfxEMe4PMaHOGAl9zQZIjP8T7YhDmeNLA5x4AXbHOKYxslw/JNsiGNZKIND
				HHhdNg1xTLkp+C9BkVhY6KMvyy/bEKe3dcE/yEkkGP1dZbGHOJGcGPyXmEDi0Z/FFHuIE8mdcR79
				eMeGJCGrs2lbMTx6zADaMqUPcfRZYreN/i6N2CFOPIomjz/5hjiVZTQ4xIFXQHOIYxpKw/FP2phL
				GEMcenmT2T5p45i835q83Jj8Q5zKjBoY4qBm1OAQBz2jhs0g7INq98jj6yFOiaPkAH/kanI8xga4
				viU8Jv/xBewO3lxuWqNt5hCnLTLPEKf9WNfu9jaTGeJE427GECeXm2OIk6lYwe72hpMZ4kRG4KTB
				aAm6k9N9YbuDt57DEOjATqAhTt0+Pugf4vyjciw3+JJ2scbHdhhviMNuWS4NRZM814pcbpPjYhzQ
				NUsWD1ijoDOMN8Rhj8rlMOtLPMRh94sPGhni6DKZipE5zlnbq9wnxz05iBt6SbtY42M7jOcQh9f5
				AD8MCV4Dooxh/EBTcoAuWbJ4wBoLkEOc+aKYYcAt4TcZfpaK7W50GBFITmCbnLMvFd7dyMMIEbmg
				uEcOLBXf3cjDiLg9ckwucMEPHXTmk9ZVsDrEQW9owRAHNb2Ahdks8RCHsx3XhjiI7Tg+xAGXfc8k
				cISHOETEanc3th2nw2hLNlggQXlcXn7e8HtF9fg4/Od4hAVujMHQBjxHUZICCgpbxkxC7isJnlnA
				6h6CjdDBYKhTDsii4cCSEg4WSFAel5efN/xeUT0+Dv85HmGBG2MwtAHPUZSkgILCluEGIyAucAJc
				GC9QWQOUHABG3TMQkCVpDv+ZN5dsmRr52t0tESQAMAAsAO5WuXuFxculy10vN6qMcqncnbS7U1s7
				u+u6u+vutAd39+Dubpf7dqjcvaqqpkqqqsoqp2RZVJZlCcqyvODeowWOFoaCmNSWJpAECzJY1mPR
				hHJ3D2HDIfZehNh7k+8t0IAMKoi9iB2x947Ye+9FxLaucqq8yre4u4tvZ1n8y90IgYAAQAUjIiKa
				YENDMxNsZmZmgs3IyEhMRkZGYiIiIotNJpPVZGESrFyIQbmxjb0XjL33DrE3QQKBmvyg+Pj8Tefi
				47edi4/fdi4+ftu5+Pht5+Ljt52Lj88fcEjzcf9N2OD6ohNyYUnLjZzkVxxI8kbIZ4hjmPdiQxxQ
				bRGTq+e9lCHOtXAkDHHuxpcwxGkqVzC58RIDGeJAxsDZic0IaG2IaNwnjQtHYYiD2fhiQxzQbV2T
				q9cUlCHOGuWKIU4775WFVht4iGOZ92JDHMSFIzesM+60Nqwx+El/HIuGODcsPDndFzY59LxXGeKg
				Fo7AEAfd+MIKDaodQ5xs1cAZ4vRI9QxxevNedYhjty12cvW8lzLEuSwcIRMQk37RBUyuXibQtMai
				oeQu4f99gw9xrPNecIiDLhyBIQ5q4wuH1jdoxLG/G+LQR5vZls0IaG2IaNwnjQtHYYiD2fhiQxzQ
				bV2TqxcClCHOGk+i7GB1PcQhWqxgcuN5LzLEQS0cgSEOuvEFGuKgusn4D5YFox++R4//iXE5+hFv
				MpxMTKDE2+sffXObTEpMld3tfXylRj+4ZgSY4/PS347Pj387Pj/+7fj8+Lc3HNKix/XLbFORgYnE
				7pbYacTw4/ql17sb82DAQaweR7xL8JtXP+8lDXG+hSNliPNvfKlDnG8NRbmzlx3i8KOvaohzbi/9
				3+Co0Q/mveAQB7twxIc4yI0vF+MaCxKwV+bxFR7iHM97+bBYahz9dN6LDHHQC0dgiIO+8YXDZuly
				9H8FTg1xuqnrMMss/SeXOTsuHX3iM02SG1/CEOex8eV0e+l39LN5LzTEwaxX5xZem1zz6CcTF2SI
				Ay9QZ4hjavcLxcZeFaPvHN/e5J8TTK7sfinuWALF6NsFMGWIs0eqKM+Tt49JPsSxLIDBIQ68vpxD
				HNMgGI5/kg1xLKtgcIgDLyNz45EwQCeTeYjDWAprQxxgtfiHOMbhMBfjJB7iGNbD2BAHWBT+IY5x
				TIwNcUA9k09IBNwbAGYeMgrANQeJGkktrVpwLgAnADUAswMQBAXEPfjsPj67++zGPD7rMfvsrs9K
				lSiXUImHKFNVwKoCPvDnz5CmERERBWJ4jl/cY57dy2cXjMTFvXx232fXeZ/d99mdfHYnnw2OpCvu
				5LN78Ftttb2B7e3tDWzLli3byJYtW7aRkYxkFNvEKEYxisnEKEYxisnEqEKFkqlQgopVkIoKdfj5
				NM0X9rkv7HMpFibM5/N5mMM+85ndwcxMzRzaubtz2JVwrmqXs7mpFZhNsBUIgZy8AXXZA1bcJse7
				KIC78XSIw1hn+NARpGuIE+xKPk7j6RCHGK997giSNcQJbLR4BjsMpiqyBbb7RzAzq4mMILVYbjDY
				7+QPcdj3j3KhMz1DYrfxDnHSHrwc4uTd7jjE6XWekNyN6yzk5H/FV2R3TYbEUiZMbjx9RIc4KNNH
				cIgDDwLTnBv3xU7GEIc9fRSHOKjTRxhmsVQAk7sWvHCASaWj2ahRrQgY/TT+JUngHlgzNHo8GXvg
				EgNvwzFRBSqgQBWogAJVoAIKVIEqbEIVqIASMGEVqUAVNqEKVEAJmLCKVKAKmyCQgWBjcgwJn3nv
				kw1PG01lYIYDGZ6A+e5O+OOHBiDXzJjEDQ/ObNI9byZDnPMuFI7jhoHjnewhDntw3Ic4x/0oJwZu
				kNHZyRvi0DPeOMQ53ZnCMIulApjcdHEKxsNayRAn2KPyiMCN8jk7eUMceq4ahzinu1UYrg0zDnay
				hjjsMPSBpApviJDZyT/EoXf8YYhz3rzCotUNgr2TP8RhXgHqQxzk5pWLcYNG2Mkb4jC3f/oQB3EC
				y4VBGzTGTt4Qh7RXf1k541PawMbgTPo7dGyIc9vGEiDcoBF28oY4zLWgPsRB3MZyYdAGjbGTN8Rh
				bgT1QxwU58nJ3Oh2OU7Oe+swxOmOZr0x4AbB3skf4pB31H2Ic9zQcjFu0Ag7eUMc5qpQH+Igbmjx
				IQ5yVc0i7AQf4oRbQj4I5ixvvJOd5H7smpGxZIc4nFWhhLITcIiTd8BziNO6tZVDqw0aYydviMO0
				PvQgZYwe0apaiDDJZY8eaXorHnlQ7S0Rhwyp+Taj0naD0t33pDukxrcZZcQbgIY7WUc4JOTLjEnG
				DUrjnawgHBL+dcYGzQah253UkQ6p+TajlHAD0ngnXRn9bIcJdHS0jVqPBp6AXJaCBVwfAPadLwrA
				pwNJdkuy/O9cKwArACoAioTIRWFEEuSuxpC7miEPcncgF2gACTSQA6kt7u5D3N0xhrjyxN0Vd3dx
				8e7O29XcmJTykZKSDPlIjfUazRJLLi1ZLrDGpJ4mtSB3JSV3paABGpnI3QMSFKAMUVl07ee9Wdu3
				K2zCCLpv3u4KdN8CoLvPvN19u4vZsH24XO5i3gHKpjL1sLd72HtGTJhH97CdrdAAMWLECDAhBBAT
				Y3X3MW/3MW+1dKS79OetRDmBnPgRIAgBghAoyETCiHDjXI8BQ5xpUyu5NooXO4EMcUJ7GJ4hTmKp
				ejBuIxnikFak7RDnbF+DGeJAG84z8Y3fMTv5hzjsXY80xEGXkbW5uvEcfifbEIfveWKSNmNQNlg5
				k0nDPkk7xAGWeE3GjbkQD3E2eyf+LJxio1YjAUNGlOghyeLFxUtZYXJ3+c8PcQIrQPYQJ5z90Ubc
				mC92soY43AWhPMTBnBGiEG3YODt5Qxzeev/HEzFJFS12cndRzQ9xApMAmmbnhpJuG7PHTqAhTmqF
				QI2zN4G+/c/Ak+tp5Yn7Ohm8puBgbR8P2LDp7OSD2O7CsbdkQxz2nkPB3Al8iJOuQliGOFGsOJmw
				8eULnZyuFGlDnHeqiN4XN477TuAhTnrdwh7ipDsD1hBniVnZ7tAlbR/iHEwMMMSdQEOcUGZlu8NO
				ZvQhDsJKBx7iIIc3GHG54UbMMNYQh7tmlIc4wH3qHuLIHVc2AsPYQxzurlEe4iAOiDDhasMyyEOc
				Z5H+Yw8nQ2UpK+xu9b9JZuFIH+I8Zo4oRxvfzgwDG+LEQzf2ECc5c6QuVhvvwwxjDXG4AzF5iIO4
				W8CIv4GAeSd/bo8+9X70/AIL2N2q/xHIYPSIC0cfscEjPYz13O/o0V3izc6UCjd4GKvBzVDabJQL
				h7EengzzI9hpyqs93I4ef3sqgLWlo2Yv99Hj2Z4KnNbo8Z0nlHBTVaMP1tOmfuzo+zkkYYgz19Pi
				EKc0qw5qqR4kYiGlD3EQ5pDwEAd5GInHYhoU0T/AggHHO2kboIpDHIRZBDjEQa4jgSEOwjoSSFPR
				IIEVUDvEOXmZWJhPiT6v2TASHOIgDCPBIQ54X5RZq6OfDSPBQxzkKg4c4iAOIwFe6+hxm0jhoNGS
				dIgTDSNZQ5x0dkot+bxNaIhzXFNgBWBPetbYYD01k8QmkmO+YzUA1nf02DmkNsTBziGhQxx0Y7WH
				OGbqmuZsZiEc4hxWZ+QhzjmHJA1xDmNTXAiLSWO4xQ5xDueQCKh39Jj5mH6Ig11CwkMczAgDGuIo
				tzn6sAZzhjiNJaQ0xEGOwaAhDuKCFafSOIL0/nS8GwDWVCAKsDdj0puSGhimNBsAHgAcACIiIgJE
				3O8Tc3th7veFuX//eKzVapNt2ybGtj/GXn11NREREREREQ0NzczMzMzMzMyc8/8vpYiISAsWBFab
				oMHXDkDZB1TbABUboBd73N4Oe8xrjD1fX0+iFkf0D1UPNdShhhpqUHUpqJoWBDUocAKBnqhR5R2x
				hRFCCCGEEIF9ESQECEGDoJHwM4b6QxzvJu0Qh/eaOsTh7afIEGeONs2GD42GODnf5CFOftvEhjhp
				uWlDHN1wAnPfGAxxursjO8TRw8sY4tSaUw1xvPBU5jeUvWRZNMRJG04OcfocdGQsX0OcOgyFpE0/
				f4jTs1E6xGkMxmuIc01JMcSBy8Ma4viKVKLABm6bMMSRdSMMccZwFUNzjjTEIRvYr9g5kok3xAkL
				WQxRH9gYaYjD1BWvdfR647j38BLGSEMc7FiRChrihOmsKJyJVoGHOGj2nWH5gZmIIU5MZ3kztj2H
				ONSIlllnIoY4YQPLIY5ds+shjsl55DuQM/GIrV4CapuqN8Tpt7eYMxM9xKmzWw1xxMW8hjh2hwlD
				HNN2gwbkJUMcssDXECeY7H5vNMTx4PN/ZttziEPtThniWA2liSFOJ7tqiGNbShviwCmpgbMzkYfx
				WAJqW9tqc18e4oTXGaqDODFSvT1qiDNbWR/iSGNY+xg9xLEZ6q/lIU7AUJUyiCNWuH0Zyx5DHDoV
				5hDHMiwlChrWZohT5rQ7xJH7Xsm66YjC1pZgiKMd4hiT3Qxx4KaxNUztze8Z4qBZMIc4c2Yshjhc
				c/JnvWCIQ6bHGuKErfFRxpPPQZwxM94QR8+bwRCnM2P+zCefgzizNV4c2AzFMLWaKG+IIzfdoEDf
				Vt3SXlK+UrpVuqy6pL2kfKV0q3RZdUl7SflK6VbpsuoCMlIt+oCxBHaIg/P1YYjjYSNcYZUhTt61
				yxCHW/d8iLMb4tRh/A5xwNb9OB+3t8SrlyGOrehpiBOjekPc5P4Mcc4IVCtZb4iTt/hxiJPNvh7i
				2A5xesw/Qxy4xT/iR/ptiHNjVjLE6VYDdIgz7f0d4mDuB4ghTgezaojDLwnoIc69ODCGOCLbAw9x
				zlEuDHHQPQI1xOmNEmiIc7hl8BR4HTTEaa8f7BBHt7wVYEyEhjjt6YU1xJEymawlbrR8cT0x/QfY
				+pB1d7EeG0weAMYbLQ3AJR0/AEkS0hLZrYpnJAAmACsAP+qPumXcugWGbodz6FiNqqpjR3WoGlRd
				VafhNFTVx1VXt9ARjtZ0tHa042itaEfRWtGjaK3oMIrWSo/SWukZpbXSo13pGV9fMdQ7oN21ewhT
				hLlau7t2d+1jZ858RJAhL4hBSwgCzIJI0KIgsrbR2tDcaFoLT57vzW0+sbkBmy9s22w+bdtjvk2M
				uc/dF+YjxNyHuwMTCMFICLCAHcy5AYGfqDHB6gHBhRFCDEGGSMA3ESAIAYIgIAIi4USYYdLTAcCM
				nhaAq7w5o2cbKfEOHyx09Ly+XCfNHj3b0Ih/GPLo2fjvbqQonzlRAGn0bPx3tTMUl0soQR09H/9d
				xz59ccQYqbLX0fPx3zXEKRNMcbunoSFOTDCbIY4f//Ehjp9g8nFwZdz9CeZ1iFP2KAnej9dpssY9
				HckQxxaAOMR37UOcmWAGQxxzh6mHOHaHKTW+qRZis96YB1gTLVaYJV6maqKNg9V3PNAEhjhi/GcN
				ccyu6Ji5bQEzxBk7zGqIY2ZFx8zX2yhDHLTIlEMctcM0DnEkz7KWk4pvAelkFII1THiHCYDtDK5j
				bvOHOH6RmQ1xbIepDXHMDeho+G+jDXHYIpMPcdwOUxviSNvO0fJtoxnisEUmd4PlMcRBGpgErzip
				2GyOhQWQpkw69s4ZF6SFeEAC2DtnXJAW4g2wpjsqGIvgnjNMqo2xeczgjiJmlkkcuVRmtA0n4pqz
				dFe6EiZ5oMPCsxTtJ4OTFQuGjFm+A6XADZA3eDFn+a50JUzyQIeFZynaL7sN0GnQYszyHWhKT5Jx
				lwXOUrs+dhsgPm+bb4jjVpWNcV/iJE/TEIeb8lVrDnFAaWm6I90QZ95SBnieGP0wxMFoiDNnlAEa
				ZmwAGIrlD3EqC8q5ozkns5SGOLjZ3rLmECdKlqY78w1x4N0kMBMsq/ZYhZzulJvNZBImEK6HOPya
				ZmFDnL0Ocb61ZA1x4k5PGOJI2pTSQ5w8DnHSUBLBbYiDbe/pgljrtRviaGWI8xtJNMQxtMU0DnHg
				MFhryw9x9HkkGeKY30naQxwUDHHmMrKGONEmD44Yyx7iYGCIk2uIA40i4RCH877QHuJISzywOUge
				4ozrvHCII3n7Rw9x0jDEySkkGuJIa0k4xPHc5VmHR2Enk2GIE44nfYjjaTNnGOLI3SQNcaQZpTjE
				wYNKDekhDn5LuWEf3x/ikJtLOMTxvDWzhzgoGOLM4WWhh93xEGfTDswb4kjrSzjEkWNMev0scwxx
				Im+0WEeQtOoECPQfAFZaLxCgFSRtnwt8IkRSWpc/VdVPJgApACkAhw574ZyT8+AwJ0yYc3LOyTl/
				b87vnHNyzsn585zl4dOHM3z4hIML7+YhvHuHcC4iISPHcIfEnHMuwnnMRXiwOxfOgz3COedcQAV8
				OJxzBmqE2lVVvwpcO503mz1VPdQnkFHVVRF11BD1Tum9y47NZe/YsmNv2bEXAQMBAIppkLjXEOiG
				cgpqO+qihoSIqMfoIHENequSwFUPPXuqDkFQtWognY6emYGb6JGFEWOUIiMi2gMRIAQJgiAQkhHh
				LWfpdEOczwgI6bTGB2OGDc8+wXGBz393lGu/Utx3DnHitvbTAt8d+WaeFxpShzgxox3JECdn2WYZ
				4vjf4VL0BoV+9NLZTA1kZvFxhw3QDD0n3/wNjKJRlrvDWGTHLRUBa84euyy7VlRa8O+aQQ9xpFiH
				UG2a6lPf5vTmxpBjoPtl0E9PUjiyNWU7jfHj7ihgJZPeZ7oHrs5Y7vEypTG0kJxzqqcthkE/tOzg
				EWEmWsQqTc2QZYgTZQ9B02bJKx06hzjme3dKald5GWu9xy1NQ+//EOdbRafvC5YtWIoenneKGO4z
				5rLn0ddjW5s/SYHMXfzQ49F6ojRngBwtSs+o0rP2+Q891Mb6oSfz686FVe05GO2GYYgTbZmQIU7/
				QbAG3vAZ0E9fF3qD777MAHD2hbA+nVcBYfR1h8lgs8/E0NMJZvDpcutgZxluHePRN7HUoy3syEbf
				HeFiFW5ko286SSANcSi7675CbfFDnL4FXIY40wY4lCEOmaUen5ZXmhXUNnsFeNKHOPbtdJvE9f2+
				zRgHlwltuOVHeRXCxBaG4QU+jlh9umoNWWKjEXiBrxh7RG6AFjLEyVvAhsskcYhz2zC3FGMeGeKU
				LWCQGaYvMQeIbn3XGOK0LeA6xJlN9FcsDspmLl3viPbVCSZHyStGHLvDdEOcOwj8hjizLfFSAVqY
				IU6bYC5DnLfDXOVngBIzzKMhTp1ghpjt9BOYAQrrW7SHOHeCiYY4dYfZd8hy1XE3hzh+gokMcdoO
				s6I/A4SGODO384xk5rxZXnEpDcTJeoeJ+Z0BImuwhCyGy0d5/DPEERNMYIgTFoDpEMdPMO0Qx2tt
				6R/iyAmmMMQRC0B1MNXJ782hjHXn5L8AVEMcMsHshjh9I0PnEMdPMJUhjlsA2iGOnWD6Qxy/sZ9z
				iOMnmMoQxy0A7RDHTjD9mRlr0J+CPmkuANMQ50wwP5gD66C/E8x3iMMWgGWIUyaY3hDHd8DmHOL4
				CaYyxHELQDvEsRNMf4jjtzBzDnH8BFMZ4rgFoD1sZkbfGHQBaj6Y0YcFIEDzwYy+McoC1Hwwow8L
				QIDmWTgYSYZAFBwANtgrC8ClA9tSkkhWGgCfJgAnACgAQersN4+8T769qD2ruXYW3LqvXG/KasuX
				nazVuuuYb2DlrNL6ffQTLfH3F9Y/bI3Ug/M2ebcX9oC5fjqbjqz3tOCDm9p//9dT/+u70wKuLv7B
				shFssA/WEq2A0wFHkQkk3wa2WcpojimSPzvWUr0DeiOWkysBYP+AsE3aZP9e9J4169oGZkfpnOjj
				mv2wHw0QIJcAYYW1ZYQdz3KiT4GbqAFKvQEBhhGEzMwRqRsRJAQIglAQZo3wEoQrHXqp+lP1h9zK
				uZuWUWTH+Eav72gFWpg2abPXAAp3ZFSvPM+7zrJtOcOX8Ew2vT+ItYupGDssvKMP6LQ/m9stf0ZW
				iO4T8HPk67wdCp4cvCEO3d00oFZr9K83WjaL+50LEMwWaK7P0b+6TLCzjISeq6azlP0yxtq13j/I
				pPjmB7SL2R7bp8JHDxwWuKjd7k0fNv/py/3I1aGBAFJTuRjizA6MgWxmXptgyXWIs1+lSsSBsAdm
				2pzRn8IVmHxeTzZcXjcaJ8DCrJWyCsYYngFnbFmQftpXWExT3xuOqaPtTrm0ZdrHRP8Qx79P4L/g
				PVrBuyqD0VrykuXoK5bSfYhbfpnUd/SlaHWCv53HUtzQQ/9Kk7PLfNaC37H0Y2JyxzDQEIe6rxqG
				OD6s375lTsPiTjY1EmXYLjYI6kQ5RwmEmkXwsLu1IY63favPIY6jwzp9XWKPQtu5+E/WaB6M4iYg
				fNBLD2ZFu3GgQlw+Pnd1+CsEP8aBgi+GeEwqiB496HlXl7BULtZA3/e5OsTxPFKo2Nl8kxPsrAQu
				3e3zk0YPPXAFwzJ1d+/u3ZGjN20gU+3IetMGfrlyWS7yjsWGF1Mc642Un+vDl2C9uGpqi3k0+wTT
				M5pBvQwxxEkZZXk8xPG5mLQD+GgW5eVOWEek4i2IQxyvkxD5uOuf9goDurE+zTYWicfjQdbG8a3+
				7LlyHPYtZlFogZnKBmlpJ0LWq/qqhjjD98nQ0SoLmV08Eh+uJ84jH/1vgBtqTfCO/sHFJs0yq55x
				B6WWJ/A3fJqEbej3c6WJc2QPaAM+D7mMFnkm5QxxUlitUjLEobZ1LpnZVd129fiNYoY4qa0pGf6R
				KgxxPNw2UxJn0iyW2SkZj+ihrBWRJThlAmHciQ80pfVWvUPfnys9gW/RzPQxPo46I+6wLatuA4wd
				AOeVJicAJQAlALZnD5jxEDgABaAFBaAG2oAIoEAr2+q3BtMACIH+YaAfqG2/K19ydQ556o/nd/7v
				P9uedvxZWegzLi9gBPT7eNCDeuyuYCTpgg5U/gSdHbLUwZCFFb/BHkD0l21f2r8Rm0+MHXb0P799
				3FYtFB4rWrIOaivSEajYAO1Ovt95v787BX19R2uJzvjjEKP9Pr5v1La0tt2BnfgRJAiCIBCDWSIg
				wlPO7XQATKCQiQzpEOOOZzCHODPvsDHsXZ0Y+2fjIM7P4UlYZWXxdmuzx998iJN6UAIX9vkRetXy
				IM7nCtpPw9T/l+AO0Fisn7CeuJbGwW7ZDXESW3FYAbq0a0a7Is2GnCFOsjsNN/C9Mb8mWAG8utsh
				zvR9MIC11kzitQdx/th5eNH09gR2sCFOksP3TGTE0cULQHyIQ+laCW6ZOa4zgB1hM0qkbak9pR49
				mX2c10Mcb7sKA2DXJ11NfrfFMTbESd8Iq649LZemJaR3LTeg7SXhT2AyiPPnsMiL9jfcEIeSbQVY
				aCZ+ksWRLyOdFKmPLuJI+8jd9VArDOIoHkU7ZA1wsvSEGKOFRRsFoXPxtYDPhHW7YFqEDalIrRps
				QPdI/rjcpVgvmWdVxyDOHzseL9qj8EMcynsG2J/IxGEXXgO5HeJMHisQhjjpFmIulYBxFGXrtp8t
				jn4h3W3KRhyEAwQHMOZRQ5xkxg2mM20xiPXky+FkyyYrkhZwkkE9pY7qcvAsb54UezujK/v8G+JM
				vCGQ9dEHvP2Qb9vNYojj60AArNNiVjQnPWN5aYM4Pze+NkDGkChbzOrG8pPbjzTx+aeyrEHLIKV0
				NnoMcaY7Iuolvtc69ZrfhVtr7FftDeL82KvEBdkr2xDH325XStoYN+3CbbsRpFt4Llg7X4kIFjhT
				jDiGOJOWAymTBdgHvZQndcfm1T+vRj9/w1gSNPOPZ6N5He4wr/LThzjJK/o06A+d+1sAmBcOm4dv
				EOfnRiQsPGTOEMfTVqbooIRG84y7U45oHofw93cyHdIMcTkZ/25mY7QlnqBNGedd554cCaNPc7ch
				qbV1kJGks6WZAcku3ssQx/Mu1BIuQCYb32WAve7M2nv0BdUOlKGP2rSFnZSm75tDnKmuLHT1Yp4e
				xFHagHo8xPF/uO5CtEwaiBNEj57mrr1etIGGwA4oTLaQMQrVIxiz9rRcMAEgsTa3g7Arko3tGsT5
				eRChq4t5MMSZ24QVdPTEYscfono7+LhsnwWGOOmO7Ba/GKQdAHYUJAqwtQ1EJFc2HobzIQAfACAA
				jzbwBz4iMWlHr+dvlcS48T/Y+/ifHxUWAUwIIISCwRUF/z8ir/AR7cjI/I1Gw0eazkvbdP8jIiQ5
				yvD5r7+hDUFEhmEMdhQdl9+bNGRIXFr3B19kGOIEL0X8+SvERhtVh1bRLvIA+Z+AvguNBmmz+SIL
				7R1f+HvTVLT9dRtwToGc+BEoCIIwiEiJ8I6inA5DnPm9cmCz/zTXmKJfO4X5R5u7kyqwlWeIk3Ib
				+lagiXQFQ5y0GyzO8uaBIU7aKPMJOSf2xZbb43h2cYeOIU66nZUl+JPhv415/x5hQAZF72QR6DG7
				1/HR3ZbJPTushjh+Vj3UDnEo59Uh++PcfjnLNVvo9WUKgyEOvYUUErMj5o61CEvZr4c4RmD1AHL2
				YLdiiJM+BHqCsBvHG0V+nVmjs2VoiJNquk9u49C6cxRztafB1Yc/1O6RGQ9x0q/PKDnEoV0vNiaH
				mxknUV+TzTHLgCFOqtUMicd35fF2Zs7oKXeyER/Krx3dnJM9x1q05egTairthzgpli8UD3Hol+kF
				iw3U2FAU9MKO1JbZIU4qk/8k7wSd5VyJ41sGMPShvRIajysCMTv+xebb43g6a7JliJOiK0avM5tr
				CkOc9FntA/Ctf4xdzSM++o3XdLKcocEaq41xd7qQ/G2I4zFv/T/E8bksIWw2lETunX6IkzBm/DzE
				8Z9cP0BseZtOMEmmYBkL4t2OAlfbtabu5UkNvG6Ik7j6+zTE8b/Uo4ZBHLUTL2qGOJTTvwpDnPSb
				GioMcWhN7BnbZj+HOIvlO1ryo11zjjuhTQ9hz+jLf9mAFt5ld9rfaYgzeTdBGOwlijZXUoM4H6PC
				L0McHxbxSdyWuPxEInTugYns0ftnc7I3pNtmkzE93M6YkyfxG/Fh4338ZMchzsxIos4QJ8FO+hjk
				fdMhTuLKK6qpBPE2BmsCGfq8FGRGVRc8DqroWDzXtNlTCILlAPEoOr8Y+iFOwtz4CM6W4SFOqqkz
				xUMc4u6F5BCH9uKFw/gk1DVnQuhVMxjipF7rkO0f7+OXjp7Gs0uWGyfLiyGOj1sFSvsn9ehOCjGX
				zWkHZ/TNEe0yupdnUJ8Fwx1+5RWLCdgfeKUO0g3s+KSv07Zx81DIZcZnqByZNnTsEXeIoxlYmTHU
				duRJfWBCYTRiEMZadOs5i5Lg4+5w7wNjHmzog1aNqDXG0Jvu1NyRBB16gwtFykl0O7mJhTEKwefi
				0upz2Qpk1f2kkGkZpgmjHLwcADeUIiAAIQAiAP9vArqHFkjvHwFCmUVLJR1FQZJ/QtZ3of2YbCTs
				PkGOQQKgGrMQzOWsnxeOIiCUkU1u+LHrTY/cEJ1nIxs95TmRnQhRzhNhi59JmQlubqiUnOOnaTS0
				1RbPFAmNNnqoPI/rA6H/vnMmA9rVlzkSbwZMMzGaGxqNcc+XI8NQdRZBZI63FYGc+BEgBAmCQAgI
				iTAizCjpSQfTjWqDOL8XzaSzBP0+iPM5mn9AT29oBsjcIM4SsHY0QWW79TPE8TkxXwmwzjG4SuCM
				w3uf7wN69FCbSMpDnNT5rAfs8JkhTqolEpWDOCrH/0k6w909p05bipIsl3u5T/s2E5TRP71wZDJq
				rp1s8nyn4OBulcr0jrcKAh+s2khyPE4OkPle3hvE+RvXH0GYJ9bbAwdlLQ5tdIYWH3L2NlrRo4cP
				cUh2AQRaNZwxdaLOOcC4ffrCoGO0S9o2ioNvFPy6ZcwP4vycKTVZttsC4/P4IItDnCxL/RBxDBAx
				HY5GRmVT2xgnU2R/mzyHMD9/d5kYzkGcj2vzti6jh/b0BGj0r5eBeGYaN0zf/828ymYHBJIvyLrs
				NhjEUTKm/UE2Cn615eybyOVtzJOZD0LZ8NvhAylc2cTj5mX8NJ4OVg0/pogPxmXE1HKkmuqmT0xM
				ctVtdBmTZJUytUM+w40otx1t1rXiMIjzq4UMl+7NEIdiLNgx2hU2iPNt1PoZU8jJvm3gYfOGqTi6
				wjED/z7Tb4jj6ymSv2Zag+OrCQtQ1mqy+A/ifBtp/z+I833UegAfIOMhTpKBwLfe++mHNf6c5qro
				VnSa60YPcmBjmMxLY4jjdbz5/yDO95bfAGQ8O7Ig6bIRTjbK3zcKBGrLWIM4P05RihwT0WH0EDZu
				II5zuEDGF705qUKNwOMc4iRekz7AVw33w3h+2mTzEKde147Cp+8y6oY4yVf4ngBZG/Uscdp9jZoA
				K7WE0BlDjDspS/K6Q5ykrbznIY7vEOPvEMf7XtuDDAg9N4qD3Sj765a942SSt2mVQ5yhsYpsJSvF
				coyyC/boZp8PlsniG+J4j5sPiCnyn01lkWbHaIiTckr9l+0V2PHuAdeJOETqkWLAGzXuutmFDNU1
				cvjnHHy8O70s7Gy2+DfEmT4GDQv79P4G6pZtGW0NeKgxhziTl14klgyhTs4+dsEexdAQh+LKj8oh
				Du0Ks8eMDajDRwcZ/c5Lx88m0pnm1h6qRSRkHwB21ioRkCVpDg92XiE7SVu57WZmTAQnACUAIwBT
				r1Z2pDEIeak625WVEksKx+kq6FB2nXIhkMgrUHVaHJEUhsCasgFDL1ewQqi4ZqoWl6RD7/h4+MwV
				h8Wtf1OSXT1Ur3SVVdasMLSdtd8V98Y16jz8DkgclxWgezxx67h33fGbmV9DVfKu332NvwFBQABA
				i5WrkWyhLMikIvfee+8v85coZjYO07g3psf0Nm7c4/+BnajR3fWxhRmClCI0I3gDESAIAYIgEEIy
				IrzjJNYcqNAbRPNirbi3cIF+7C6cBT+58IoBN8Q5TXmtDnHuC1nuIU5kIwn6EOc85bU2xDmf8loP
				cdp0iBNMecnCqEMc02MAZIhzXM4aD3EOj3zVECdCT4owaXM51KToQdgfhAOtK6+wnnFYP8q1vJus
				iRzC5g5xjmxli7LJ6SGO4WZ1CDm5GeIY3KIOzeT+0Q/dhDp5conDHeTWKxviQCrAEQfmQ5zlYhd5
				iHN4S6mGOOF0lLMhTuSm6eImLUOcSFslCS0Y4kjcDF0048bRO26BsiEOw2KX8VoJs46RRhxoTEUw
				ehF3Eg2aOjBM9AWXJ+25ITkxBnYXWUljJ/rfLZBs1xd3rPn/V+HXEOc0zDUzxOmYwREH2Bu+CB8b
				9LphLru+K5FxV7gQNR7iHA5zXb5NMrir9gOGiyyt9NHPrppGrnlgehrM2AWDbBg3iEO59Oa1HwcN
				cfgML9DAzUVkM2NlWabjvmKHOMYF05bfG+L0NpSLNrBVvMdLXQziEIOYe4jDw8iO9y3tHeKYN+AL
				mjXE6ce7UQXEGXQ+814DRwfszqbVeZ+xZg2BHr1xESuG2dCHaBcyiDNpXElqmjcmnI5+7PoCF9zK
				yyBO6hwJCU7L+0Gcz9km2sIbN/rh0RAawFbIQxxjGMob4oRXPqWi4UbmZHWNNhju7fDqGqCsdLgp
				gzj00wXi2ZUwji8Mg8wevW8Vg7NwZOA6+ivMSI2lI5n1vXzctKpjECc5QNpwGky7uwepfeVXLkZb
				SJrj9PDulBu9vy6VA5rZVbQsG+Lkc5hCtUEgf7JuMIiTHf/PHFPUaLRMhzMQ0iAO3exu0i1fm9xv
				vT1Y7vBNeCNZ3ejtYRnDXBxpHGt1GMRpApYDetkxAZ0hzmG5MjHcNZDFGkehEnByoS3Sz9ica+aN
				9AYzyN2vLuhmd4RJ04M4lCtsGn1fL4Erq4YlTgJLDhAuz6XcIE7CwhIN2MQkPcd9yFmDK00OVtIN
				FVyjbqAJ2HTg4wxxOLb2yYM4HitJ1AZxxt1IudjGQZpcItyoROmWKgZxUszBkoHt9Bu9ZaTFmDvC
				OJd1htzxNfQdANdaMC8ALwAxAJ1y5y0HxHKf3vv0/pdyAwMDp0Hm9IZpmIZpmIbpYXqYhukzMzMz
				mxrNo4SY6UoCv4yyIDOZyEJaAVQTgyG2a99QRbwNUbPKo8lUci95Su6NCpTkkhxDQysRkinJyz0z
				k7AVSXpA0QwHWdzifm5yB9Jwk9AI4cAQJkQIEYKEToSJMJtOhJnJ7IbQVXfDdPs/Q9vm6fwEzi88
				i4TMfdMJvRPuE3qfze1Cu1/4D6H3WkJxaquYVJCoadEm2g2BnbiBbekBESQIgiAUgyLhZxyF8hgm
				ox+61Jpc5E5fHAPHDRU+xDmxXh8xdsYc4pw30gbGXKaD7TTJ0NO2tlYS3xCn/wUTOcQ57hPC6A1z
				ZmkDizuxWHB3eyQhuwW7neAQJ/rAJ7GbZeEQJ8JE6wT2D3H6q2XEEOf8LYSF2zp6R/Y+dIhzfnC5
				8EnLDxvVQIc4Z9cxsXMSPsThcbmiUVkEhjjSapm3IU7keUh3O0SgXL5ziGPiBoMMcW72yzps/awx
				ZsHlTu+mjirOrxer9RA3iJ1iGDOqZm8MxNUyaohzPldW6S4FylSoRVyuo89MrBMeWfKFOc7lol9/
				GvAYEMTZBoo4TIW55Aj2OiRF3h4CYKvjbDmKESS3z+iHOKXT9kRQ1d5iMs54zeh5kpelw2VcsK9B
				5+nLS3zGflHIhrYY4nAeuCpDnOAW06XMQEcZc65R0AZn7gFvvq1SBt+Iwy/QkXLmdqoDd87KNvN3
				FWxdGCnZ3fHDkTSWgaN3tDzq8u4OoHkkDHWIE6tDHMEWmMsQJ9LmqgxxGMtUFEOc4wLYdIhzWLWx
				DHGiNjK+/Cibf92ot+KClsGdHm8MRfPzqmXyS178hXZ6poSifF73jg6ueb0dy+A4tDANGr2DgyFk
				iHO4/1QMcaI25/k7uFy+vsCf3wfiIw9NsvFKMMyMXILjvS2TYVd+4RpQNHrTamJ3yRUvaohz3kDF
				N7ZSMpJZ2lhCcsWLGuKcNwDBhjiHx0ZnWCI2Nurq4GMf8JoUzQ4Oz7J+bq4w+pHm4yIMYjNZq8uW
				Jbo8y+c1GYyahjh361yzIc7BMtrmXZl09DObXMsQ53wwWAK72oBrZdOatj/23PcQmpwd4hgOcM0Q
				J/6m7gJPmg9xIlfucMf6OMSRJ7q8DHGip2R7iMNlHVpG1pN61rImkeC+ST5ho0hOcXJxiGPcj1q4
				TIqgTZqjTw70JwX4kxZDnMiSlKhxsoPh4p9cDXEMZKhM86yfRd2d7AGWbnPsjtLbkIED9leQGAG0
				HQAWGCwOsCXpuIROkp12kkQNoyclACYAJwBj9NYkqqDVKnqBa4hWjUpSAzC1XuBUKlQ5NNKUlpaE
				1BBaCuUCo/L27X6fCwrcBS0XtMHgYFBwwx4cm2mtpcVNa0TGmDExVEOSHFhBGIGNj/HAo47OM49v
				uF0ohm58ESNRMkqQDcdF1x9CjWY+IPL3MZhCFvLEQgRAyEGC/CsW5AnyooK8g+xtbGzeE5lz08TE
				ggXC/Ge4eMM3DIGcqOFR7qGFGaQYIhIiOxEgBAmCcBDHiKAIJ0xaeUOcAbbJzMhbf5MMFvLU6okH
				d5qGZoiT2cqzB144xsQ1/eBIqmrppHVI8De06zOMGxniZNcQWEMcrEEH9hAHa1eCNcTBmstQ0YFX
				IabtgneFDnGwU3e2wMsxk1zTs1mAuV2pKHZ6vCHADL4fkO0kMC+3NemsHg1xenbsXoc45cKco8/O
				WhmT9WvD6soKh+RjZGFIPMr1BVsDEU7/8oY405Wed4iTWWyYa47e6dVXMhviuFbunrXNXJ3NWmv4
				ECd52+cWl4tx/mp/npqbp+Gc/nX7T28EH0Xxo3dftrYM2PtnINognsv3SV5bdA5ra0oT/ujM2FgJ
				DWd677jbd88Vx33E0hLLMJIWWw5vdjb6grZWyRBn5tLOsTXBAhYOZ8m1Jru+aXwla0ojDifdUVr1
				xk+5zW7jBnUoFomXsVxpl31jzrvZmhFI4Lm6Nzz6775tOJ+0ZU01rVr/hkTP1XbGmyEOmplQZogz
				O1j238znuEXEGVvyzQvq5fTodc5ceuND5EMc/32J7Ga5Hr22Gcl2OlreECdlfdbhGtG700Gn9142
				dCv2HerXKIc43nOO6bwA02lX5b1mOsRJO7+4ti9X5nYKIpcLD8j7DMafDHhPxbnaxKNzFWj0VVuD
				tnk8ZOtk6Gxhz7089DDW3N51gEMP4Zru6+Ycr6dyME24VrWPvgik1acP8rns7o/NOMnW8rk3tttz
				NudPwrjb45we3BeHXgRb80XLGc28TdtsF2y5FA9xfB6kjWe+snFn3poq7qSqsaEbOxz9jzE22hBn
				mjH03KPlR19eRXSEbEnS56NDHK9dt7s270+GOOOFn5HXyjj6h+Wok2HvubK24tu8794rquzeMAvi
				LXWOy6V6gCTs0TcJ5qYM2Yz+Z0ZNX3A3N/ZlRMleONySnNKOkl6iHPbKxduuG+KgHRg/+4undJfD
				Ayxnk5z789g15xas2+504GkQPYr2Rv8BS2Vv2Og/m1zqE8pZLj3lDyy1AnrZDk8YYEtJkgMAInzR
				Lpm5TInsirR/k2uLGXIQ8wTYBPYE40wsMEIjsWGMha8DRWIiMVEkFpR9FMk2CVmEMLYJY2ERImMz
				MiYZGePImDYyRsY0MhZb8BI/KegpYotNWywoQltstMUkitDUxbTFNG2xLSZNsVCE9roOlSDFghQL
				ESEpNhEhKSaJCEkxRoSkmBYRUsQUMemhTqGH/Ep/dZJQp3B1mquTXOVVaf8vieG/pP+P///t/nUw
				/Jf2uK3fdtz262D70oJ9SbYfvm+7DXdBfriXQt9emraXpO3Z9tLaXpKJenTRB/XBoSHq0BBeh3Ap
				PIRLE0K4JOEhGh5CuLQQwqUQLimEeYSH13VohE6YuRTmM5dmZi7JzJwzc2kzcmms9zEOIq/If5FL
				InIpyEUujYhcEhGeEuL/1cdBnZAg55AkhSN/8tIYJMWPDHp8Hbhd8myXxO3B79v/aB/TpbBLl2bS
				JZl0Trq0SZekS5r0WOiK/4q2EY07hM5IENEnotSjkiMqTY9KeigiKv13f0u/pXB5iP+W9hD/LS0e
				12+J23f92w/2b/9BIv4g8OEtc6mGhcPoI2ELX+4OcyfI/b72pav9vrbd1+rt98HBDg92sB8e7PDg
				YbAfHjw7PHghgv3wcdjh47f+fOx6Pg4y9efjUM/HHE39+biei2NcXy5eLRfLG5WLo5aLH0QmDw4U
				ieViyYMvp0MwTzsEn6eDeXrI4PP0gnl6DAafnyOYn/fx7LPH+1zZ+PscxvvMXbO/z+Nd5jh2vnPY
				uPrIChIzjLHo4ZIl0YNkhaWKpSD+iB86QvHDxMPED6Iki4cQXSLuv/YdJP6VAu0gDf0Lyb+Su492
				8PUv7qDfz7crdexgi+vblWZ22NTMtyvJfhvqsN36bSU3dHVH89tKr9mGWuq1flupbSXLeuU3VAoO
				jRDk4FA/hEohWELDiDzBDPVDqMRghW684Aj19UcEh/w+/JlKnank8EwnM5VmJiQ8Y85UGqkk4Rhb
				GhapJFJpYVFQpNJFKkVY5GEi7kUqWfIuxDNvcJiOBOEwZDulBePXQ9B+6xCmsyAypGwW5cXC+mN2
				X3EInQkiHIZspbRQ9HoI2W8dwnQWRIaULYjywiGC/gjbfcUhdCaIcBiyDaXFY66HuP3WIUxnQWRI
				2USUFw7RH7b7ikPoTBDhMGQjpUWD10PUfusQwqxdWza0DYvwmP4I9luH0JkgMqRslLSYkP4Y+61D
				6EwQGVI2Sgt5RPWH2G8dQmeCyJCyUVowrj9ov3UInQkiQ8pGyYs9rD9mv3UInQkiQ8pGqQtFpUoP
				oZJDqNQQGkJoaAihoaEhhIZH0B9R+61D6EwQGVI2SovH6I/bbx1CZ4LIkLJRkoUfoj9sv3UInQki
				Q8pGiYsG9Ufttw6hM0FkSNkoLcJj+iPYbx1CZ4LIkLJRWkxIf4z91iF0JogMKRulCJMwUkSQX3xy
				pJMjnRxpTjkp5Eg79WBc3EjmRvI2Ur3gTdhGEo/euI3kbaSw/pj91iF0JogMKRulLhS9fofsvg0O
				YToTRIaUjREkhQhSBEX4I4LdNziE6UwQmZlz5CJudn30+OP/bbHrSpA6OEiYzWIRETG9yYLARCYJ
				K8Sn2QlBwCw7IQQuCIzsRbggICRZk+NaKYjRCV5uumsImomOXGiuk0JAsXmggAMkgAALOMAABThg
				ABHmMYEBASND0WY0lgmXCb/mmo88xDyEoHnYfB7OCRf5/o3Osjq8cX26A0N/73a6UKqLTkzah853
				6FY5dKFsWLQTt6ETul5Cty6Ua2A7C520cgh9hK0KCTOhnXYcYbp21nWdrus6jmbfdF0jdFIJXTtp
				19CuXTu6XfeuXbt1oau7tms3ateuVoWqwt6pE70b/511gaFOnTCdRCakuE66IkTUERj62X36+aXD
				V773oZ91o8dtmXfqxGGo2zDUaTgUiueuQQxCl31XRtdVWkanNcpQ18DoHKTDThOGOkkY6qiQRXgn
				k6FOJUOdQ+hMJyFDnUiGOmqLETsFGer0MdQ5uNNOYQx1mjEkoTKjZCHstDHUSWOoc4h13sliqFPF
				UEeFBaeTiKFOFEOdwzpSpxBDnR4MdZQXa6cQ8zDUOUiHnRYMdVIw1FERXOid/IU69Qt1DqEz3VAW
				6qhV7xRfqNO9UOfgTjsFL9RpPL2MksWpT6d5OsmbziHcefB0cjed2umosPDI00k6nTad1o5s1NFM
				J0vX6RTCVEaCSJgRjYgsDGVkEmEk08kz53QLEaaL4BnOjAg3M0JON1NRU0pm+k23mXYXxUxnMiKy
				yYhwI5KpNhSJTC/JZNrp1ulC51QN6kKcLipciNOHkQfhdA5jMCwkThvcsNA3XQjThbrppgvNppMg
				CwtxU4YRBgnTLWy60DVVmC6k6SJIWEjTa7oQNZ1nCs1C0rRyZ6HHNMR0ocY0pjObmMpmjOl0pphG
				jL/ZL72cml0qk/4fL/XjMl3aSyu7pTJJZTIjFVkrpVAqnIyVVkrJKq3IKpVbGOfElFZ6qYQg5aTD
				DUUo1aWjzggecYIhuBBPug8vs3E5mrCJCRSa0s07liCcbLIthLN0GqVJSEwsthY6pfNI106DBJEi
				ShcipXOQjjqDnrRQCC3USedK9+Flm8tpW2whTTpbunnHQRjrBIkWu0S0VJoUscuS+npILQ1pCAkP
				qVx6MaRBUuqMEO/6y8bVGTu8fHd5PTguBrLzjoPQHXbWmJ6FlSnN4fDlu6yrlzXbToPMsGzFsg7R
				0Bl1UBVilI2qgXXZYZCw4DIoLEKQAmt23nEQhg67oBnOfJZiBLGiYf3aoZ0g7MxI6IjIRjiR6Yh4
				QsghSY6H+wRShhRSFBFGBjfLOYk6gsewLchsIgYFGbdNRJvoshCjtU0qarIZQxBFWwhFnKaQNnEK
				Uww6VrKTg9QJwQ7FThKsJmrBkuwUQesN1Dw8iGhIkW+X4te0Ly5PetxuuK1p0zixFLYm8WbJRM0L
				S+FqCrub3rBG22kfKo1pKF3fVtMatXSGGhQhaCFooTNSCJOgCWOQQiFoIWiTFkGP4NehMxnKqMXo
				MX4dJiMUEdFEtIpoklALKSTUdFIzqakhUgukFkIhUpsQqUlCIa7UGCI1LcRpnKbQpkVo/+T3myI2
				bd+08GnzTZN80vhJ0y5pkqZLWjzIPaJs0eQISZslLTi0cWgO+XVwrGOsk2NdOEKxx0JuY22si1gX
				GqE/Nv1jkv4x9o9p/WN/TP1j0cUf9DuEuB0i7NiCHQshQnZsgh2ThAhZdSxEyHLsdsyOKbixCGF/
				3nbGDZ2INrZpY2Ei1MZm2phk2hgnQlVjbog1xDQhxGIc3jChQYJEhBCbhBALEqEQYiMhxCQSJkYJ
				E9NkJjYTk8zEQoKcMxxSZsOImVhhImwjmvDDeWLTpWgn+DDWXbkzDTJBYUYjHOFGxFGTRhFiptil
				++JaQg2PMJWRIA5hgxuZREIoZiJ0yi0SLqNhEUYsCp42w1SIGaZrhjlivuZkhnmbYYYxw+TMMD+b
				YTaYYQrNMEOyHaZrhjmyydJxCo1rBPHzcTg6YpgZO8iIm7CEQ4hPiBFvhl0R5QVxEFAQEeX4JaJE
				HBQHgY4pyjEfipLLiIMAZxSla/FN8J+o+6zDRHXMqDlRlnFMlIOuRFlkkSjHK4mSOFqLckxHlIOd
				KIepmw2PhnHwJIwP2yeILIvXnlWCGWZBog8dYT7JngeHZ6YygRIzTqViTOxmtOHhwSM1A4NITYbs
				UjNCHyj1OFRMU8QJskNTnrGmp8KaM5OxEHYJTfPhWiumNIqkSVNWR5D+aDPW3aEzo00HgZGNNNqc
				bilktqJNT2gQkaJF06YetBnR4PzBT9BmeHD+4BU0H8z98v/9/KB9sX9+Hj/oIEDPv2czbGnt8dwG
				00FgKp3H8myuwUFAjbp0O5sO09AQglRmZ1NC8PswmxEayCDw8YRQBwkzZzPMpsMOAqHQYNhBwMEG
				JVgzB4EQMQ3GZfYYBCQqUVkQRwwCC5FLCKGIDgIREjOEPzbLEPYwMIQ9DkNwDs4PQQY7hGDMZjME
				w46FYNjBsPDNRV+IUV+4FcJ/FcIhtgcFm4pZMdP2g3YQ8IPhciN4n6Angj/BCHaQoKULjelP4Ze7
				IOCH+3e9uyAQ3sq0g4DclOUgsJtx+eMgELcEfY+DgD0StINA8IIEPXYQEF+Cs0xPYNCyDEemu9k1
				syDgmuGzWtpZECiDyJyZBYEgMkOKcGQnGRmi8UE16ot1MPTBEz4Zj9IQxk4LC2oT5LGZL6sZFspN
				2GQUIlC0Mabt45h0PWT5nVBXoUETZkRmRBGNnEnTZMb4Uh0KvXjCQ8ZBqYSxoYWIkD4ij0/4EjVl
				oYwJCxlJCCUcET6HE94fLid8jh+ehzcOR1gPbw5HuA7vDS/CdHih4YXf8NjwIjwNLxqOsBpeQ3gR
				bghPQnibMEN44Ws04U944VcTNOGZ8MIfjWjCmvA2lGlWCe8h0oR8SnhBSseEMzyKMIzD8EIoD4rh
				ld5i2oUnDE/EhDcbL25eUOtjDX6oR0I5gZMZRY9vvHbH5Ica/KlHQmUCZxlRFB7D2t1wG27wQz0S
				ygmczChqdLx2R4Tlxxv8qUdCZQIXZERRhDGCPt9xuQ83+KEeCeUETmYUTczMa3dYfrTBn3okVCZw
				IiOKQsYQdeGOKvQRGvxQj4RyAiczihhc4LU7gvyYBn/qWZgKJ3AyHuedNg8CmoQ07xYzmcSlscXT
				5UHgklCgZ3knUk4eBCoJTd4FSTidhqTI0CMRR4r4bvhOwgcBSkLkO2/zJCHxnYIPApKEvnchyx4S
				6rqghDpRYV332zHbnRpCQp3a6SYk1Ek2XSgkGnrYIfFwyCf+aTzskLiY7RQS6t8Iit8h8Ye07T4P
				otBZvrvt7r7rb/e3Qhcezmg3Z6i8bIGWQ+VzWN52PEPVXYa2ffvA0E5nqPeiErq4Q9t9HGRC5wW3
				XR08dfCELji47cYMdZownordEBzjtqMZ6mRpqEiwCKWdzFCnhThIvnCIw2z3KYM8dBaOZt2uJb2W
				9EMXGsR2U4Y6yaJdpe1Yhjo5qN2CrIzh2qme2rmMOvYJRyUcABBAAAxAgAGBVgpkyJSQqkJQjQlG
				GTwZDGTQXHD8uu4EgYaGcM6ICLkxUPoEAS12hdg/uiNQ9kV5D95JeXd4p7xT8k4tFNY8pq64Xmg7
				oXvozqAY1KmoJEhQfgQbdv70d/Y7wzdfIK9xn02zdxZmn5nMztlm1yxmv4yy7JUF2Ud2kZ2yT3bJ
				HrJzF3Ev98D9wp3cL+7B/SNv7/awfbbLdm5/v+9/rT2o2r+7+2Xn3muPvWrNvdyrD9cK99hjldqg
				3/X19NDpM/2cQrd4qPbQmKfS1NYn6tD5WZWun7qqx3XqvHWr9s9arYP1YJ0TnblI6NSpzzrvSfq0
				NuIKb4Shq1MP1VidE+z0SXXq7KqvOnU1qlM6r4XpDjorOvUQdE7IzEWm89QXgpopMERgNEIYd5pR
				b9Gv06lFp3Omn/Jl9FP7pFNjXlPtMfqlU7de6VTw9FP0ZHQGmTLhyeinWgkKhQZGaEr+UgafDezX
				EK6Gxk/x5qSB1Ml4oANFO1BeCC7c4XI7XscpOWyOnzrjpx4/df6UmNU0Cf85EzIiCRMEeIqarjNC
				dU+cD2E8UmE5Y5CNOArq1E1XQkwhzEickjCmyEfZHhLOOOsw4SHOU73OU3Gep6RLl8UpW5fFqTgv
				MY7FcZ5xer51Xg7HeSp+l6/OeEPjPOO21Oo8Fefp9Z9bX+768H5T5to+VGoIwTRlmlHpYSGYphxM
				B5ueYFJqI4TwkbGMlOVsVmoT5WgeKIeHU5RaCfIgFTmpcsQi8XOKmneUKPkpURQpjhJ1nqIaui6M
				pyhSVMw0OzVp37l73ts6JYrCjBwERPTYqUluhBriQQp5XrkDPQ8pPo/LhMfnofj88fE/98W95WJf
				7Et9cS/1pb2EO8RBXJu2x3YQsU3bYcSy7de23dr21DZrB8pqa5tvrKkmBDoU7mCBvx1B1wSB3/dw
				PvrHM3YQmMtlqI/+scYOAno8xqwlJgjYFjcmCNTBQUxaYoKA2GIHAXqemBdbDvUxQeANccqYIBBa
				1kFgKg3RVBkTBNayYsQEATVKs2EPYe1DZNhDWMND/GyFUJDfI3NG/owcRnYgyuZMluBA7C2X0EIl
				SJiUsEdCEcJBJMyHLYmw5TbP4evywYFOvQ4C3KkwX9/U51oO3mzjzjVNzVzL4Zjt7Vy3lNZaFokN
				CqJSCjUo1CAOlIJaT6BUq16gFNT6Q8lyGEqWKVmmZDkUakzovVA/7UeYSBD4SNiHhHDPRYJAxwx8
				5WFmZv4Lh/qD0jy4+tL6MhWKNhLTKZY/QSLzUtzx1ELlGTqcQCHZUyL9NZwyHYXaLK470OdqBm3m
				HC+tE5bnD/tBrTsjEypBgDMN5FwqG1aCgIaa20HgwstDsOUOApVQsnIHEUoQGGFgZRQRBUoQoJBy
				yuSeBAEJJXfIHQROnrd5s7wDbw5vk7zHm+IdvPmdwd4dAtndYRcJybBPIkrIPSRBQDaHULt3097e
				hQSBNxYS6DI4wuDE4M1gGAY5Bv9hsIELIwrCn/MjTB8F+/jDPXfHnTfIw4SZGeGFuwzHmXTF4pvw
				Nfft2jENlzD1SLBFWOHGkziIQiPR0/cs4lIa5DCejEiEIVyts43wUPMu3WmDNDDMcIQVrkKOnFTF
				o2PMxfvBdQg2fGEaRkLwhB03YZIQpvAs5Az3gszlGhQCpZOoVIjbm4crDbMXCBCAUxxKMTxLcvIC
				FAAJI4qIUDBIdNBZBgEABYbp20YxLQ1TiHjwWO172KlvQz0to+JwTisNlnSDhUKaKAvOJdwXNr+e
				bnAOKeuz3/qPxS9YOGrfDxsqSL05PVeSkkvIzw2PfScHJT1qcJvFKt0JxL9blV1HWru9gdOuN4f6
				qivWKpIzOzNFeMuR2PSjzNV2oeIbRCb0UJxp+Jhj4YrJkDvHr+8aKju3Zu3ZO+ZEF8fDDMg5UJf7
				HEj3DBKCKCDiibv3QH2WzgrrwspyoL6Zay0T0mKgLqanEft9hnNKkj9EtzSGPO9oXDXRmebu3FPw
				UZQ5P4ZGaq7wXDY9ULdd6wlECU51XlNz40vdlYMcF2TlCD8D+KkzwLA3/sgA1cBaziCrHlwN6115
				e0w8Vqu0Hu6VxLC+eZ2AXYEL6xPp1O4K0Dl1rHx1b11pH4xGxLuCHm62y7J/cO9K7LVOxeteqvv+
				CRWOlV1Q7hvNXafS/S6+rvznOTdWrzb73mnl4e16NBc6icjWI2RhY/Vjle+Oth7X2CO+wYm+xUfA
				nsbqze7eHCy+nLFHa2UTJHcfUfSM1YVlvTG++3TGHrkdTUquP0KxMlZPIXH9eIydiktZBLYBzG7G
				WH1bxzsGG9B/scexhY+tl+B0sTd0/wbNLEGwxU7PtSue2QOWxb7Uhes5swfvir2ZezYgzCqkKnYq
				blhZzCqwKfZlLlaPsG04RLGXKNpt0JzYsb9Ja/8LcTKxD2SHYj0WIqjETo/VKf5OMO7l1kjsm16a
				2P+dSI3YqbIrhY+1YInYl7ElPXotvu9yvRA77ZejYH8zaCD2xaxFX8Zm3D7sDdmGAbwc2XM5zsM+
				l5RZjnqHPcbr79C7H38Oe3MXX0jEfsQ37DTcd0LFivA17MvddD4RK3LPsLdwtQUqFuVc1kstjBcl
				Zi2HXNjLuMs2b7vSsbBHtcVO2115qLC3aXkFa10iznJcfF1bkoB1oUzYxxT3jflK2Ju3p0JqY0LH
				cmCEvcjW0zQybFfQil1MRJhdKT/YI7WPzmBvbr5yVQc7HZtIWtoVngb7ugvIp3lXEuGunsNfnfut
				XG3BTtfGEYd2hVfBvs5d49PclXOCPUXHBZJxlaOTe7mQ3q7UDuxxt1NOsisXA/uUajukMpVDFtgT
				sET8dlf2Il0f59iV94C9/VsjALRJCQJ2WvaFnNgkBkdhsSY23F1JJveC2AjIM8y9sENMzXyxEUJ3
				V6L9daotArFWiqGjXIpmBfj8rjz2633b/CHvSkm/HvOdB+utih/K4fn1sqx693flTyhLDlU7jLbd
				jrQSvMRWH9P+27/MlO3KVG/XGIR25mChnJyBelVveDjdt2Iu67HE48fqOzlO32SrwfU9eSy8MagH
				5Tcsb536m/jUSO3kYDn1ZEEczWOiIbhhWW/q4a8oUKMP9dzkdjb1zUWFyNmgcyqcP9uwaM7kADP1
				pMb4HPc0VKJh2cXUo5e/dq9Mvy9MXT84hyH3S8Abli04b0QyNYqqpU5pqiYNy/GwfCz1FlcODrPs
				lFx7pS6Wy0oxvBhFUKnTFIcJzjJ7WFaBbXAHwcESQqlTGO/Pbot9Av+OB+bPWTsFJ6M8gikKnqRO
				TgDFDOPMr5BG6ihM8ETgvSKRthm65DkAXX3RkLr7yBEwBFVsc0dmoji95kSHmL6JR329yAcABim7
				cu2oVwpfdlcCHHVRvkeA1c+XulEPXVZjCov1ruRq1Bki2O7KIqMebokRo+PN98aoawlZgIY3vkHn
				ET2WaMhhLeoxKk9YZJPvUlHHOR1xtnDjIEU9jFURxgx8IYeaqM8kP09ePb6ORD0erKGB7U/GGRYW
				nWdE2eHLPtRDikdYy1IWcr1DncpLIo9Y+kKu1lA3ZTOr9JHhsvH57AqmXtwedf7Q+ET4jwGYVKEt
				rgVt2PFuoG7BbsgRq5pJD19ef+sLuV2gvolnx2SjVwmoa/RZx8wiF3IBQJ2IrZA+LOlC7n2SYc9F
				tNnr50+PfB6/zB4XclI/fZsrIXX2+B3GWahd+0afrsF+bTzBbaeG/AyvnLCn1ut7T488PJ/o45U9
				vbVlkCP2HWXrRvFbvT49PUKV+BAbb+bpLW+CfGApF3KnhI68eZzeezxd85IuFha1kMvg6USvgfRl
				SRZyb0uPvDI0pZfnTg9Uf534VL1DtclamF829O7X6RgcS6thlIUcWp3+5QIIQwZ+ISffSEbWGin1
				38ngbNz8eLxVb1nTfEobn5SuwYSfVVji9DA3wzoY1kIODKd/svfBwOhUSpmagXTl9XhDkTbw6cMj
				5aE5HPy33PXz0jK3F9cicQucQzVvT1DAFl7mSX2oO9GoNV4RL/FROgvo49lx6uj8jSUZVGLV9KU6
				V8AzbqjpPIk+euZJ8JDhauVVXaTpGh+l4LOYhVweTSe40aMZC7GQi6DpPML7BQOwSk1BPdPdvSBl
				Z5kLOdGZbpPcE2IRFnKdZjrByH/fcSer7yaY6YvMPcEsr4WcsEx3Z8XjIotfyPWW6XQhfcmdZpiF
				HHiZnpw2Y5zxWcgdy3SshH4i66nxW+nCmnk3JfAOplrIocv0/Xl09NFzwDmtnwMGlxty45306RSj
				GnLTi+0xvQ8Cp/chJ3qje9ApLfIbZg7f7raHXOGNHuTTvuzH+ajrW82aaPUE0Wfh8GKsZcdmf4N9
				+FCTlHGmiFnYCgwnTKfBBB1CE7nABH2iSncRFy426wcZ/Ok1Rw/eWrY9BE0AFv64aawbQa98DiOO
				spTj0F2RgS7z6kQqzCy4j5mvg33rY/69RY85Pvyhf4X5JM4nYxZiYgOHhrLDfYAO7lS9/IFBPqz9
				YXm25oOwr/QsxUZu25ovpeIMWISGpZTU1JPvvh5v5Opb89S2DxUMbiOHbc23Et5ownI4LLeteaUA
				nIIPX98buWJrHlD2oZ8BbuTAW/NJ6bcJS+XhCfJMUQBAtjdym6w5zJ1pXmP8wJpDL7ahDuNqWFgi
				mRrqj1e6jRy/ah7Nb5pXNn6o5jgp931Gq2GpTc3jtqzR0euuNTZyRqm5xN1p5Nlm1povWB6o+b5A
				e7VvXQ83ci3UPKToQw2D0a/8oebR+u//lUkSU0+6MHbcyNVCzVN4PlQxCuD4xDvgXXk+zXcE16vz
				5Lq4kaue5lE0HzKYMkrajdSu5q5A6T01FBuuzDZy7NN8tOWDHYvRruSc5hA3PLuyNM3zBdSydd7a
				cCPnbppDST6qMYruyk2UJxmARfTwedLvlHznxYjbyDFL882ODzYsdSPXLc0pEs94wCKsVlKlOU8Q
				Xbp/rRI2ct0ZKtBjQ24fNrNbS53mnY7fpDk0BDNUMx5SxRL31Ij+dBkgUzpYuSrO8YfQ50bLuDqV
				7MONbuRM0byk3yM9a93I/UNzJIpkMGRoGzlIaL4lWHbRV9bZRq4JmufTeygz6GTKQ2fjGoRJWYiQ
				zbTeyOl+5t3tHvFYzUbu/JkjIozBhKFv5HA+880jPJPomW7kGp85l9yjUiYmXI7Wn+N2+NlwhVg3
				crBnXhBN0gbPkdPqI2caAZ1lZrG7uklgnIbxXovG6W5VK+X8/y6VvyGAK7B/VzfPpd2qDZp9qnMm
				C1VRy//XAy4/uOumpFlyimt74nEwxTKKcMALFmgj1+wrrb4bUFVrIyfhVrp74G6cFYM3xhbENtF7
				KierWtLBGzlrTvnJLzdoBn4jh1kpFQ4yoxzS5Mooi7EVQHvLl5U2cm4Ipe1v3WYz6o0cnJ+EUibg
				LEuykWtHJ62PtXimRqqNnJjj4Z134xDd5+oZy43cjUvmYx9AtzYwGWzkyF5JV2fv1hkfd5IKSQOo
				xJgxcjCKJITLAHfcg2f3yCL6vicYtzDA+AN7r8ghfJERbgLc4Q6efSKL+AK+wSK2Jb+kPvjEGETk
				zFbI39cA7j7Dk0XkXDFIC9zgljNgiBysAwmZEMBHltoh1+kfrd4B6KpdzMIacl710c4YboFVktIh
				8xtMxULOpjz+uwBw/S+eTyHnnzta94hbd5z/OtKL/zMxlAc5TOeobv8XKDnIcRvHgtzFj+knxjXN
				SDM7Vv8jXuTOB3L47FMxnuNyWKyB3KwptQj+V7AkAjm9rlq799fmrczWADlXF9bCE7nlDPgfB6vZ
				YlL/mNh1Pw6l4S1L/6i+5XLw43S8/eSpjNBjtsg/CsO6jxNOZgtCYTOnM2mmG3MtX9fH7RGPLSjv
				v2l+u6h616OxI8FPoDUXQCn/4wgm0scesPTvduSV83FO6206Vh3wg42hQPghLPk4SmDodQ9j0Y9t
				waOQMQTzcbBeb57Op7SpPcbJRytInce8PqR6801GJ02z76FMfno6/7Dkf/VOY2ANYQF2c+wE/riT
				PJSjYlCBXqgHnuHzCoYhV6ifFQW4Feu4imZkxTveoxkt0Y53fEZbn+PizMh16gC5HE7zgZUU3Q9U
				DvuNyOeUFPk0P0CUgkNn2gM1o5IQcpjyomZNupJgmWPNpGYsTk5SDXJrU/MGdsklcDK/U3MLaZmn
				S10RchCquZnHFIl/OJmqOQqZSbFLUw6rWR/URMM5n9PVPE9ydto0Lb2aFwQnYpYj3mDN1uT3+28S
				OuRqZc1ZaCdp3CkXtGY8qBQ1Lm1rxjCfRO+gG0fsNcpA89RE324PBjXDs7r0+hqJNq+gVuHwxgYl
				So2OW1hLDWNUF7+vyfybKvGxCCIVuf6jmclML27/10siS0XuBGZGvM44610OhZiS8Tc44XhUSVLG
				zDsjf2byptLfcHaWLo34GC2l+hfpb3jA3PrqYi//tYE54nVapgKWxN/MCbvU24Sqz2sDd8SoUpkO
				osRvhoE1CMED9t7X/oiAzlkK1R/rNzRj3qDNAS3ytQERrSInPCSZmQyPxxSIX3o2SYy8BM2AFjmb
				AJWGVgyOcam0Uza3yKnzlXrhf3NOASXytQERrSIn/PWYuVSIXlINnH1L7GkGfe2BSOXU2z272H+0
				hps7gv2siNcGjaBbqtTVGner2yK37DO0DrcCTb2oxWsDI9qKHCR1uWX/wlsscht+QnHc0rIDkuLV
				MytZ5BRWTsRv4vtLzFdYNdnZDL2BeEyeCAf0ZUGvLbWIPBBrTTzLqjN2UBa5ZH6gddwMYgYQdrg9
				s41CC/6ObbxUkRNVw1ujrFsNcDoai1zSD9AVrwhegvcmqkWOWrH+GheVL78UmT5Ldq/6/n48v7Lt
				jzDnzBSkyNnuYrut0fZX2I5ls/HXD+KZli0Jgzlpwtw3vudYnKslO5E6FFO2bMrfPOLjVmrIDIwv
				J2g7eA2NCJzI0W7AuIuhrd6DOIVI19OE9jBQ+gOBACYNM33z6Z94IlyOShM5wzqSVscHJVatuL98
				wCmTzqiJ8f4YJ4HTK67f2FEHtNCo1oqc8PXrnU5WnV7jFmQHkF/u/Sfy4BcVnpL11KVd5pXj1Hl6
				VfUNdm9T4ZHzi9z26ruET6Y5SWd1wBtQvxx9KOrKFx+g0u6pYz27n+MkeXqt3xv/wyYhku0ZueG/
				dwuhqPScyilnBuP+cvollccnRIn1SZK5qeu4roFA2emA9iL2nmtGobyZZvWj/zi65lfGYtCvXU6U
				8563G6SsMjHvBkMdj8Jy4O+avIpegEGWSuXQk1c9pRT3bLAyyU+cuLKhOC89fu1iopxGvF0wZZWJ
				eV8N1PHNppfvyE3qu34celpc+uuRs+67hXMqMzNK0/WpSPevhbxHLpLc3UvM+wKTn49ca7lLBFSf
				JkqQnM5Z7oy3+3i9j9y+s+tkbyZGpgOQnO6zWzapUmbcIbnmV2wSsfdWoBKSY8Z1V5RXcRVNzyM5
				b65bKKpCzqAluW41VyE5BSCEjrLF8VvDZErJQa/P6gB7RXr3TovCm//bZFUWsj60rw5kvavZ/2+z
				K52O9s10y/5U/lkiZI9Bgm+rlZvANGc5gG/2WieHNzmrwvnsdPXdq3LNW9Bk7vJLLJT36V5hVZd7
				SPEn5Saamxzvyxr8dNnjVM6HKgHNtT3xbjc5ij32z+nq5agKOL2UzZyA7YHam5wz6bXqdLP7KTwg
				hjlqrun1TQ7cCQt6ui3aVJwEHkOjJyarL1WRU7V8em7ARdpMLjOXVud0bZ6UuMOe4VPMk1BUW+sl
				V3i8E2Pc2H8UE3NKuDnlTwC9sOS8LN1aqQ3tL6oQQVhGZXsaULHkql347K3aqB3KJl4imPNZci0V
				+4LO5G21HCs5115fwMxa+h/UYYayTEn+xMBbydUzAerp03H+E4XbSgBzXVm6W0qOxjPQW42N654M
				FfwS9Zw5zF+erhth4A8WerpTx+3EgZPRvwfcJPfdLTT9uIYwp/OqClyT/kTAKMmxd0QMzJelN2/6
				Pt66abLkHh5rtCYrukZhMwVePDw9cMHUBu6y3l2mOF8WjY2RnFtaMbwjtGB8rZzo1PQiueVvouli
				FiK5P2MU6UdiktN1R3JLOkadDJVxJblGsmH04rxHsOjeMaRek5zEw6IuLpWXT1zCxCi5n0wUgY/k
				5rQRpy5VeLH+etp88iG5JbG04ntLahUfl1ycP+ADXLwqa3r4pIr4HJMqFatqYHLaBz9QwKkwuQwr
				lGg9JTeZ3CCt0K3VystMrtmTL5VwrExO5Af1alzJjSZXBISy1jEmqiCbnO41DyRxik0uRgpKvbZk
				epPbmYLO6pQbxQdOLjIH7+PxCU5OjgS65ZcaMTlldHJGEyhzHX+kyvPkdJjqcBMH7eSy+E8CYEy+
				eXKz/OdEnVWlOPnk4rHk7g//+eTUys/980z9QDkZ89O+TiNTVIJy8ezH9xh/u3k+n+GapgjlVp/P
				jTqBTu3MWRyYOVFOgnuWRN8UlisK0KgO1XZ2goFikPVX/px8SisX6dTT1VQpVbdSLhZzmMYYcUVv
				NuANh3qGVBVkyummCIMcTmHKxak7qe5JKsEpV153rtT5t4rNUy4KF/gYfi+8anDKDXqdnvgT2IJl
				3373L28r4zGup4iBzKBofUi/cnR1eUvnewKKslTOvUU4jnvayScnUrmmzOEAujIUamadWgtCVE4G
				z/j3atHNpxJQOb36MUZdbalxZo9Z6wJUDqlZ2aBjiuXTylA5xA+zb111Xx5MYL/EzimH2fFcYQNg
				55MMTrnlI7QzXRUiHyaNx6HFKYdZm+5gTKHnk46m3Do2tXtdnYrRkyVGIcaUw/a9bk1KUPNJIVNu
				xUu2X11dYphylnNNX1DOacjATULixOWTNKVcgF93OV01NjgnuezGWClX/gU+r7Ux8XTCxrr2irpL
				jgLTvX/y9ibD2HT2fF9WIk0/VknG4m3f7ytmLpt74pk3VuB2lsr3qsQaO3bfPSrudg3Nlmqxyhvx
				R+8eddYYB+bm0+EsW1B+MaIQh8EZ51AnZIQJbm4P5ZC48I+CDPF6nJE3lO78D9rIDk1JyMr1Gu1S
				B2/38hNWRkcdZ+y6d3bQ9RqaqddizW9f5yphd43RD7PN9zelGtK0uZBmHGvWfV/j5q67Z8Xdbtu3
				18ZRge5raFdZiVVye91rBZ1lRIHx9PntqTJbF4XCla9Rm8mhLY9pv9+zXerg3S61zylE7nY+hWjQ
				tvmxkeOpBQ9mTl4KYAy9AnqEJvtMTgK3lqCAolxP6WZy6Lc1Ka3MAWNMnsyEciaHd1sDKJQFdqqc
				yYm4rR5h5cDgz/f/l1DO5Ght67KfP0A57c3kgGzrIlal9Tiz/icmEmZy0bV1M24nkZqZnG5tXYIq
				dATefP9ABsVMjqa2ro52ckhNf2ZyYtpaAKnS6Jwp3X6MipmcHW2ljNjJQTP9zeQktLVgUKXT+VO6
				9xiVZ3KWs5UyrpNDYvqbyclma4GcSkfnTenHY1TO5OxlK2VWJwe99G8mJ5WtBWAqBdkkOPPwMzl9
				ZOsKqJNrWvo/k7PH1jIpVbKXT6nKMSrN5LxiK8VKJ8es9G4mZxNbC0HqDI6ZUvvGaJ7JmcJWKhGd
				3Evp8JmcCrYWxag8n4efRTQzOTmwdeXTG3VS20xOBLZ6RpRQYZivnMbgOZNj+1rXwTk5raSPmZz3
				tZZBqAn005SyGaOtpAPTVOHWnbyBmHsAdR6MmWQ5xpjtBF39znJS2QY1W53wqY/z/5g8jCflYbgV
				KAq+tgM8Hfb6adhdDGLFMjx2tZn85IXvgdLpaZ8UMGNgYoFru1bfiUjCxg+2e8N1N1mecnqIWB8E
				UnKNQRdNcDpgAqbVQByPXcVQtZILVbm22Bzjpfz3BMor18RneuUB/3GaqRglKzlPiovC5Bh3cHSt
				JSfXmyYg5zPim3oYaXeKganW31KQzgJVHk0M878lgNmt3osn6mNIY/KS60S3QhRsgT6QpsTkZGcX
				/3eeGM+OwZG0pyZzZ3KbMmViJY0vypOnrS3PoOS7YSiK6Hu3yHLlK+Kp+0ayNrKP9kOi+IaZt7we
				xW4+0TP9HzNW5BziepWKG82gVGhOjkukm8fIDPIXCB/J4P6Q7eTo9azVo9poLT2Kp2Zv3h3zrL/e
				FY8A5ZPZyXHJrHLn11CDpYSeHBTC3by751mRtx+P6f2J/OT4TlaJGGs4RUWKrGxv/o4n5rFUFDFF
				5fv+yaXiWN920yAApmVBOapp3vzfJlZ424m8gH+8b4tYRcTR6EampkU5JjLfPCgzEJOftcgXlg/I
				UY6VwVpp8IwLaLpIypnp7+YZPxu3D/vjpOKf1VIO277almpGWzY1aMpBEP7mdWsF5rXoLS6f0Kcc
				HbwqiVSGJjhFjMrhRgZvnowTN5VD/0J/jnzDoK88ODLCGSy41vfNH39yz9PgTuOjfRPCsn9qixrr
				iMBzKUjh2Ws/MMZtEz5hvm1XLnf9/LO2LvWtPKq4GyZj4t+MEYIT4PbCWsBkLZ+xnOZh1LtZ9Mj6
				DJMT7k9OBjg4zYwNT4LPvJGJyYWPm6oCPet0ffw142QUW+6OwCcjuTlBj8+mKwdGP7dIJ9Ih5xvU
				FtWFkznor/CgN7zuBEO7ckHy8wseq49dJnkwPn3ZHK/6wzq7ciLx0xMppQzKtcpfBTY26Vqj8a5c
				S/ykCc2Suzvm9Ul8u/1yCkAu2QXpk2tOQvw5dOXwhZ+bKVT0OsyiXTlR+OkFpRSH+3xfhm9/9fPh
				evdOCvgZmKqdhXhzPN+PfObHS9xofVdO+/t0AFggZL+UwXcmvZ3UHdW1K9f5PgmyNh5tzCviftO5
				conv81veEzTM9TVwPQZzTwAfgQ+9z4KzgXTy2VKsnMr79EtgLo4xj/4yd9adrsuF2mEsLr9WVLne
				7pNYtO8mblM5FYGHZJHljdebmMj7Ap3QLLt+NRvGpxbjJFE5MQbk8pcPvvkfxez0eopbrnQsBg6A
				pnQADOCLVC6EeT6O+SUT0bN02OzGpdNPR4cDM2dK5dZpJxccFsasjMqh4n16sR0Z9orjKulTTSez
				mOuUyg3rnKvh88Ym1QlgWGAV93ZPpU4gbE6Tyu0ZTm54TW4EgGVChKJYQnpA08OY0Qyuvc02OITh
				pymVs4B5SE+ZLR+bUVQ5Wccm2R+hXqRiPKD0EsmJTJVTgjX1E6M8hh0sJO21Tz6iqztSdWaGXg+r
				XEjQfB1mWFcTc7nk195AhOB1xJ1Ow8oFT5ms4nMbcrst9xobH+UZHbM6jg8VMG53YCw8xRqIvFJe
				O8sRoZejuU7P6x38wK+45zauHI+PnOhz8TvQ0EHW65EPxjlfs7hPivXK+ZFLbuM1uCgAlnkdUBeJ
				AA4rp3XAcirNskSM1EApgeVwnN4ki9zWvpf9HR+lG2m6M9cfzWI5iK2syphBLMf43cYMTF6DS6ir
				eEPaiOh+rChKspy6pyQFBw/CwGHFGjewoqMwXeNPxyarsTLL4TuU48WRzHLBXQ2LPeiesSgdWq5I
				Fu/a4UZCo+aWJnJIgaflzuBkIJgqpzx5r9G8s0DEX8tJYDR2dCs6tyzZBacix/T6I3kADf1PtPCJ
				NKUtJ7FJ0o+DinAki84YmRC4lOpbDkdI3q46Gr7lMKMZ4V4YObuIdVwOVZrZjlCYSymdy036NDPl
				zNx/ThyQdMqXfV0Og5cpt/CrS+He5cLGyzxm0oXD0ZNHqaC8nCopQ+yhYHYpvZYyXSmdhpApzLrU
				FUkdmYII5b6UqmSxb5OP3F8XyOsfEoZ/fClo0nvbm+U//hWJLGy9YqE0l1Kwy83BMGb18z/RfoW1
				3UMbL5etxGxY6MKjl2NfYvwTkmcmf8L9Sk2XZuvl5GgYQgqlvJQmX24XDbNMSNU8l+v5F05OBG2/
				HJGDKa/wc5dCAeZidjC/CWlVc4cd/DLTTRnIGjAnEX68LsU+YKInJPBmPGrH3MCD2DOYK4Zf1iqs
				8VIGF+ba4xcaQjpoAtN+gsUUFy5dO03tZZ5DsS+liZgb3F62ElLH8zAOP+pPwHT7fsUcXuJl86GI
				l9LLmBstXrYU0m++6Q3GEzubghlzOl0XwoYifymtY8tCAjWDeMwtS/jRiepVrL5yh9V1KXt7QS6V
				wgk+AmN6Yl7XDhnegKLMrThd6sQEzjKnJdPHbJvcbljmUtkWYgsFu5Sa8wZeSveZnZnDc/BjYMRH
				IJi5TKtlQ0NnwM64lKATbTOHX0xjPPZQupmLBlqo6EjOJNeZ22oRDsZAy7SG2ZSlBLZ0sTmT/x+s
				E6c8puuZE5VYvM6RZyJRQdAcdWIpIxTewB3F7CnHMRBjWERzi/zKjj0q8PB1MZqLv18h7jUdvpC0
				x8+9mt1cmfeDZLM0t3qu7OKTEtuQvvdTGNMvdnWaA4ZWJIEiDabmMKOVodBSPx/Jwh7K4cO/au5V
				V4kzSWOxPlCsubm7itsNaqhLctd8HNs7dss1B5tUkWrSTPPoB7nFcoTHTClsDrX+aYIBMP/Wdv7M
				kXorNiU+PX/lIGJcL0GVvLTqk5jqV+I6fjFieMFgbHPbYsoSWarAxhGEm3PBMYXWLf3VzXlgXwEx
				2WN/aCalvi796yXeFNykcPxL7ry51piPdxzZnxJto5ASpnlUb46INwoljOlzXTqCeRmr/c3Rgiio
				tEyZg3OwD1FScSbFY5s6jC0YjHBuW0FZIk2VATOCiXPOXlBoaU0//ElhlH/jXDJ9kn+b1ChvDB7n
				UlufCOVNs1+IWtysr0LtnaCiOGmWnFsSB1d6RUg9Nae8zzAwVmO4y7lV5GQv69REjt4zi0idj3fq
				Orww4vwFfQXIE04Aa31De2pI52Leu68xedDrXfTJ+zx/+PtPqFR8K+iTo9qdhyF4asHLvoM36kKL
				Zu6y8o9Mw+i2Zs5Mvz+azdKMOdiTmniK2SicY7+kXswOnH6b7xHEnStTtNks48WNlZJRnxyYXi/e
				Y5h6r2csUvKYjlETKzWnta3+hYuMZS9OY3KEQ6v4H/e7WDNXUXnbjI7A3mycvq8G7QU2FsQqIA77
				z4RZzsEOu021tNIECxghw0pjfrcW3+yMhDQsTS3oEr58x031aH4q/iGwK34s593pGcfICtM18izh
				cqrw6PdFOBZgFdkEfjuJOKQ5iA0Lga7DWEedo82Kdm1aommnRkENyx1c160u82AivHVRsjHYxFyQ
				vv9jxYdl0NZF0ZgoOxlsHfeY3DPezoDQyihQw/JT63opzclPoLQuPoiIzoZVaYLLjdUMy+CsC6g3
				odHEzDqeoFHooSKxV/0uY8mGZUXWxVCdjDC5sY43HhAa8G/Em+mNCBwWX1inUHvFdR4A6xSjW5iO
				KmSk0RpFOiwvr66vAu3VCdHVxcE80ZH5iepVDYxiNCxPW11THXrCCdDqYmw8MXuM92ajwIblgNV1
				VqODiZ/bO74DQMcSDctaVRdDkyJNjeX8I6BLCDSK4bA8pLqmyvQ4lUegnga9AuCxhsOy8NQF06fM
				JgK2c3xQq0OkP9b/KxOmLrJK5TwNIxJBm/ZRFLzyl9Q1adXdU/28c8IHWm2kG2uUKytGXZBiZXKi
				YDfKB7WaCHqsp1YmQ11k3crZdHCPP4ieAdGxarIyAOqiq1e4JgsGQ3x2OjmIOdboVVY9XTANyzQT
				xNNxKLopJpdVbjvdDnrJZidkIggubKsmE3m4VEIFzkF9KQ8ycQ2JbfIBmpaSSyY2TV4Xf3WrVnxC
				T8vYupP9zAOaObHTqUQauyaTD3/lG8E/nzxYH2wptUi6uExuWik1I908e7MWdBr1F7qgk9ezYPML
				bNdSmTl5ndgG3eqw8KinxFAEt2LyuviqfedjohclaNnJOIuJ3nNNpw8WZCaLyT93M3zzrqYQT1QL
				T74nT6vfAU+npCWzzZP3C0/V3iua0FcktO5kZ+eA55z4dEKi1q7J9MdPee1ApgWFYD67J9M3ffmn
				hUxDBe2WPjlEGajPS5yekAqmNk3eH39Fq1d8Al/JkHvcyZ3SjO6anGBzugxGyXeLJz/meKLuVJJt
				nVO540tW8ELKR+KF45f4aQ5XOX4nqm0mTVzyJfUj3DRpWYe3/r7XbKbCcjuwbF2R7ULv4ydb0+W4
				J0pqkkbFUxk46fV7d5nbmH6ZD+VyO5b3DFQmbbSBmERcKCinpKHHkiPyujdZbqmXEysUe4DI6XnE
				4CKHOORK+ng2dXT/Wxiylv4lcKyW8f4XG3OhKDG4cTpyeIeqWTe76K/N+mVuxaE2Df9rifYUT7/G
				D+eKsr6KNVMfTjxXSSKaiWEsazUbYnq44zID1D9QeIfU0Tucmg76mnmNRbhx90eOKsL5RocTxNVR
				uA8zh3OlU8pWnRyOFuHvi8NJJoRMkAocjvWink7f0mItt7cbLgSMawTLMDehq8+fw7mNuNhwJhdr
				uz3JMkeFAyGCtovjecvsc3QwXvE3x4+FVcAMyeFluAp4Oau2IcONMDkfVcUYDjCLS5le/8rhYwEK
				K5EzPSgt/BeO3yoWdb7mJH5REnjHSEMOFhdObIAsJr2rtuo5oYUTiDdDDMvs/ypeEZWnNZJgHxSN
				HC9WuLDCrzbjdaHHP7cSGnVR4QwuyzYi1csUbgNYs5IpKVz73ERSjzON9JYIjxnHWlOOpznhCmXI
				4MnhbsIJp5aqPC4TjoGwMsaig5dkHZFNiA6pMG/NlMV1hAuLrVC1JkY4hPKGhicPlmuLCKcBkIpk
				2Al2jAR5lPe3MSHcnVxY8SRDg3DmC1Mh97rB7Y+aKbDUcySH8MGVg02t3Gs+5Rc58H+LeHBlEmCw
				5HDv4MRSj2LScW+OdbY/mawvHFwIIKlEfr1g90e9tbdCG1zVrZfa8r9qcC6GMhQKoMGd6EVo76Tb
				JKeqPyVcckr959+lcRUMTsGqyypJuV5wGd/q07xywXGzGISCl+qApkQssrSFfrdBWlhlXUgITcHV
				UReddgsUXO2LC5kkujEh6RX2rH5Xh3jQJLhJSq33cnCP4M6qNcXW60Gvn+eNBmK+kwwEgmsb3HTu
				VnlRjZUeODOYrG1L916LLzH5rIXGIOtr3yKJIhq4FkCZVvi1pfYXLbZwDJwR9NVKpH5d4Ea8lSUC
				ZYE7YZHKLrzIey8ZOAWuDbg0i60nEzgGC5EnIpLA1dpZqSz/JwLnbigooQAI3IkXqcdp1NqlhKIO
				uDpgSmsPB5CkyvNVfRyuhTQvC7hA15GSdSieGco0+rMoan8JOIEYNoLEFwi4cIKXVKxrgIJI0GyL
				D8WmGODAZqeKlGQwwZZGT8cWLPiT0Tr6kMsAIEqCMP2wxlnCy4Te3uxgBRAJwCFeyWNJBgD3Mu18
				a2otZfjfhssbJIzslRATz1PCx7cmyX8TjBBC/OMD+8cZsGo8Qq72b3b3+3LUhv5NVsimlc2/cX0A
				4i8I/Jst+Ir2/S36iDsaVYYENdgW+9vnhCGuUn9bdEZIjvgoWJRbo9GPyMU3nL9ZUjT8h6XyN8mI
				GcZ6/I2MKyJogMHfLBkmYPB+ix5c0eguregHzNxvnwX4y7Diz7Xf6u8Z201lC22TovWbtPG4U3uO
				K9Rv5RKNRS39hvwTSWDvoN+2zrFpl0jS81t52g2NBrFJBMVlfvsFOm91J/sp1kvzSCKBUlZodEdC
				fMLx2yTVSx8YRPzWHM6NseZrml2fj6tnLQr8dnmw18H3bUjggkbD/CaC6vK+/RKUblcn3/RIyTEm
				PvoSCzT6TTXFB54fjxnkw4ylFLVvcUIQLLvb7XMw5o5SGDD2zbiZM/Zg37aG9zMaikDwPCsMX9+M
				FD82hJYUWN9wMTxERU6c1VyfUfTVgUXAMoj6ZiblWF9gcDR9A1vfEGBgcUb6JgOzsUIIVs1NQ/YQ
				91/P6I7twOgkKfh883LtWAUZdtr5BiqKf+ZQOfQsz+ht4zs5OknOH2XczKN7SBPyrXBzM55RiH9r
				fCuDxwxIx6DuxLdSf8wgRhsqq7Qz+qGyHV6XqD/wzciY7RCiiv/wvZkyd3Y4VDxTpzM6Hs9uFz2k
				g+7NoByx8+kG/4p7M1GJHSNK2J22N9MAus7XAYJFezOko+tGRGWiDzmjE+Wr03U9I4G9zZJfgBX1
				sbHrTQCklAiDDq4YnNH5KvW76A6qqd5mtRog093YAfUmSNekUBSfVKY3tiPIGPvoKyK9ufkgZonW
				OrKO6sLDCONKB71xHQwJuSp/bc8bV7ZbOLMvFvU1o8e5x9bZV9C8xaeHIVW5MhvzZnqJI6vL4rPl
				zYCgGbtO1D8pb6a7ZoxxigQZaUbXCC4upKW+IW+GJC7yy6bhcbwZjUaxZhXZhfFm+I7iJj2ik+LN
				IHMs8x+fsr8NeuIIT7qxWuGNfHng5rx7ZMIbI6s6GFaDt84SwYpV30RdHCYsP/rz4iRp/oG3aPOh
				uTMBb0qKzOUsffzdyPgfi6X1u5VCpXTlXLrtSOAs8255pEhL2lCYhOllaIOQKl/h319M7sbMKMFx
				MdSdvMs7cixJdvVaZ9wyct8KgGmI3yb8US1cDka7ldVB9zpdh29axpsox9mxG8sahOeM/mI3W8f8
				/cFuNF8Ywbl/3dJnOvAUNAdz0sCBmbYsw961bvY1SZnwQRXrpqBcdEIM5CavLUWPIgVRj3bk2ykF
				fJPUjQIFkQXrZ1E3R6wZmxbvrUDdKu3IZx7KgFA37pfhzVo/lfF8hDud0w0DM1T3CQyoj07cLvbI
				SzfRicEBLDmPs2wO9j/ZRLqZFc1c/Ve3Ywez9Ri6LUTn+BZ0YxkuMsUZ6BbMlpmk1HsVHzYh2M6N
				TJlrn5wb4yEckw1xbnGbzNXO/Ty0aLKomRtDYg7fYm4s8iqmnGFuwQCZyUqlH5I5Jxe5cqN85/KW
				ciM01GGuI8otXBlzyLmfhxZMBjVyY9jM0UvIjXX4wZTTFi8oMYeYyzkZfJN5bdwWJnL4lnFTkRMw
				JI1xI+yFkUwquUpYJvQ6cRt75/oXcVM0TF+wJMSNPArGirmdN8c3mdfCbaEyRy8JN9Wh80JQEW6E
				8hfJSc2tAZHJvQduk8dcvAXcBMlnF5sEuBHnvRg2F/dk+CfzuW9bOIevHQqRQvFspvi2GMPLEosy
				JLV0goh5G6UvF1fxNsLAvuUe4W3hUJfDzqXvrI84CcK6jW0y7690G5uh2NJO0W3xGpclhjoMsmQC
				qHEbocKoWaFAvzuuF9xmkdyyaqviEtZty0abuYDbNgOQ2WHKtlWBLMsoY9vOu1oABkwKI59phE7b
				Srzz/oq2uTliIW+rkCsXz4Lx324P96vOzb3NuhyVXSVRb2Nie6Xcr9LR29IKWbQTqqG0W2ya3m16
				MPcPVrwzbmLeVtyMlYnoloTBQiit+zl3p5zs8A20eRSystR+ywyskDg2K1j22+puV5U8J4Ifhb0e
				/o2AEX4A//hZWZPfwtUba9Kqow/gg2QizQoX/LbylhlB9HKiCcDpp72UPjD8sGQSZFhpL4LP22ls
				E8RZIVM1V/WOI6o+CuVxVkoaZ4TH7uhOiJXBc4Ip18kTKyyK52Ilz4dz2sszLZnj5KpsqWxmDRhV
				HkKoPuEP3ZxZh/ap5idX5FY50UErBN7kOuTQcc7PDaPKSXvTsRNiwvOrkEQVPcWiRRWL6gMMnEyx
				JM1F0yyllmcvrFjtRBs9quxJ2V+ofKI58TSic+WRj4c7/FyJSKlhTHfiT6UqFPxw7KbbElajOWMo
				EOQr6asRqVuogKnsy6wBJ+wPxJLmVFvjIvK5dOswII0BmYCq7ZUqIno5SyoZGZWZ0wvv3kvsSIAH
				ilO6FKTyw8uOJNGNXarA4jSGnN6GZ1Xt/WKIykNmpFtPtbRf4Bqd82LKkcr8jDVK9Qg+ZX1orBqB
				B4xud32S2lKUH+EH3SUSTyl56ypulM535gpwUCIdvCaMvG9jLlFJGEIpIryU/7+d2yfnuSRCAw34
				h9l14sPdB5X0wkkLzM5IGzVSkZpUqQDlLDjGCRJtI2N4hWf7sIoRA64P1SL0xQr2EHZE/SwlT9JE
				+0grv0VOEgVz2chpA0RxSlqT6uFyL70k3eXuKJMwDufyRoSc4pQDo0rWjRUhAOe4wOmlUnnYHcmQ
				dp3s5wBl0JScOd6Gx4K8G/Rxcs8eHSpXju9tXSNf2Ei8CGqI2GThmRBshRIkSDLviqJlDEPM5M9A
				2AsYUi9xjgIDjEdcnALloVIn90YuZkAYdwGt0ubW/4ckX32XPE7jhMjOtasC5kv27Rk5A2FczQn2
				ZZLZn3tJv3F62kesXZdHQEfDCxV+8u/a+Fkp/sXDy4dKkwQcP1P4nIWDbScBcENFhyWMbRTFwfhY
				tkOn//CVGcSRfFXJMMlh0mQemAIhMLo4lqYzCb0kGS4FmqG2Ln9LBrPu3lonnnsg0ajECBBRHwy6
				U0EMiV2JqRHPFEZMjFD5Eo97x1VuJEGYxHA1v/dDO9bbMYbKhvaXI2rsK8XNEYw30sAbKmEmIO0c
				sljKcdGUTD0jkXrqk4RD5cnTS2nEN4J5UExtPOTslvI882ZuQLtp89ZiINh7ndsHYnnlaug+/TT8
				gYMOlDJvvHiZz1lfPs60vok8Dt928lCIH+3dzw9s+LuUuWmMb6qYeZyIz2pQbtos2rTofy9iOxFE
				Xt+kRN9POO8TeMiYiEUk7m6lPil02/jquez81vL2GvykO0Z7jrkvjsjPGgqtyl4vDvvmot4uZDOd
				M41UMMrbG2wHrMXL1PBX580fzGcxQvo2TOg8yZLFrpMoUNtK5kS8bRP+1zAg03uZ24O05SUea4Fh
				VByRrgAKncrWKQ7dol/pVzITUVNjz0bxDmNUEZ7eGo8s4nr+TrwOznlgrxMzIotCAZzFX7Dnl+N0
				aeJ3MCZLFGyA16ScX49mGY4Ku2i1ZrzYhyFmS6UJXulVaOH5rRzXcRJjnokNbl1fcRSh7DGJ+fp4
				i+MZVh9ZsznDpXPXm2cUHOMNd3GD53rrKW9z8ZGChnDm3uLOkygHQfSUeGsxbQUSujwhmi/dbLAD
				n5swzjlFbCsWjGxRIJPDnNKIk5qVEjfqrGyqC2WRknfzTFvfp7rl87VgClVZpjsxM6vdok+yLkFM
				edmJG21aoUwWm1+Hwq7LOZthu6UcrcRHUCxwaUOd4Aj3JwXWMeq2+DPxZbZZq91SqlWbU5akxNqJ
				LeKgUBjTQxw1YSEtlJR9WzE+lWTKV1GmQ3Wi2VTazxkZfiHlxVqUpEriioTzc2lQRGhGCt+IU40c
				GOtM6i9GhVevbVF0mK9Qo4DMR9OMqVwvs4BiBLM/PaT8DbUa3d3xbBZoPjyTti30U1TzeVZNA+Z8
				CgDPjubAwu3zblEADuYlgbp04B8z/lxKw5yfZSouisIHLg/xgBSpckKBV12UvA+dkCXHXvbiqzzN
				B7vZ9cksOErTUY8yjLpNvVUfPv9bPtoYK47cqT7zJtauICKqCRORfDbokOI5lPpXaqKUxDBWHyRp
				t2rclTyxDjlc1AGSlKMY90mejDpe41TofnQImWQ6Sl5PjIR9SEjLXcxjJYELEhtDDQzZvCY9D2tK
				9kNKan4GjpUCmNjsBGbgSCbj5IOTCNo+aXmZpyZWCkix2gA4gCUZjlIrCyNsH1LSCv5UtwCgKLd5
				1eyXkzP0R6i+cDdsUjvI7nlFLZZOIOJM6A54dwkowxoYuLb0zfI5SqRkG0qAy/wRRAsjlFK3UrDp
				TsVacPF/RuPx84aydfA6nIn6/ogSUCoFcxJRfZK4NmGT2SGot26hbKB7nQQy3D7+6JRrsZmPmAna
				KaivLrJfZ7iuuMOpZcBx84aK74hXKEBCE50/22mjj3uDuUAHLy/B6WDs1Et2h7LLyKIoj4n0flnz
				TFznHgdxn02AuNlDupcGSMIbfIUwbzmzlQtnUDN3cD49iDn5aqVIgW7J0pIRudeivcHsMyquc/eL
				lQhSPGZeaPW/v4yO1agYYre9e4MHIhTtGXSax96C+nO0ACriCUFH8ISVbuL8BApipe75dsLcIQai
				w7+BQoGRb3nRctN1br60+RdmaAJ4Ginza5CH3WU4nJo8noK8cGI6/dN/9l5UjQ+NyIOY2vkyTN7N
				EV+Vj8Drljyz8Yeaa9I2npPqcx7MMBF15ZFXKv80JpQiZcrcW/0KjDbkQsOykmIpDLqJJvC8mG7b
				UlPNS0dDvlxen3CC2VkPxtbcjVcT4IBJjJrUFnvKy/NQE50Q3cbZxAoHGbXIyLfglTPe0xVGSg1n
				qrd/AidDlz/3zUHRUT7Sm7lc/J03W/fhog59DwuRwn+34NBrEjGuUeDlgCbtjN+8ravf+Ka3yi3a
				3slZgSzPBPiz7BofAx3eLQMdhKq5wuGS1mEN/oA1I3R/fjQjb42oeEu3sls0UWCME3w3XV0q+CT0
				yULFsN9Nae5Uvxmdn9/7Zrvgaa6h4MOoNgUsHw5eJo0QpXTT4c1r9xPB+9TsbMuUlGnzPGvKD28H
				TmJ2DV4Fjb4dvH2NF6Fyu2/T6FjDTwx0q4CDYQpfRLsfoStctkE7/jIsN0Qm8Nl9oCMSuDmcds8g
				/X7AwBRk/3UA6TtRVjtiNdmGfUiWUrsidEb1ceeddr8Uve83v53UO8B91zgzn/ddj1Ikd0jBh610
				1Fk/HLZMCFUJ47bDm9b6B4LXqPG4fwL5qPvGa+8PL6dHSLYB3gStPQ68ZqYxneSb6jr952/2pdxC
				bUwOd0UeaLzJBmECqsITyS3wjqqMcHhVGnkbeHva+tv+9JDBaiTW7h++7Ig87xO8F00/FvBKh5Z4
				qG/m9fNVv/mew799s66JhCpkUiISfymiEj4qHylGkUIIP6vJCAb3SMfmfWLepnmA37V5iAhJvihI
				/oyCX6URtIG7R/W1oPyuUqNv993+zDzeNzsqfl4tBR+2bk9n/XDYMiGMIIzbDm9a6x8IXqPGY2+m
				yy4uZrdWfvi68AGzb/BeaPrRwSuXWsJBvpmv3+fZxFhK4At2DhNx5geZguHO8lz0HjxDD19Cb5cE
				n7nOYu/T0SIvuhcyf2xFrhN2b3C4ahqkg18WtUREfTuvH6D63fcMvu27dlsc2qgHH2brZtxGOFCZ
				OK4Og42GN187TwfvW7PHxsQLuCqt1qkffm9v2NgkeHPaeSp4H04zdsRvpvT+od80lLlF2zs5YY03
				e+Avr9D0hxfeLwODeHN1tXBIax2SwG8cGrOyOq/zva/1TFpXkQDD3aPow3mcZttWaf0hMLObfFr/
				s143LWVHB6lm+VrJFKVH1MO1+jC1t5oGdSZsSg08SPeWcbE8nBJPd5jBT6ah1CEwesDmsdGwz5Z4
				NPfAGeX4Md0o3psbCS8dI8V45C4U9+N1v3j9bhbtx+Vy8frdLO7HZbbx+v96sfL9eKEar8+BCzB8
				nkfu3t3682z3r7c5469FrmsQpoMYYmvIz6Tue2nasL3mcqES4V7+BiyTfhadmMbaVxxE/uyqTLr/
				c0eu3mkcgBEQ75/7fvjZJL6RmmCwr9shSdPUs1XdLiA/t+eaj/nc3dWOeGaEM+XVm+dBEKG8rfkM
				fcn8WHB416rXGIfsUW0dgQmkQuEcfLeqyd0k0t19JK0Pzy/7R9vx3P3CL/Ncx9cuI/b0mgw7fQaN
				rASYms+nl88zxcUmP5d6WcULll97HPlzv37mrYa/cCSR7gLH0r57zit3HfWewb0StD0fei2Inw36
				HmF38Lk3hCJ8Kz+Xu0DkNZkPrlwTHrkD9S6az+OeJxdM/HPKF2icw8jaRp/BvARcWlefq9DlHtYz
				e/f86Gdu3P3bMyP9IC+Rpi4kFOEK45J9g3KIu/QhDte9XVHof0O+Wi2eFb4sIAT29bnjBcyljdvb
				XB6rotzlb7Hl0k+pE9NYa8VBjM+Oygk3eu7o6jWNB5wB8Xr+2XIRTrhABCgxAtL4cXS9uNLWdHw8
				89pdfY1n+nf6Pc+E3uvTM0N6Nhodeh5aeUZf6WdgLonDA9leP3d89UbgQ916jF98/vCMFC12CWj4
				BhAHvPGaXLkPSGh1HA+sj9gu7dEbJUlr9sPItj2GF3p8Zu1xr09v9vfjmti94uDYenCx8/o9bV/b
				pFT9Hs+vDS6WXoRoyPOIe/zGgvrgQQWA9lR7TnP10NZIEW1rnD6l57TzCbVGSs7RxVngbZChv6bm
				+Roz/Q0KsFN4+ADnwn5UaZ5Py+qwOtVp7NYhPSrn816pGLorfTVuh28cdJYbxn6kN03k2tVWLrq7
				GsjmWkk1A9HqKW0XpAgAgMRGY67PTAyA6Q0glZAApDsec1oMqWzTW0CaMEiyozGnx1TKkS6DklEQ
				hri7MbdQJacg6Rp4mZAkCLsbc2tVVcvpHWARSUmIux9zSxVZTdN1wBJxSZB2O+YWKmQKn64DlhGm
				kHYz5tYqpAonvQMvE5IE4a721VzmcXoHvEBCEtLujzkGmBv8S2axrg2z3DZjvqw6OUhp3Ui5MMmK
				tRvz9eo6S9K6kXJpemltxny1upxJmjZSWlKyYu3HfLly7iCl6QLFkpKW3mJZzKcWSuvEiktJVqx9
				zI19fhEo/cUG94Qzz5mOWWCBZyVpd9PVbx5bgLflHLNEgg9HxW4A6aBceJsaLElxdAwIrIs8tb6t
				XsObGKyfK4Ipd87G62XCPee4DfQ5oKc+d2MO+izOZeQ5ue1ZpbvCa/9VjVfaj08xvMM0CmOU+PqU
				b+1HKccd4dDOZwRu3I9eKKin349HE7uFqbSpqwUmxoPTsXwRDMqhLIiRNsOxJKkctzTK8iyDL9v9
				oNo1BusddGeGveqek92GyaZRCcxk+xGtAxO5KWbsSJNWh+iuE+YNYlTlJsnFQdPEKgLPtS44ny90
				6fuyw0m4TVQvlYZun3N8d0KH8Myz0uFR42IBEvmZ6L5fhu0aptjEIRQF/ojqvNLQ9znnbbCsDaY+
				V1ONVY6PeoSMM7Wfue7DfcY7KizUxIaO0CdP40vVZ64b+xDP7Hc7eM9fkem+Icrj88flgewrkXww
				ia/QHk/+q2ML6eeaC/SM9s2FlXlVa1tN5pCYvXBCPSe6zZdlu4YVmziEAoG1yXpAWu5+1TUiBlcw
				bxzk/4pC1zAxHp+7uNyRP/OrTvITbG6C9DmBm0NejvXsEKJ4m8+tF2MZOX4/z4D51LG2cQI8el+s
				nqfuQWWTV/ss4k7aQjGJUUITz653ACDPx1CFjcl2hAb8yvp5hMF6dijqokMfN49/sEKDHti/ACN7
				6b6yAwZAjobtkcz4g+wP9zfHMYnvHLft1clnFVbQTuSZxM+TDL+38QrKymRYKnTfW9aQ0ytd21sP
				Yr2+8/xr9tOWesznXdJb4f3T+DjnzrO/yDsgcPAL4E+0gK5k1yOJqSpUsNHRE7ifeH9nL33f3jKS
				Kt/4+7OsmaR33DEPt9G8v0b+x8hxO5d3/r8mfH8d9vbMzLvSs4dtU/6F1TbywED/e9YQNeiHmqBn
				WIKG335R0ob/UJFR2JpsP1CHsXWaOkwArh3563wtPDwOXIIBTLxrH9Vxv67HrCmlqXmfMfrwDiHe
				0HhRcn+f961FpffuHnHY7UZFd0yZyVafBvQvwKG2UGmqCXelSn/g4TZPeQ1wBQEuNzR2ixUT8irE
				yOd9++IILgfsAB3XK2WsRgk6G7c7m4SXajRubvd61zU1vxTL3U3e9fOOh67A4U3ctY7qvL/Sa+y0
				0NW8j1k95BaEjTuSYdd+cRXbD/02r2t3ePX2Q39Q69o7uUyxfDy08Ouuit2uPN98l4ujyIBh2v0A
				IH8wsGjVXYWX8OZSz0+ih8FLEgAZsVEBvxvspEjXitD27rv3YnA5xAbqvF4pYzVK0Nq4/d0lcCmj
				cXO737usqPmFVPZu+qyffzR0xQRn8q51UOf7lRxjpZSmxvvs6uM3CHhLg4uU/H3ct68quZdbhGK3
				Nxa5I0VGdn0e1nsBgliiIoqP+9hpd43t1s283hTeGQHAubqZthl8BYIxedft1K4PWqRRzeU6aUJQ
				jMvErerjHNdppRP3vo/oSLgqrpO6VrnZY1Y8doU6gttzV2qxlOcozvfrZwvvoz2jPVdSI6l/vv6y
				1B1XJLFwY389lwFmpJ9bLaqYP+f3bswYgXJZG6HhmYh7xLlxqREuEfyfD8PMxp/rvHbLbvAW9/dq
				k7EFM15nlTOcALCub0ZvBF2BYVxvZOYIZ0bTaeXLl/y1YI0xGBsLXcrJodCGReP/HYsbKc2WxNWS
				a6yxuRL3loeX4atuaJJSAYnuMhEJ7ra/XGePr/onsA4jRhs9kfbeReaVsDObcBhpBCMKAgJVRDjY
				68BgZH0vvyHoiUjMa2rxUzEGerNle8rN4PF3AB04ZSQeM8fvn613krdzAS1trtVO795CsGwWWsNt
				TyT5yfgzXRVKW9cQKxlYcY1OJ1cXdGz2+L6ad2fKUCdb9uoUQl0VvBGYROHihFN/TORTL5IuRuM0
				3o49cmTiPwTP112vbqbt8GtW/7GbS2scaMlRk3LH3Siih9m9PIWfoCJp6feO5+1CCd5QrtIflJjh
				hjhfnMkzqbX0Ic52W3kNl7n6J5G2WDl/424Y4vCxlafAIkb0HClkTy+fbSJufrlOSQ0LtC0AhrBX
				DJAldWR3cjvCs9PPJ1sAUgBNAKQv6ohKo0BTCcpr2pnKcAsCs2VCq8O5nJi6hnGYoTAyC0VIyE0y
				EhRhWLiRQaBCOaaEVEgQCJlMgoQEgSA3qBpKgkBxaoQEgZHFSENIv2xxUdymhArlnuOsAAShC0/M
				Y1bMoHmhUtPiXAjd/Jog8CvOmrcTJ82HJmZEll7itgjEyxFnoHk9dJQmDGdYZi5uOIszVNyc2owU
				N1sLi5tRJFLcxM0qFYcohEimUhAK7Zy92IXEPuxkr0zKDMrcMQbG0SqZ0ZnOtZ2L6FwQOESIzp8q
				IdrMKpX1rlz7OjfOI0LnYt3cujnDugjlh84QOmvWnOacOUfCLHNGzAYBelJbDZw2au7kblKjpRI1
				CIROvka7Q4sU/qlzgYgeqpqbmhN2oRenUTG9tWmoMH1qaVFJJ5HdlF5VKYnSD+mBgvSLXUtDQ9Me
				pp1t59rn2jmCO7wiinXaDliC2Znk75OPlHR4haBFNke/sdM6Sslog3OsFRAsZDJqcA4P+n8RM4FR
				1AaEEEhZ/Po7noxAag3LcQWN+EsgztmkDXb4aSrNZCtg+QF6x5gMR+t17oS/7W/9Vk8RLsL197Es
				K2gUUpjMUc4urGpajnM6VOoY1Ew7T6hyRr4IOzkXtVKnSRsIxjK4FMeW3yb4VTd3BYxM2jDd+y1/
				z8I+3b86LhPwTHQHb/lJGHh0++r4NMwzz33c8lfrRH85UN81WMeeapdzYstfandWQfvs/Za/eQ3+
				38WaygKgQn8f5ijob8mWHwO2/C2Ma8u5x1F8htFvuU9b/p6utWrT0NwdaUG2C2wsjNhSvdQYEXpH
				SjSSdvYYseXXF4ZSGQf0b/n5qIo6iGnztvwaqqLUbI7dcI5+y+8n3gos5wOdopeO2tOWP0IVAiZf
				nW/5Ix5FAAD3GgC/J1N+yx/8J3oTyDFt+WMwIcD5tr7l53gTdcJeDZ5ES0Jv29FnRDQWoXuRP65W
				BsVdl87iUXxwjjR0S0UM01gAT70YqyEC9k6nIt2lA+xM7RjLUwKManPk3UPsok14m/IxxssgKM3m
				yGxCLELriDYFY8zPIMibzRHeB4J+VDYX4KbERkxqYPS04bv0EHYvZfjbw+peH/kwt8Lku2sxOYGu
				TxIPmmfSkR3zLYrpn3+yERAic/a/5nBh/E8h7SZSwA6Xjp7h1+YyfmrNWd+qkbmq8PNHa04r4G8f
				8BWs5iQFfHehnc+91Vy3gE85pfY7NWeFDiNLqiaZ6/e1C1y+cdf7UFFcYVbXeyjYCLxuMPZYqI9a
				BHOXum8pOnbdt0jd8xV9xfOn7pFbI4n2F5ZfLTYHHM0V9vbka/Ghuo+9PXTQtvecpKX+X33meNAc
				oX5qkfMauGV+GYlBjaEomg3rI9mLy9sxDlE3c6M5+Mf+89Wn4hFaH6ombEZk8fp4uOCWpTnWeD3O
				yZMU0XF3LDrRYT0fyBAZD8qWgHXzOKyfVMPUoJzD+mE2efPVL1bQ3MVeR7TyKiXt868fmebWh0HP
				z9B7/sN6M4aGgIZLxUycTsnZbOvWal36QXOB2bdSDyv89sbSCdM+AWd6dvHt2ks1oJFpzQk5eo9w
				8A4d7UQDvOY0C3r3cLjz5FVBjR6bU3bnjcTLC+U1tDIXZnMrr3mnrzzetYqzOfA1vx0IHH/Zp9Qh
				RsyWirJikWVaF3AJcQFp3fTmqfCrM3f9+O1voQU+cDArpFaNXrs1x6h9beLXbWJxQZgWUHchacyu
				uxSk4JzOVukhFHhxyKkVWbVV5/e9l2DAOE6jpWuzdmxbvuAomh1mg3mZ5jFxGZfR9ZiZeVwXK4K3
				frbznQXQDDC0JYGy7+LtoGVWBNxG9iFFdIuNiWJDv/F0+sT6M/sbE+OFRBWtqCFkNqUOkNJoOQdf
				9rHbdQCpmJxzL+yMOkZTgIhT9Dh3/C/NfLqwc+ixLPxuLxS9APo2cSIYcGkqOSSiRfTDTIIhJtlC
				Mm3j0e9/bwITJAITAiAC4nEbSJlGGlTlqj2sBAV6FQlRwa85Wh1KTkQcFXmxYloGoSSzMETTb3ek
				cjA7iiYs6WnpuA2khFkaVMhFf9hYGG4h8hjp4XPEvBMCt1CIozov92fKIOY3wpCR/zFH2ochJ0Ee
				o+GF/kwZZPxGGCLqP+ZI9GEYFpLlUQVet6dlCMqrLGLEefAm2odhJ6IQ1XjRHlYWzE5EEpXwCntY
				0YPZiehRBS/bw8oEsxNRo5J5BXtYCSI9ioSm/8GbqCSUnEhEjBw+izxuA7nvMhE0vGxPG0IMv5GG
				qOrtmTVCOD2KhKjwB2+iWig5kZAYMXyWGLeBnGaXiaDxuj1tCGF+Iw2RaG53WAkqvQpDFAq3O6wE
				kV6FIdJotzusBAm9CkN0xe0OK0EqvQpDZP12h5Ug06swRKO53WElqPQqDFEVbndYCSK9CkMUtNsd
				VoKEXoUhouJ2h5UgBXoVhmj67Q4rQaZXYYhEc7vDSlDpVRiiULjdYSWI9CoMkard7rASJPQqDNEV
				tzusBIn0KgyR9dsdVoJMr8IQjeZ2h5Wg0qswRFW4PbMGw+lRJDSFefAmpA4lJ6IIiz29Ca0OJbfL
				Y7TwOUZuAynTiGMqIwkQHCCggAQQOEhgwMEBBiQTNZyOcE6E86EhhoYQg2W8XIQYUokQIyJEFeEh
				hkMYhQIDhwZZUCjXAgPZVlFYTEgonHE++HwIjPOM8wrnOYY4z4jzDBk9bmCb8+/k5xB8qQfaZD1K
				OC7OaxlNHYZbVB7WeLHCvCGMMVFkYYlc4sW8C0Fp//+z/nnS4oRXPCl+YuwintQ3j/feWu74gnXf
				22xvc8ji+YTtkR82zgJnZpPZYzSabSRsErYtrFMIP/sFXoI8Aq0gP4w107YhMIxBGIIUeZqzLozb
				RCYx0eThmGgEkeJEFBFDLvnvj+tgejESEzGKed1pGwLDtCBaCI3SeJqzLozbRS5x0eXhmGgEja42
				UxMvLPdyy2VsaS1haOHIRiLzmGt+2zOdMGzXSkM0qOE0Z11YMFRiIYIjAiPCa1GMy6CzE4uDoua1
				dFwGBXaUMa6Fz7JxGYQhG1mERPFaRtL7EBjfxUGFfHskvWT6XiK9JFzScEkIf4Sff+D5i/9+7t/+
				yy+XW+R23HFLPO7RPd2hW5/PR7c9wZ6w5+PxeO66s/ZhAoNXCZaajqqBF+2ZGxyCGbxgCY5ghdci
				j8ugsxOLg6LmtXRcBgV2QnFQ016LjMugYCcacVCivxaP20DKzJUGFXKJPawEBb2KhFQp/Jqj16Hk
				xOKozos10zII1VkYIivc7kjFYHYULazpaZFxG0iZQhpU5VKwh5Wg06tIyAp+zdHUoeSk4qjIixWm
				ZRCKszBE0253pJJgdhRFWNLTIo7bQMp0aVAhl+1hJWjoVSRUv+Yo1KHkhOKozou1aRmEklkYIitu
				d6TSgtlR9LCmpwPh4eHhDw/nY2eMj/Ex/jzP8zzP8zzP8zzPnz9//vz589+/f//+/ft3z549e/Y8
				z549ew5rcvhvfVw6mN7IyMSMpn2tTihDCPQoFUapdp+1kVKC0AsJEhFCoZJLLMm8fJDTszActNj5
				WDMtG0ovyCTEglaeFmflwuiJiEiISBqPiMViQUHvEvKIK+rb8njKCcNZRZaGXMkND1YYlgykN7ks
				Pr1ysWSijBD0pFgs5H9m/Pl8ZP55r/VauNb5mP8IP7Pvlw/l8vnEp7o+9oxt2zN1PePgmVHw0PNo
				MiPzzMUTxDMhHoknPOGJ8Iw8QZ7JM5+ZfeaeGc94RtPIo2lmNE1ntFd7+86004ZpmIZpzZly+s10
				m2lLmTZkpiFmKjFTTafp387btnbb4DbcftpqodO2bdu2bdu2bdu2bdu2bdu2D9X9hFcPN+nNIg6Z
				kcg8xu20agiB0YUg0RDRYVD0DFZnoWqQQHUSRA2hTgSpD4/CKPRBe+BJkyYDS5YMZCBDIBk+hrAx
				xFCbEEIYQgiGcDGEiSHMF8IXghfCZyFsFsJ0IUQXQggLYeFcCOPCFkJsshBkQbLwWFgIo4UQWgjh
				EnQJt4QwS/BImJEwEmIkTKgaTm5BHKOQB90J1cLJTcQxUtgjPBO6cN5/f/77b48dbNqyPe44jGP8
				ejrtSEcdh5kwCxNhzjGHF4vzhjDGNGlQlYd4JnRBgl6gBEWEKRT+z/0JBQUAECCA2Rvj8Kk4coDg
				wAAG2lhssQixCLExtthii0lsiymmmGKKLaZpsZg2LbZp27RffhFffPHFFwmZS8wl5nIJCYnghcML
				xwu/C8Mu3EUucokLGXGOTtKb53Fdb7MX3ujRi9n2vM225y0WC/nz2WeLxWJmtths0VlnYcJsYcbh
				LDiLzWax2WYyMjKLxWKxWCxids1Cs4WEIxS87s4aDuesIqGR5tccqRrKL8hDPOg8zWEXxs0TS1hk
				uTgmGiEobkQZMUbU/PfndTC9WjrRUWWu8XRC2xAYFoKEEIEKPM0NJ6OEjBKyjTIZJWSUEPdNNgnZ
				JGQxmSabhGwSEvvX/7YtH+kIR2LibUMajRAhQjAooWSSSbZJRCQikhCRPEQSQr6QX/KRSCR/+OXX
				P7Y9M9Z46lBLG0IInMARToRsIVvIFrKFTEImIZOQhSxkIQtZhFGEoFCEUDz0YQ/xYJszw/TMMIYu
				W64NIQSu3LjgImQxySbZJBPJRDKRLGQRkkkmWUgmmWQhOyP2S0TEWOFfcSsej4lHiMfiEWE9IkJx
				31ZYYYVibIUVCoWitiJYYYWCpq2Y7VmhUMSqiFVhh2WFbHnm8/F4FIoZxczMKBTTUSgUD6MIYRQK
				xShGMYpRjGIUoxjFKEYxilGMYhSjGMUoqqiiiiqqqKKKKqqooooqqqii7/u+79+/f//+/fv3Dw8P
				Dw8PDw8PDw8PDw8PDw8PDw8PDw9/eI+wqBQkrtk2oAcDHQSDoCGMG+sIFAAAAwhQmAJFJDAwABAg
				4ADCaL8AhnwnhjCFZ+jR9K9xxIdw8TeUwD+lchszlXW8T7LYOkAXI9LZulfLARNxYnjAdwwX8I1D
				0yMTlSLWAd1oRa31UHZ3oiKJEhVbhNApA/DA74SH4Eh4ABeFB+4CuRRbB3QvFcC2fDRsbNFYvBEY
				woKuYArLxadlHdCVM9I2rpiOcMVUlmBLakObyyrViVmMokcjqjwAorzTX4TJ1ig4eIzCElcoyFUo
				qeMvEm0doM86xYkWJZUCn2xcc+Y6QB+1iX4d0Lna5Po6oBNqU7QTwi8z4d94Sd4rKvG01Cggp0YF
				QmoUiParoSEUCc9ZvM+JoxKHf85QzxzD4jX9Ob/xOQmU6oSI8SnPGXJUR9mlcih8oDg8PBFRy3P+
				53Mezznx/fZcFqm0aqjUOWeoLwFgNzOCzlnl28MMze+cbOI+nc+5IZbnI8QXVY6PqxQfqBOffs4Q
				sjyObXy6cy4C59TAOU+w7tQU4xvjxhfjx3fGxZedExLrzk0xvvycUEx11s4J9DknWXPOalqcnPqg
				NoBRrQOognO2gOoAlYlC54SwmbPxnDDnOf+F56yi2uSqd+w97Rip4Jh2zhCfOTzPGV61iTznQ0gc
				mIJj+Tmhc+bsnxNak6bpjXrC2JOuenlOuZc4hAs2eZQGR5yTjVknCpU5Z0UuTl11qFwvCBkoVyxR
				23PKHrfufU6ZWJz8zilfu7rXOfvxcwZv58QrtckoFIfinFW00LGaHb5znpWj2XZO6FHn08d9Hl0x
				s4wZKVunv171m3ZC3keAqJUmCzpOV3wlxS/4meZ2QOAlPWnRORZ6MPNao/ojWFbRQfW3rHwI8qpS
				3XJg8TMaB2CGmD3mgX3PKOSymrn5tB6e5eBG+hpAmUY5RToQMiVUMyWLDoDE9w+mnk+TpDz99pzb
				JaoVHB6uBwv3gEU5sMOD0nEYbg6/kHuUC6ToIYo/aKV++9XlMauUsropacY1UegQ+TW3HGOAEFTl
				PaC6OlSODv+AmujL48HsHozDw4n+MCIcouMBYcJC4dM5AB0O7/7wojmEqMN2cPA0kgBN1NFhREXS
				gyn3/qGpaLYDcPHwwSS3/gHQftvBdDf4UIZ1gF4ZbI297sygfna+UDFca20d0O34i6sfmCd6SOEt
				dxCEXqQ2lB88BDCC4APqOwxBTrixqofi8rCRH6qog3VwMH0PaMCSn7KJVlOL/7wtme0QODp8MElc
				/wDU3XZgeh98EMI6oCvzeZOju7HfuQwIJ5SWkce8Tx3QCLMUfNDXAXoKptGVdUAXafTF0yKaVXCz
				9o+T2kRl2O0svdaEViH6nKvXnjrnF3tOwhBq5XMqB479koxlGReLGw5dwjmhCqB1Qlt1nVOOANpG
				CJ3GOefRcxLwhR3ZKZYpHbrRcyqDL+Ps6FQ45774nGPaOUOxcxK/fc3tw2KlgW7mnMrgY461scSd
				8wl8LKcCXfY5IQKFxT8n61fXVv1YjgTUBdYxl5eDHdMqONaqm8a156ye4nV5Tn/1nBXUYVSyzyC0
				qLqTY4qMyJQeLxo9Q7NQnHOjdJgSGapHVchINRaSRqH4SCGjimiMDMNSSR3LKBnq+ZydjHPKW41G
				NiHDHyNzQkwBLwvhOanFc1ZBh2lCDdGBzULxnHLJOX1uXrFgwnMqzufcdB3m6uvLIcOsCWET/eGH
				uuEH5eGHfaCDdKGX+aGHa+GH5bHjFx28PuezEbZfdc75f57z9I/PafpR51x20TnHW3jOzYeeM5zH
				2s37VvznA2O0d6ujfWY9sqesUhyecx4JW58rDzFyzgo1FLdzni4dM6Bn0HTnBPhMhHOvXGT8Zm1W
				p6qz5ImJVHnOHsSfE76A5zwsq3M6zumcrxV8zu+KnvO/gOc8ratzes/pnN8VfM5nip7z+4DPeTvr
				c7rO6ZzfFXTOc4qe87uAz3m6dmN7znYLOacZY85pzKFzKv5YC6TRsKUbu94r5FotdZ8cSm9IV/64
				NdJnjj7AqVGqaCG/2eJB7pQ/9Z4Lh7ZNuj6HHOOTlq8ZkNB1ABYEo5j2FRUJ2PEQEZKQ92BOvA2g
				OzuJi6gBdNLZFU0aQLe9Oz//5PGSTRi73r5UqMxGvYUlLuah6kf7ALCbr65jTyKcNdVXm4VVHswJ
				KgHo7C3iAiIAXd8iggYqaTWDnRPPIJ7AGnN+zi2EeD0aIvQ5QwgbiQkRwSRSJSKGcypNq1tiWUSE
				VnjU7OClmSVSfc0d60SUsAmACGe0n7MBBMdLF9pmRiuDfoTmPcleNMdzbjlhgxEYop8zvDSSkRzm
				jsw9MedzbsJOcm1EZj5JRz1nKHpO4vlmd8SbHFF1BKoQCLAS6DnB+TnDeScpyWfyuNXfOc9DhyUn
				fc7y/JxaNKHOuYFcyWVbE84qSjingriS7pOlLwlU9Jz4zZUcZx4j56yqzHK8FJPGnhMvnxXCFkrv
				N0Fn8545p0g+ZwtbImKVZKHn3KY6hJ3iPh5ThXOevmlKiFH+/8C1X9a+K+GKQ0lrRDjoUueEyusR
				PycrwBGkAh/xnA/8ixLoFWDnDCMuRIA6QFuzcyr3yuHJRvG+EnYN12rATI3OCZPP2U7IBjoU56yc
				U4Nv3hRbLs/HKmQSL6h0cueEZCJj4Akq4fipsk0sZIZzwqRztnB4sbGic1YAcPFh08lvWsQQ45wt
				5VfoqKTPYq1TK+eNh2K2sOzMEnXMdM7ZiB6stkxt5efMENQ5Q2CCiL7xkME5ptERUfQKaNJCUkNf
				MDFPxf2XpqLHXbjxwak3QR5oCc0ivfaiCSnu3jankuH/isG2z+UENLkYYQrHIOO8h4Ypashoyqgp
				YuCaM8kU6NSZkGcK2jkVUKzXHVPskGjmeFM8Am9qAlP0CZmUzxQtZJo22hQ1AkdMAZPAOT2OvJ3z
				vEv7Z9MQASFgz7sDkc7ZXZZ8TqIeMS5zdc5y0rBzbhuKv0zSOfvL8pxEsOZzSeesRkPjGArnLAxR
				PCfRs3q+Jp+zvSzpnMT+7i/LxQa/c4a1FjnnVsP8QQHTes5KkPv+DB2nXlj+HoHvnNtO+y+lREzn
				VNTaf0yrc+YYtJ0TF+5/0aZ3Q7HnfF4O4L56M3JLGn7OOUWp90MdxfvKwQdU2UQsYTZGbqvMJUiB
				wL9Qvg2onGLE0BJeUUWknVrk2S7IuEJAHRVcPY6mDmB9aSlW0VeFujf44z0scog0syfdzcx7+X4T
				k6LYE1joZZSdiFvAgNW3RLXlD5z5Rdf2VEv7VFJVdh8iGYqQwFloLMWgTKtUyryxwsv/X07DObdb
				g37UdUgUTY7ko+d8mvQ6tCBjqohW8uQ528U5K1TmyhSiHuc8x/ybcc6K8OFNTXnqnNs9lKMGY2RM
				yfKoh+UNRjy12+Ql47oZL0+fE1mds0K3OKZYGujcZpVIwENKQOBkmlHqrx1O5Dnr85y4W9o/baHa
				T0MgY6dPh8M6W3+EyWJQAj/n0ysYgtfOeZ7OyaAVIyt6QM6p9p1zExRM5Zw9ec4GrBhQARHG52xR
				wVhmyUMTRJNnzNbqP6OPo9JGDGfGvheH76H6K1v2wtLTSY6yeD08YHyMnHreEYVPP/kiDnevDIsc
				1bnmx/WVrlbRLtjXslMb34TK63YeUooeLfMORhRHkItEOjQWSNEC2ncBI8cTayQPSC5JoLIPNzaq
				WXL+yAeelLTHgg50XMVfGRTmwwimzwXkTKI5wqdIBkxwg/Vr5PLqtSHmGRo0ua3iMIcD4xdmkO1l
				hbcJzd+wNMGsn6zc5Zc0m9xw1AdyDtzbDVVSZinn+FavzxaOGTxtsKH5uaIhz+YGBoA5q3swq6rc
				9dnPJBGSi43NYSVp3ZkpndvB1KQKF5zwMT5Vo3zx5Zqh2e4lEy76jclgQq2paf17NEEzGqMZTfMo
				z74USLDiss8CkKymbbhJjholjCfEYoghL3MLDqKN9gt8IRW6NU2pxf+B1DzthR6mf69LygK0X1sH
				grfxIqlP7hMyZi//KFV2Sx10eB7Uqahwj9VcRFC2zzhx0uypD4272cmA1enDSsXGsMGH4x+/bRaX
				ZHmtNqA6BrazRVFVbF7oBgyLIu3SF/+qNbfWH8QTuF0DxAJg1ol8CHYPOrUkKo8DpXRFJX7snLIn
				EWjRw79BuBxiSReXq+j8iu27tJnnjCdLAvx+aU9qFEDqAKtZp0qDbpZvLkXbWztNAXXj34m82lTr
				g5xa+84Jx7+HdQE+uJdaCXyHz2op1zP3PfPxzynN3w8eyI0Op7PhuazYoA+E+yUFwvuxo+cxt/V2
				Pnxp8PoO4jJbCAFe/vFghjBf/jvjxfM6FF7vjhvH8hdsw+XR7bCgMzKVN3Emaq8iRBnOO634MOZp
				MWVLorXR3Ih+Qw4y0mki0pCvGuNaN9QougSsfXMHH97PHV8tcOvm3zFfPNeRa4UO/HDuwZlAzC7z
				hIuLTOjrgZgWtwC1SoY/rmhn/r7qqLkLH/RuwG2BCYcv/0DRfn/s8/PDBy947PClB9x47OAFBz++
				8OB/1PzMGr9mPlvDZaMWpOqkb8CeKRZoBZrSb4kbx43l6GpuJQlCkGv5LF3tqyhFwjcXYqDP2SOf
				mR87+kBgjy89vB87umMdSsymhb7eddFUjuOHHWa/ecMX0jn5a1Owvb0cgfvxowfu5kyvVvlx42+I
				Lx/LyKVCB0zFNSXyo5CkDtg4eMM+KSCh8KM/nOxxEukqA577vwJgAfB8ZVRKUAKQhlpD9DOszH8k
				hEL/ToDf6lbclo9ZpMeF5Dm+ojj9LRgA79GhdCfBr47zPkLtqvHtbLibwW8Ym7z+AXoZqnDaR+h0
				Jc+NvgA+JcFP7PFTbPKj5B2am+gYjMjgAViaWv5x3XTJlrVvZWhsHiptbn5UT5S/SHRzu77MQOSz
				v3Am88uIAOAURywPHepz+LPZ6hYGQ5nrt/zvDO1l15SDIfsHwB86mKtiYtuc7Dj9y/8uwzsLviED
				RleJSwxlJlx/+d81bT2LcSZMV+Qnbu+//O8yLK7gb0iwIDnm+pf/XUNEUQxt5Sc1nHBDbtVPCjDh
				htxN8xcXSp6XUH0A0RfreydyycoEaACz4bfgKtDwFykWO53/7uhV5IEJsJlwDJQBijeqOBGQmTQH
				mG5c5G1b5E5Z2P+fc/sD6gPkApwQTnGKFy9evHhxNatZzcIsjDCMMIwwjDCMMEwwHAwHw0E6SBdd
				dNFFFx1ogRZooQsdddRRRx11rbTSSimlkEIKKaSQMowOo8PoTHQm+kSf6BN9ok90U5va1K5dMpfM
				JXPJXDJXzCHmEHOIWYhZqIVaqIVaqIUwCqMwCkJBiIRIiIRIiIQqrbTSRqyNWBmxMmJlxMqIlRHr
				RIwTMU7EOMUpXrx48eLF1axmNQuzMHIYOYwcRg4jh4nDcTgOx3RMF1100UUXHWiBFmihCx111FFH
				HXWttNJKKaWQQgoppJAyDA6Dw+BMcCb4BJ/gE3yCT3BTm9rUrl2yS3bJLtklu2KH2CF2iC3EFmqh
				FmqhFmohjMIojIJQECIhEiIhEiKhSiuttFFtFKNKjCqjyqgKo1oTRZoocqL4FGWK4WIv8uIXdzGu
				1Wq4MAuzMAsTRMJUJMyIhJlIEAmHkHBD6AmhF0JHCF1FU9Es+qKiotDQMXSHTkIXoQvUlUqlEokS
				SmkpLOVSpJQoSZLDiRFOTHBiwkxMZ2I4E16JhJgYCtUGkuYuXDwSjuqKEo5JqrHAQNNO7hE5Qsgq
				SGiMpnrgSIJMEAolVEIldEmlpBWkFCKUIUIPERoitChCiSKUInQoAkWgCC22xWlxLUaLgUUWWcOa
				qZkwE2bCTJjDHOYwhw8vPHr06NFStBQtRUvRpGhRtKguqovqorrqqquuKlUJlUAJlEAJFKIQhSjE
				mBiXcSfuxJ24E3NiTsyJOcWpmimai3M9l8xVX/TFrz/Ih7BDtzBb2MJCSVggCQuUsLCEhZAwChFG
				jTCaCEISQahKiEqIJbQSihIKQdogPUglBLUoqERBHQrqKKhBQQ0NKhvEG0RpEIvFsjgsjsVgkabI
				KT41MjXhmh5mDrPD1MLQwnBhXpgYhYNQuELhEaJFiK4gmoJoBtELoiOIDkVr0S6aVFeho9BN6Ba6
				CF2gjipUoUoppZRSSimkkELGyBgZm4nNxGZiM7GZ2BN7Yk899dSuXbt27ZJe0kt6kB6kh+hCdCG6
				EF2ILtRCLdSoRjUKQkEoCAWhIERCJERSkpK00TbaRttoGy2jZbSMklEyyilOcYpTnOLFi9dcc83C
				LMzCLMzCCMMIwwjDwrAwHKSDdJAO0kG66KKLVrSihS50oQtd6KijjipUoUoppZRSSimkkEKGkCFk
				yEzITMhMyEzITMgT8pCrJcgxVFUKJM1dxtUIHcXVEkRiqioFkuYuMVyN0BG4WoJUjKpKgaS5S+Bq
				hA7iaglCIVRVCiTNXcrVCB3lagnCCFJVGzg06zEcjfCgvCoJIYpancDRxHpxNLIcUyuSwDgCUXWB
				UTShl5uRheNakQQGHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdx
				HEcZx3Ecx3Ecx3EsoioDh+YuwtUIHeRqJIzVEEg07HNSI3UMrSjhCCShWoFE0z4WcWERFxZxwiJO
				WMQJq5ywygmrnLDKCaucsMoJq5ywShFWKcIqRVikCIsUYZEiLFKERYqwSBEWKcIiQ1hkCIsMYQ1D
				WMMQ1jCENQxhDUNYwxDWMIQ1rGANK1jDCtasYM0K1qxgzQrWrGDNCtasYM0QrBmCNUOwxhCsMQRr
				DMEaQ7DGEKwxBGsMwRopWCMFa6RgCSlYQgqWkIIlpGAJKVhCCpaQgiVssIQNlrDBCq7BCq7BCq7B
				Cq7BCq7BCq7BCq7BCo7BCo7BCo7BqhmDVTMGq2YMVs0YrJoxWDVjsGrGYNVsglWzCVbNJlhhNsEK
				swlWmE2wwmyCFWYTrDCbYIXZBCvMDlaYHawwO1g0O1g0O1g0O1g0O1g0O1g0O1g0O1g0W7BotmDR
				bMHqbMHqbMHqbMHqbMHqbMHqbMHqbMHqTILVmQSrMwkWZxIsziRYnEmwOJNgcSbB4kyCxZkEi7MI
				FmcRLM4iWDOLYM0sgjWzCNbMIlgzi2DNLII1swjWzKpqZlU1s6p6VhVYNNTJPSJ1VK1IAmO6KiGw
				aKiTe0ToCLUiCYzRVWlg0VAn94jwoFqRBIbQVZnAoqFO7hH5aK1IAiOGrsoCi4Y6uUdEDtaKJDCK
				rkpIYNFQJ/eI1DG1IgmMQFclBBYNdXKPCB3XiiQwiK5KA4uGOrlHhMdqFSRQlFhdYAxN6MR1ZA6R
				VyWBgtQqA6eJ9cB1hM+b1URCxRBVGTj0q4NE1Du06jpcdYiq9w7vIKHem3e43juwdbh1vQPrwHpz
				GOs6TD116NRh6jB1uL7e22YhroWw2rZamNW2LUxq2xZCaiFELTRqCxMVXlS4KkxFs6jooqXoEOgG
				egIFWqBF6Ig6Ujd1o466atdWppW1ZSmBFJIyKUJKkDKMMIwwwwibiTAT4YnwRHgiPBGeCJva1KZ2
				7ZJwSbgkXBIuCVeEQ4RDhEOEhQgLtVALtVALtRBGYRRGQSgIkRAJkRAJkVCllVbaWBsrY2WsjJWx
				MtaJcWKcGKc4xYsXL168uJrVrGZhFkYojFAYoTBCYYTCBIWDwkHhIDqILrrooosuOtACLdBCFzrq
				qKOOOupaaaWVUkohhRRSSCFlGDQMGgbNBM0EPUFP0BP0BD1Bm9rUpnbtkl7SS3pJL+kVPUQP0UN0
				IbpQC7VQC7VQC2EURmEUhIIQCZEQCZEQCVVaaaUNaUPKkDKkDClDypBOCCckcyo/leeV55Xnlecq
				z1WeqzxXea7ylMpXnlJ5SuUrz6g8o/KVr3zlKU95ylOe8gyUZ6A8A+UZKM9AecpTnkR5ypMoz1Ke
				pTxLecqzlCcpT3mS8iTlKc855xzKc845pzznfEZ5ystTnvIjP/IjP/IjL8/n8/l8Pp/P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P
				5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n
				8/l8Pp/P5/P5fD5f5Pl8kefzQ57PD3k+P+T5/JDn80Oezw95Pj/kQz7kQz7kQz7kQ57P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/NDPD/E8/l8Pp8f4vkhns/n8/l8
				Pp/P5/P5fD6fz+fzKZ7P51M8n8+neD6fT/F8Pr/xfD6f33g+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+
				n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj7GYzw+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+juM4juM4juM4juM4juM4juM4
				juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4jjKO4ziO4ziO4ziO4ziO4ziO4ziO4ziO
				4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4wIRIQBVIRC1ZEBEyAoI
				DAQGDuZ5nsrTyvM88sjz9OnzPI88fZ7neUQekeeRl5f/fv+/FF+K//9+G////f7/xP9//PF//P/H
				L37x/y/xEh/xER/xEd+vXbV3bdah9tRUe2qqPTXVnjrYPXWwu7u7NmvXrt3arV27du3atWvv2rt2
				7dqN2mHvCjvsHXbYO4yme4cddtgUdsPeO+yww+6EvcM+7LDDlrB32Lu7aHcH2rR3N23apV3apV3a
				pL27d/fQHtp7aA/taU+b9mjTpj3a3bS7u4P2Dtrdu7q7dxfTvScc0z3hmO4Jx3R3d1M3dXd3d3d3
				d3d3d999991333333Xfffffdd999991333333XPPPffcc88999xzzz333HPPfbkv9yX33XNP7rkf
				7rkf7rmfe+677777cT/uhXvhXrgX7rkP7rnvvmZfs6/Z1+zD7MPsG2Y/+9nT7Gn23Xf23Xff/ey7
				n9l3P7Of2c/sZ/bdz467nx133/1mP/vNfrOfffeV2c++MvvK7Gcvs4/Zz7772c++++7f1/t6/77e
				d//+fffvG97T+/f0nt6/77779+/f933f9z3fl+/L9+X77t93fV6f1+f1dX3dv+++++7f/37v937v
				133377vvvnt5L+/lfbxvvG+8b7x/3333tX1tX9vX9tt33+27fbfvPmxP23fffffbd9/tt+9++26/
				fbk9t99+++633377t3/77bffvvvtt+8oxEYTW0xiQlVCoYRaQlNCl5CUtIIECdFOiPYQrYRoi6IN
				FG0p2qEoRSnaarEtTou3KC0W6ythouiqMLBoQi83Ix8jsyoJIQK1OoHTyL24MNLjWS1BFkRVDYGl
				mT4nMlLHwqoSJkqrRkhg0VAn97GPfYh9iH2IfYh9993XNJ/VJATFUFUpkDTTx0VH6ihaUcLEtGow
				sGiok5uRHSFmVRIoRqxO4GjiXhyN8KBZTUIshKpKgaSZPi5kZI4uYqtKYARp1ajAomkfbiMRDhKt
				goQv+cqXpl2Ko5GFY8JqklARaKrRQNII+1e+8kF+Qb7ylQ/yla985Um+cudF5StP8pWvzLkkc5ao
				fOUrX/lO8pP8SH4kLyTfIPnKV77ylS9VXl5enpUDnhCoJGP0rG4AQxsMABjAUAyA+GQ8FAAEFIxg
				YSQCAIpjH/z3509//vbnb38BnJL/fo+BfSKstEFBDFNpgA1T5H2GKcvAPRguR+bicSobYAO1J/ox
				gms2+ghcGg5ViwO9bFTsP9B7o6IucAzZ2x6GLDGAh2yK93wkyQO9fVRcPtOYPd9nzLIBwKAt6H3U
				Qi0gfiSFAMHIpMBHLWwBzFiU1/6xnsxTx1rs3citPdB/I+OGA706Mu72c/hSB2D4Jo7Sz6hr9/iV
				B/Dx29X7+BU+0Muj4++Eg0GP4NR9jWEQAI3h+4He2SONkwP9bUca48MOYtEBDWIc93qUMN6DWFfv
				QSwWoEFMbd9H4cKWGpr6bRT70kGjSvgbxPn9jmIMgI1iWv08RGc08Qjxv9XI98zDeOZ+w9gywMN4
				+z4c5YQHI+azdJTYPx7NfUeNNhyHDy0N9PlIWP7bjrHxMjkDpIKMYUIY6NVzAObY0AgOsHD3IzPC
				Yq0ZgVEWZ//xGLAgHtIrd67R8HJ5oH9GQY8Heq2PMkDAXo4gsszlCM+BcwwvlinDGA+YZdRgJYOQ
				m9cZwzBnYQxBbusxRskLjyEWGWUIZi2GbWV8/xgcD2jUUgFQDmBkrTNAMHthgIA1j0/H48OYeszu
				6ZLRGOGnYQADaMi6BCAYhvAG2MMolKEBW229MIxQdWgwDGfWcNWWXj2KlsnggZU/ZQ88Mk2OjBSk
				EU3fjVWmvccqbQOKsa8wxYPDYsqOroKdW5Oh+tk3GAoZwDiQxk8YAB1mYwQF2vTB6EFj1RgBegxJ
				LQzVLQP9GwYf4MD54N1AHw+K3j+r4Yr/eCgxPI/VmQP9e1D8BQSDAW7vwczIG4+O7a/Rnrg/UlIm
				jNL/0VG0Hoap0IFeGA/x8x2lBA/00nDYm14xTkFcMECa+RDVqyeGA+KFsdRMZ5RaOA/sft/ha1TA
				GSj91bGwnkVjwabtMioe6A8xCjGi4gfjZaAfwiCkeqC/zUFI+JAxGoj30KT6DhxFwoex+Mw0MB27
				v0fbBvq4HYSAhDssqQLOUKjIyhCYkAd6VQxKosODfOWdxK/KrucghNuBnhn/Dg/0tzYIgRSGowHx
				w4i42TMQK7XKQFQHegkOQkwM9Lc4CEkb6G8ZjNF76IFgCcA60N41z0Ao1QQGymyjGWjfmvFANtqw
				BvLMhj/QKzWFgTzeWAfKsWYeCLI310DfvcEHwuZNOBACbIKB0ttoBuK4ZjzQlDargRqy4Q/USE1h
				oJc31oFUrJEHsvPNNdB3b/CBsHkTDoQAm2Cg9DaagTiuGQ80pc1qoIZs+AM1UlMY6OWNdSAVa+SB
				7HxzDfTdG3wgbN6EAyHAJhgo3eY4oPNDM0ANHjoDPQg/HFPSM0e5qlZqAM7fehgeZhyDFvvp41ju
				CRlMas8c6HVTMkCqrzQS74F+qNHNzIFe4kYk4AO9qoxIW4CZg9N+egPoOvFBpDjTAfSM+SCkn8SA
				ZJ8ejhY3tAN7X3w87gb6jcNaEp+cAXFd3iA9XPgA1UzpIP2vfEBUFzHIyoeXZfSAT87Ug/pDO2hA
				vQ4+umagTzKeAfvAG9490KeUY5Tpgf6G4QzRQK/UcAZa3Rh83UAveYMQ2wDhw/sG+iRjmX093vBw
				OPjQoBnp8PCffDhkoHfixl/KPTi4vHvPYSzbaT3iJdkMYPBRDPTO9yilPDBjOObwcHAAzcHDw//y
				4QDqo8EzDvSe1rjDTpPnA+fg7JJPx4OklOnBCd3SDsPX8YbzDgcHp26g3zCGBfnND3WqsmFwIAZ6
				yhhwDgz0KjDghAggD+5sq2pIXJc3TD28ODhH8+Dh74E+TccblgS4wWlpD4c6cqBPdASL6m8YHGgx
				w9PkQ2aUQYNTqoUcpr/jDMcbjg9O3UA/jKNtzoH+jUbbKnzz4IB9vgb37i0+ONQ9kOFUO+nwepx8
				aKoMYngbDmtouIOG1QN9MKNXIZp1YJCBnjd6VQyvGI4dvB0KeFk1nJnezOyewSvjuRq1wkDvSUda
				loHeORppKQO9cx9plfW5QRNvR4aafkmH1LPkw5L+EEOFuH4daAgN9MqHLuj89pDLA709Q1e2gX6I
				jbOYBvq3HWe3fvOG1GXCh6P+TYfhe/Ph4HXT8SDhDwqW0yMdYqDPZuAKG+g1G7iK8ISH7+PnQ3Fl
				EMN5/jTDsHvskUY90Ecft1YQqKlfk4cN9FGHLRafbMOS/3RDZQO9kxxj0gO9sz3GWA30znmM/dOT
				jfT0QB901DJw9qAeDOduoF84armDLx8uHF7+IzkNlAMyZqP5HvJRAQWkITuqKY15MdB7HbkW4cyO
				CpvafFQA6gWjht1LZKCuAOkA859yWHufR8PyUEsa1rSBXuvQNYvvO7I3avCRFQz05seueOG0TyXl
				Pozwdw2nKUM4StcVruBCKaiqYQAxpJVhuAchMRL56Ai0np+lwSeGnMEY6SOqHrpKH4eQjYzDJj+G
				Fnj91kglpEj94I481J9ElvIWDNP2DPTGc3ypjIrHAGspGB9rijQIbFYEtLxsJnsPg89XrbajxApm
				AWezRPKzaLfjYUMClWlVRHMQprgb1Jsef+K05g0ah6XQCwwL1sM4XLKjGR6Noxtan8EZnjvQpxuq
				/gd6O4cqbCE11ydm+7GyjjzQh9NXVTwnGoXdraFg/gM0mAKx6JJqlQjEyPE6EtK4z2po4WOWoLCQ
				QWDQ6HJCkRRjHIBiRL3n7ZaIAVdP7n+4GKtEaSxwLapQaeSUCLOA/Wym8UuI8fYC9UNRMdBL27AS
				ONBrGbmqwWt0DexR7rbk5tUSTBUBTyIBsG98ngd9v4FeAhzJXBrob91I2+3ePgoYJ/0j/Q30ScYy
				hgf6lXlAk7SwziDzgd4WM6K1GOhvaUNaaAP9rTqqGVGYfUzeQG9zSPMzrNTcsPbkQP/WqOZt1HNI
				HAN97HHNi4Ge0MAWB3gegUEWZ0N+aPs80HtWo9vrgf7+4IbRQK9lh1po4zgKIR0V78hHC+EgRhpm
				aEaL8nM80Ac/1N060Eca7M4b6CVrtAkY6DUOeJ0oqjCYHm4vXQ57qrkMfFyuAx+dtoioa6aD89AR
				R50y6oqjThl1xVGnjLriqFNGXZGv5Iio0L+DhvVJ1uMFqzEDJBielI9WFp5++DnyBsNb3KOOZXIe
				efij91rDu7hnHynDvXF4gDUO+Z0w6oqjThl1RX6Tw8P2ORoeEq8IelAP3+3fRnk64RMsngKdAh8v
				4OkbKJqvpnJ0qDKSwI7wJuXYZu+NM0BjVBidhHSMkoBjS8KnRHAxkoXFnjQu3iRw8R3wQ1I4DknA
				sUkCG5M+GRUoQBlRwK2hMAy+yIiQOolGrNNpPsZCT4RRln4ijjvFU2GkRU+esfVuHh3tBnrnw80n
				Gui11013M9BTDl0d/YGeIu469QM9BRjdYQd6SgTHmzfQU0Sxh3agpyw6vbqBnlLUeWQGespg+sAO
				9JSd42c/0FMQ0S/dQE/Ja78YAz0lJPnYDvQUqPGxHegppcgHY6CnmJvduIGesux/Mwd6CuHwwg30
				lEe/KzPQUxz1LtZATynanfmBnhKB8eYM9JQj48kf6ClL7Wc70FOwk9+cgZ7y7760Az3lw/VtDPSU
				D+ijN9BTLMknfqCn4BE+7IGekrV74wd6inL6wQ70lImFVz/QUxoPj81AT3lMPFgDPWVx8cwHegrG
				xosb6CmNjxdzoKckRh7ZgZ6Crnq0BnpKQP3QDPQUg+Q3N9BzjAbsHOhJ7QHxBnoewwE9BnqKuO7C
				DvSU0Na5H+gpibpu7kBPGX2d+IGesojstAd6okWBeQM9ZTx2YQd6yuGy2xzoKQ9mx36gpyignbyB
				nqg6gGugpwRc3/qBnmLsdLAHei6FgfqBngXQAM+BnrMbgHug57IY8B/oCYAL5BnoWYkBcQZ6ZnUB
				vAZ64ssBr4GeATuAZ6CnATywZ6DnQA/MGegJwAfyBno+8AM9B3oKAEHegZ4BgsD/QM8AQrBvoOeA
				IdAf6DkAEXgN9ARQBPsGeh4wglwDPQ8cwc5AzwNIQH+gp4Ek0D/QE4AS8A70DGAJ9g30FGACvAM9
				BzRB/0DPBpyAx0DPgSeAO9BzACjwH+gJIAriDfQMkII4Az0TmAJeAz0BqIDuQM8AVYBjoKcBK9g7
				0HPgCvYM9CSABXkGeh7Igj4DPQ1oQa6BngFb4G+gZwAumDfQ80AX6B/oOcALdAd6AvAFewM9h4tB
				7oGeh07gZ6Dn44vAb6Cndi7IH+iJ5C5wB3pm9gv7B3oK/ALcgZ4DA0PfQM+CwsBnoOccYsAd6Dl8
				MfgP9ESaBfEGeia9ghwDPZNWAd2BnqRTwHegZ9MowDnQ0+kTzBvo+bQJdg70JGOCeAM9nyZBnYGe
				So8g90DP0iLwP9Az0iHYM9DzNAj0DfRc+gO+Az0x7YG9Az1PdyDuQM9Lc+BzoOfTG+A/0NO0BvQP
				9IR4HbgGeiaZgfkDPZ3EAK6BnkteoG+gZ5MW4DPQc8kK4BrouSQF7Ad6QnICeQM9m5RAzoGeSUaA
				70BPJCHAe6BnyQfgGehpSQfsDfRcsgE7BnqSZEC+gZ6fXECPgZ4mFRB3oGfJBNgf6JlJBOwd6Hnm
				APoHeg5mC14DPWE2xL6BnmcRkXeg5wMR8THQ80BF0PPOGu9uoLd9iygf6G/omEh2bBxta6A3wDN5
				OtAf9kWIN6YZy2agt0kYAT3Q39CbmEzMPlJroLeSOVE20B+UjFyhGDBOfqC3MTMiNdAfuJ6sSIw0
				ytxAb8d+Ij7Q33gakaTYN8bWQG/QNfJ0oD9GfCBfTDqCzUBvlzgCeqC/kUpxqZhvhESc/DE26TSM
				OvcTOg60neKRAPxUjU3+k3w0oZ+G42cN9Fb4g6QD/T3CAehAf8EVZvxAf7KLQTrQ3/CRKRvorwxm
				SAz0N+cZpAP9LUsa84H+UAkm2EB/KQgTcqC/1IUhPdAf5WGYDvSXKjEgBvpzsZhhA/29ZsyIgf4o
				HRNmoL9XkGky0J8KyYQa6K96MsYH+ouyMmMD/b26jPiB/lZkxnSgP6g1M3agv0vOJB3o7yrPTAb6
				OwY05Ab6Uw+N8oH+0BwN1EB/kUozfKA/fdMAHehvVdSUD/RXSzVMBvqbwBpQA/3NbY3zQH/QXpNs
				oL8asQkx0F9k2RAd6A8ebUgP9JdiGyAD/dm+zbCB/i7mZsRAfzi7CTbQ3+m8KTHQn6ZvQg/0V64e
				5wP9ZR6cMQP9nQ5H+UB/mxVHaqA/JMcZM9DfOXKCDvT3qXImB/p7xhzyirGG2x3o7fw56jzWjA47
				0Fuz6YAc6M9JdcYO9HdunSED/SHFTtiB/p5pp8lAf0q4E4ZYdGS4gd6Sfid4xYiBcAZ6SxqekoH+
				npOn2EB/SM1zdqA/p+o5HegvIPiMG+hPiD6gBvpbjp/mgf465w/Jgf4GBQR0oL8BDWQ+0B+SBYUd
				6K/kQUkG+guYQqQG+gPGENGB/pp1CMRAf85CNGagv4ETLRnoD8CKwgz0dypLRQb6E9WlsMQio8IN
				9BaaRyEH+gu5JqYD/ZF8EzljykFkBnob6CTQA/3NmJLzQH8YliKSMeWY8QO9ic4S6IH+hrGieaC/
				RlxByNhyyNiB3tKFKfRAfw9oQTrQX8a1mGNsOcLcQG8j1BR6oL+jvDgZ6O8xX5Ab6M9GTnIx1o+A
				MdAb4jiYDvQHAR7GDPR35IfQA/09JMTJQH8fK4L8QH8GkRA+0B+gloAO9JeUtsYP9CcGLqQD/Q1n
				rvKB/gqyi8lAfyPlBTrQ36D4MhvoD6S1kg30V5RbIQb6CysuogP9QZqL6EB/5dQFcqA/g/BaNtDf
				SHuNGOiPfF/JBvp7IrAmA/05Q1iogf5KHWZ8oL/IKTZ2oL+TjQkf6G+MMUQH+sNkZGMG+htMRtCB
				/i5H2cRAf6eZQX6gP1OXKR/oDxFoQA30l4xmywf6MzcNUAP9ja5G2UB/ha1BZKC/Az0DPdDfmGsY
				D/QHuc/CBvoLeLeQA/0lARrTgf4IC43UQH+BegMy0J/3fBsb6O+53kYO9IcRuGAD/d0HuBID/Zkg
				LulAf0ESZz7QX+iMGzvQ32XkhA/0N6PkpAb6A6K5YQP9LXgu6UB/X21ucqC/26UjPtCf4dSJH+gP
				w+lAB/oLGbvhA/3Jqx3ogf4Wy655oL+SekdioL+Z4IEa6G+f75wH+kMgeWEH+ktnXpCB/qJRHumB
				/nCpR3qgv1DsIRnoz/bqjRno72RwQwb6o1fCMAP9vShhiYH+rE2YdKC/UCk0N9BfyBQOG+hvKwvF
				B/rbsoTSA/1hV+Gygf5G1jD0QH8/Xngy0N9dLyQf6E/5BcUN9IfAh6QD/WVKwXED/fkCEehAf8sl
				WDzQX6/uIznQ3xkEkQ70N4sRzQb6Q97AZAP9lSMxyUB/mS2Q1EB/ROcjOtBfcgSCHOjPlROHDfR3
				WsAhA/1xiGKYgf6eD7DIQH+6vxdqoL+yAJof6C+fFZcN9PfEf+IG+luTRdOB/jDj35iB/u6wF2qg
				v+f5Gxno71Mvkh/oz9R+wgf6gyuM0IH+Iqff+IH+HKKHdKC/zeRXNtBfZzMSGejvyftAB/rbMI3m
				A/0ha1+wgf6yIy/EQH8B2ch0oD+AbSQd6C9pG0EO9GfwjcMG+hsIxxED/ZHCMdhAfwfl2GSgP4Nz
				DD3QX+kcjQ/0l2Adxw70N2hH4QP9LbWj6EB/AOJx7EB/g3lMOtDfpXmcGOjv4B7JDfQnyEflA/1h
				ykfogf7iWHD4QH9K+gd6oL85uSwf6K+w/pgM9DcbkKAG+tsqSOOB/pAWZJiB/oLrF2KgvwD2YzrQ
				H6D5kRroL9iQQAb6Mxh+YwP93UXkyIH+gNyXbKC/YxVZcqA/4fUlHegvwCPNB/oLQH1jBvobiKTy
				gf4WPJ/UQH+AyTdsoL+TSQYd6O8h8U0O9PekkswH+hMIPnED/QHMJOlAfwG8t3ygP4ObBDXQ39JN
				Fg/0VzD2SA70d9pJoAP9DbKe8UB/CIgyzEB/gdQLMtBfAKQkNdAfgPRID/TXxU8kA/159sQxA/2d
				QXHJQH/MohhmoL9DUywx0J8QFYMO9FeoiuYH+gtkxWED/S2/ovhAf5NjUXqgP+RZXDbQ33Mthhro
				7zAXRwb6e7iL5AP9Gfai+IH+AH8RdKC/yMI4bqA/MzEiHehvLv2VB/orF54kB/o75STQgf7G05/Z
				QH94fBpsoL88eSYZ6C+fl5Ie6I+0kkQH+qujTpAD/flM57CB/t5IOmSgPxAjDTvQ3y9yNhnoT1ZL
				Qw30F+hIcwP95WHpav1JnA/0PG+bigM9wZ/ReQZ6jWJU3oGef1vTx0DPn9XEf6CnACHJH+gJT0px
				DfRMCkj7B3rKSCncgZ7rN1P/QM+OD0VnoOcYh8I10HMuMvkP9IQDmfIGegbMoxwDPfOYFN+BnryF
				iddAz3xggjPQ02dBzRvo+ZuXdg70xCqpfAM9z9OlHgM9TQEq70DPLlvyP9Azj1raM9BzYI3kD/Sc
				BI28B3rCeaV5Az0/XSnuQM8HzOhjoOeTMaI/0FPlHEt3oKcinpLugZ5aiye9Az01N0pyB3q6RGXp
				Gujp6HbSO9BTyZykd6CnVWKRroGedvsoXQM9NXlJcgd6GtRo6Q70dJ1K0j3QUyQepXegp46gSO9A
				TxFELd0DPY32SHIHeorEifQO9HQvjtI90FMhr6V7oKchYEvuQE/TPiRdAz0FoU26B3pqF5v0DvS0
				oEHSHeipaIGke6CnbodI70BPPWWU3IGe7gVEugZ6Omy39A70VMYe6R3oaQUYpWugp7WcSddAT43X
				kdyBnoZ1UboDPV1rd3QP9BSn9Ogd6Klx3NE70FOURUb3QE8jJI/cgZ4idxu9Az1d73J0D/RUYOXo
				HuhpxMmRO9DTnCRH10BPoWGO7oGeWqUuvQM9rVNjdAd6KozI6B7oqUGV0TvQU88nI3egp9uujK6B
				nu58Gb0DPVU4M3oHelrbzega6Gnfn9E10FPbRSN3oKcBJ43uQE9XbRrdAz0FGTV6B3pqr2r0DvQU
				5a7RPdDTFFsjd6Cn+L1G70BPl+cX3QM9lTAwugd6GiZ35A70NEHe0jXQU7i8pXugp2bSRu8Hekow
				cv0N9NS+reM50JNi9at7oOcCKxfOQM+kR2BeAz0BxMA6B3ra8oHxDvREcQnmGehpMRase6BnrTsY
				z0BP2bKu/YGeXgC7/gZ6emp2/Q/0tKjt+h/o6fK562+gpyuD199ATxvUsP2Bng6Fw/4DPb10h/0P
				9DS8D/sf6GlzsvU/0NMo6tf/QE+HLZj9gZ5GrzD/Az29dcL8D/S0Lof5H+jpPA2zP9DTmUTM30BP
				w0qx/4GetvJf/wM9Xc6K/Qd6WigA+x/oaRst9j/Q0/ZebH+gpzf/mL+Bnl7sMf8DPa1pZP4HeroW
				kfkb6Om2JvM30NM+VWZ/oKfDNLD/QE+vb2P/Az0N+MD+B3raNo79D/Q06gj2P9DTIRVsf6Cn0c7M
				/0BP74Mz/wM9reNm/gd6OunO7A/0dIY68zfQ09h85n+gp+0K2f9ATxfzYP+BnhaTyP4HetoTNf0P
				9LRhe9of6OmtoOlvoKfX69P/QE+L8af/gZ4uKqD+Bnq69s38DfS084DaH+jp+BLqP9DT+yTT/0BP
				g4aZ/4Gedo1Q/wM9jRtE/Q/0dCJi2h/oaWgq8z/Q0xs/1P9AT+u6qP+Bns70S/sDPZ0AyfwN9DRa
				i/of6GlPHvU/0NNV6dJ/oKfF7Jj/gZ522lH/Az3tp6T2B3p6r1r6G+jpMRfzP9DTKknqf6Cna2Gp
				v4GebgZLfwM9bRli9gd6OsKV+g/09B4z9T/Q09hW6X+gp40pzP9AT2MnU/8DPZ1Bp/YHehqdKf0P
				9PT6A/M/0NPKcup/oKcDA9X+QE/nF0p/Az0Nsl/+B3raXJz9D/R0YUf1H+hpGTnpf6CnrdzL/0BP
				m6mz/YGeXsCp/gZ6eiq5/A/0tP5F+h/o6QLe6m+gp3sp0t9ATxvtlv2Bng7O0f4DPb1oXf0P9DTo
				bPkf6GmfgvQ/0NPISNr/QE/Hf6b9gZ6G3zj/Az291+L8D/S0UOH6H+jpaMG1P9DTqVba30BPA6+0
				/4Gedl04/wM9XT/i/Ad6WjBc+h/oaZ+49D/Q016faX+gp5dzpr+Bnl4qS/8DPS3RY/4HerpUj/kb
				6OkugvM30NNG02t/oKfj9Zj/QE8vuF7/Az2NlFb+B3raZq38D/Q0Wq71P9DTwZNlf6CnEZ/N/0BP
				r2g2/wM9rZVY/gd6Otxr7Q/0dOa68jfQ07B35X+gp/3Yyv9ATxdzK/+BnhZwtf4HetqSav0P9LSn
				WNkf6OmFZOVvAz1NoNN+D/Sssq7IG+h5x7vCM9BTcXlF/0BPXd9K3oGe2X40ugM9W9/TeA30bMfX
				8B3omVJf4TvQs5q3htdAzyqFGq+BnpkXNXLe5ai/Bvrq1p/jeSoIWCI9HulENprx2H3W8Q70Uuc4
				gtPF3gN5u63vRiMO07o5H4jtQpsmyBkPGMMt30AvKTU+MHAYKlAN4Doj77d/udz/ffd3r/vRe//3
				u7+67P++93uv/eF9//fbv1zu/777u9f96L3/+91fXfZ/3/u91/7wvv/77V8u93/f/d3rfvTe//3u
				ry77v+/93mt/eN///fYvl/u/7/7udT967/9+91eX/d/3fu+1P7zv/377l8v933d/97ofvfd/v/ur
				y/7ve7/32h/e93+//cvl/u+7v3vdj977v9/91WX/973fe+0P7/u/3/7lcv/vOdulknFQ9aRSqyT8
				4PqTKpa9Wkk8qbpiqXkYvxzeOS1nq1kkXLWmSNIuhh8u76yas14umQdVTyq1SsIPrj+pYtmrlcST
				qiuWmofxy+Gd03K2mkXCVWuKJO1i+OHyzqo56+WSeVD1pFKrJPzg+pMqlr1aSTypumKpeRi/HN45
				LWerWSRctaZI0i6GHy7vrJqzXi6ZB1VPKrVKwg+uP6li2auVxJOqK5aah/HL4Z3Tcraa5bjyA8xf
				UJoghr8Ka/UW4PmM2jPWCjKBT3cARAPWUjDGgQiW4NjDnlVCTiXEcDXFuKCkGgLk81xgcYjoAE0Q
				4IRoAnX8qSTIWaQMp6MLFgqSQUW9DouuxRheVkJ24tMUbgdT4MhA4HmeSHe3g7rQLErEpLXhtK6j
				pjMGHUa6Sm+8UB8nOpjkEOh9Mwu5q1JzKiGGQ0UQ6UhBcPyzMcrEgg671RJvOc5Ujn9sy6EMA2xS
				Gv6D1C/KJKHjQLafiMHHZa2DbDMODOYcR5MWMYZBliHTdccBZjJIfafB6QDGIKsdB2pjkPol0jPG
				gd2vljhI/dTojWFABQ+y05hIlob/Lr+D7Kw5NwfBGGTd48DMXOO6wSA7Ab8NhWFAuAfZ+c3S6QwD
				v6/18+jaPW4kG2Qn21x7GJC5rPe00yD1Ha5hifz+Hi0mSBg3Mz1ml4ygbiQz4AwL0Ppt5yjvBqlP
				GmnIDALCPsgKcnKXQYBJB6lPUCMrZskHHBv8K88NsheNXD8I0Ev5kT44IMogO2dqhnYQEEoH2Wcf
				tzFzkFoMAuznipF4DVLfGy4SGAOEdpClceMaY4CobfFcXPef4SAb6MUtY4CHdUAKBspWVdbxeTIy
				wX1ArJNUwbIcAxhxsdUygoE0WKEKPqwKaS3BDT9SqbTfEYRfI9/cPJcDrN210gsJhd6EmxD+otks
				AiFplsISHBmlcoUL8DxPJbvbMbfmtlBSoNrnk6Jg1W7hJH6lkcPRsQkZridCDFcrKcfpyQjjamLk
				hl9PIBXQUlrpwnf7MgJfzTlDq08H0lAwfsakuJ0yEs7OmIigY5e1zVKcYHWCwgjDf2BFIAVV1nFS
				KsuppNU0jJjFGTWksowSs7kmJa2mUUIuzyihrBTj0arSVVjyBFCbPZYKR0X9aTGxjsP1RILsFZ9e
				ssoGEZjEQ+UR2oAvDDVbXSqE6WURcriaCDG9rYQcryMhhi8NAq8muCHVZwlUAS4qqkakPg9DcGkQ
				qI9iEOkuHQRyswwC4YASQ5JLqUQtPIl9FkrFFQ9sdasQw9dEiPF6MsLwshIyXE+EGK5WUo7TkxHG
				1cTI4eoQlWp8+Vqg2j5eiUpR+qykxa0R6hTQgFoyOAr2QkRgCgaNWLASbI1UYrNI2ABdAmJAHQIb
				IYuAHJBDQAdqEpABezfTUCjFnIep4mEF3yu4EroV54vaaNdHZfB5khrM+rgc1j3im5K5qmuDKXzg
				qnYJLcQXB5stLhXS8JoYMVxNRJreFlKO04kQx9dEyPB6MsLwthhJ5wZNOFGFohpHtgK03syiSSnI
				w9ZbHCLWpLGwpRptPqtskIECE1cEA5GzWSrZmeRRhQoDh6djCTlcTYSY3lZCfviqNIujwjhWIZ14
				ZtVn6IKsYdq4is5AHTB/5SQF0wASo2MKUXETrzI08XVoXpU1ZqespIJAUVK/Bq209FFyzBrh16Iw
				ERd1wEG1MVQVU0KpPiT02VA262HoX8PZg8iaciYihnO5gCrsDVPiG+LKdpjx35DeN9YJq6F+zCQF
				q8E2wyBwhzRnHXb1N7SkJ+1uUswCD8sGmwSWhnoTGCH/2MN281S1OD9nJNjngMoTwSY5k04CAhlp
				elmEGPOrEju4nCNUrALpeCfoyWKW0UA69lW6p9QDhVQ278wvcmlUliXHr3S/36NHNCAXebmMVgTd
				ow0/3kjQMIGN0J6DFbzIJWU4HRlhfF2EGK4nIgxvKyHD1VSM42o6STkFPK+o40MVPsBVOihs4BVG
				Dk/PImK4ngoxvKykHKcjo8mcoIxDW4lccctWAV32UEokFT3M7Kglokb9stIVTAYQlDYrVMGHVVXV
				w2QtALQCwaAxElxmLJQZxgJWGnNhXou1uEwLuGpjqCqmhH6x0hu2NmK7Q+sY0wEnQsVEtI0TVj7e
				h46UGDIzM1hhNoCFaJ8hVTzkCkkFnMsB1u5a6YWUEB9mMoXVAA6j6zJopdZoLWChMAfjrawMAsJK
				6zI6wELonaEafqQSRQWdzQFV7VlpUhUaA5ktrxZiuLoIGfDpspdSoSiIPw2pELMYhEq7EgpmQh0B
				GSGLgBxwslRKgotgUKQEtmTVyAUmwcqjSUAMzCJhI3QRiAlxCGiALkOykqUsq7zmvLHVZSn0AFaq
				qqaUPq8WaXpZCDlOJ2IMVxMhx+tJSNNVVkAOscWDKVzEr3QRGMRN9Zq8SozjaiHkeB0JMXxdjBiu
				JyMNLwspw9VUiOFqCqpV2NkzoNa2igalIPplJMvyUJ8GLeiPvrjsHKt11teOtZgPybZc04KZSm+w
				OdT6or9T/ecntUr4F6lVstJtF7WLVS4gfczdJMFOX9cuR9/v6fjfr8IrPvzeXZ5j2qf+tl+WNd1i
				cbM05ftqr22qhtsqspdq9iTedUCaSjb1eWU/9mmwp39HjdW6/AVk9QAaaAklELAVNAcsiIJpkyRF
				7kbDKAyIAmgCRgIxU1OHrxJYI5lw3CKFiZirxNmyINFQUVRDt+QmEkJQcGrq8FWGNZIJx1qkMPFV
				4mxZkJBQUaqhW3ITCSEYYWrq8FXGGsmEI26RwoRcJc6WBYkKFYFq6JbcREKIOGhq6vBVijWSCce0
				SGGCrhJny4LEoWKohm7JTSSEODo1dfgqZY1kwsEWKUzwKnG2LEgsVIxq6JbcREIICZmaOnyVwBrJ
				hCO0SGEiepU4WxYkoqGiqIZuyU0khKCoqanDVxnWSCYc1CKFia8SZ8uCxISKUg3dkptIYKB4aurw
				NcYayYSjK6EwIVeJs6WBwZVQmAhXibOlgbGVUJgIXiXOlgaGrITCRF0lzpYGRlgJhQm6SpwtDYzg
				SihMzFXibGlg1EooTHyVOFsaGLQSChO9SpwtDYwJFaQaejo7kRBicRVRh6/CsBCpcLRFChPh6uwo
				IUQsWDV1eGgUa0sDY6GCqOZbMixGKhzSIoWJr86OEkI0QtXU4aFB1pYGRixUjGq+JTcRqUBRU9NG
				Do3A2dLAoFARQjV0S25SUoFipqaNHBrE2dLAOFQM1dAtuclSgaJT00YOjXK2NDAYKkg1dEtuMqlA
				salpI4eGcLY0MCRUBKqhp7OjLEiEUBGBaujp7CgLEiGhoqiGns6OsiBRoYKohp7OjrIgQaFiqIae
				zo6yIDGhYqqhp7OjLEgcKko19HR2lAWJhgpSDT2dHWVBgqFiVENPZ0dZkFioEKqhp7OjLEhIqAhU
				Q09nR1mQCKGohp7OjrIgESFUFNXQ09lRFiQqVBDV0NPZURYkKFQM1dDT2VEWJCZUTDX0dHaUBYlD
				RamGbslNKBWOtkgbOTTGGkmDBEOF0CbC09lRFiQqBghrZ7PZbDbrRLpZN5vNZBZmv659Xfe6vb29
				13Vd15BD3gtd6EIXutCF7r33Xte9997ruve6ruu6ruu6ruu6ruth1IauoWvoGrqGrqFr6Kabrut6
				17ve9a53HUPXdV27dmVXdmXXdV23rlvXdZ10XaWrdJWuoQtd13Vd6Lqu66Lruq7ruK7jiitXrly5
				LjpuuI6LLrrhuC666KKbm4suuuii46KLLrrooosuuuiiiy666KKLLjouuuiii0646KKLTriO6zqO
				6yi4CS644IKr1Wo0EpKRkZGRZVkqDQ0MDAwMC9tCNBqNRqPRhUUX0YktootoRKki2qoqKioqKiqq
				qamhoWmapmkqlTodDofD4XA2m71lWZZlOchBDtIgDWlIQxrSkIa0Wi0WiUQikUgcDmez9957r+tW
				kUpRiBRSAiUoM3nSBS5sQRZKAkkYCUuoBEoIIiGKQlRU1EKUhKiFqEXUqmhUtCnaRWvRWLQV1VRd
				1SIWrUiKioiIhmiiEpEo0ARNzdDMzDyzGZkJMzFTT9/n7+XDx0+/t2W7VtpiiR12tizZQAZZI40z
				Pm6UMYwxloxklVE2mciCLGQ0GgkJbYS20Co0Cm1CE6EFoQkt0KiGns5NJISoCFVEHb4Kw4JkwhG0
				kqEauiXDYplw1EpKNXRLhgVlwkErGdXQLRkWIhOOWUmgGrolwyJKJhyvpKiGbsmwIJlwdCVDNXRL
				hsUy4eBKSjV0S4YFZcKxlYxq6JbcRIIECpkihTB0K0GsLQtREaZIgYZuZVhbFuKImZo6fJWyRjLh
				qBYpTPAqcbYsSFCoGNXQLbmJhBASvb3f9tve2/a2t723vLwtb3t727Zt29VaqbZt27ZtS2zbtm1b
				tm3bsi3btm3blm3btmXbtg22bbDt2q5t27Vd27Zru65t165tu7Ztu7Vd13aVtZW1bdtY21gba9uS
				tqRtSdu2lbbSkbZSadu2lUpbqbSUVkpppW2lbaXSVqQibdu2bUMa0rZtKTS0h7ahoaGhbUNo24q2
				FO1E27ZtG2200UbbaBlt22gX7aKLtjFt27YSbTRE22hDtG2j0WKxWEVWkSwVi6Uii2XJkiVLliyy
				yCKLbBRJJJFDJJFEEkskRyxJJLFBZGtYclh2WJZDlmW4LGM4y7Is54zLWZIkSZZlWbIkSZIkS5Yl
				SZJlSbIkWZIsskiSJIkkkiRJkiQ5SZIkSZIkSZLkSJJCkiRJBjKQjJbRMlo2yAZJ1ljjyBrHkRzH
				kWM5kuVIliOH5bDsyI4dObJjx47s2LFjR3bs2JFlx44cw0iOI1nGSI4lJFvClVBYCkthSUISCklY
				lmU5whGWZVl2YRd2YRdWSBVWWGFZCsuynHDClSJsEAqDMAiFDaGwAiswMDBwAgMDAwMbGBgYGFiZ
				ECbEhDrwla8MDAwMLMvAwMDAsmTbtkQSSbImTXLBrdzKsizLstxKWSkrZWVZlmUjWDaCjWDVuq7r
				ulKtVOs6ta6LdbEu1sW6WBfruhprtVrX1bpapVar1Wq1Wtd1ta4rWmdoI91IN9KNdCPdSNfRaDRa
				p3UdjUaj0Wg0Gq1Ca6DRaDQarUGbzWaz2aw0m81ms1mfgkFAQmNuzIxZzIt5MRIjMc8h5hDzxETM
				9Ve16uIXv/hPPfVfX3/r+rqu6+u/rutD/fV1fdRF09MT/fTTNE2XLl36/8knn/zxf7TQL/TT9B/o
				gz7oafrna77ma/5rnuaZZpppppn/zD/z/PP88/zz8/zzPM/zPM/zPM/zPP///////////P///+/+
				+O/+//7P/f9zz/3vv/fel/6/LWNUxmV/8Z/4///zLycP+//////Yxz72////X/IlX/IlX/IlX/L/
				////JE/yI////yP////LL7/8//9/5f//2f//z/7///3y8vK////v/v9/kf//uf9f5IN8kA/yQf7t
				/////////5e9D/vYsbcsy5d8ySXLMsn/yI/8yP//////////hz/84Q///9/wDd/w//8M/////7/I
				v/ALv/D//x/kl/ASXsJL+P///5dD+P8P4UP4//Bf4Ss8hafwFP5SkWg0QgdqBbFqRVIT6qhOcWgz
				MocpxZBqREIT6KBenPbIhzsxpzYkM2GOaYuldaS3l4/CMC1eLUwNT8ONb3zjGy+tEA4NN756L+My
				bvWp3ntv9d57X/UubvWG6g3ValQv6kW9RL1DHSr1Tr3US703xH2hTr333ml6723bTsM0TDsN08Y0
				ptPGtDFt3dZt3Vu6l+69dOd27twDk2aoJCXx1AcDGwwAHMSQGMBavgAUIAABAhBAABFaFPsHn0Xs
				UZBLC423RM0BK3x2U7jrgNkV9Fw8D+uA+Ctqik7pP35BM18HKIVhPsONVyrrs1Hpt2lzw3lZP8RV
				P4rrgB6GsYx2yC0wI6lT4gvMfoCrToEUmBPvKfd9OnFmJU9jpYd+8sis1KwDnJn0ez9uWKTDqNL5
				z1fKv4vNWw7MOsD/iobjdFzk4crhWhDHSl7kEkrOTVv932DeHd/oh73BG28w/VynsJBdvpj9fB1h
				pWQ4X3hsfaG4gQuz6+/++ivWAZAVVFwHnFHM3WPxDobiuMc6oOv09KdI6pxJ4nXAuuzkayf9OuC8
				cAfjGYXZjBikWbcOcF64Ou4H808scJ+kUpWVV+zwtZP9GN86wLRv21NbvWwWZ9l1ALS6ZRCZdq4D
				LqUjT0/SsZPqULLm+IUZnGwJzvwFBWeZGQGuA2BRlt9T1vw6hYd1AGJUe7n53uD83Ato4MOIQ9dE
				zXLKBoVhtU6GWue+r/OcqdMp1JkB1knQ17nXdV6ndTLFOiOgOjHaOvuqzuNMnaBWZwC8TkRbZ73X
				+Z6s06jrDIHXSSjr/Dd1nnN1AvU6I9A6nXWAfdR3HeDmhqPjjAuhpWfsL3Xus/kC/c7DOqCXZuc6
				YD1YyjoAOWn5smpLb7V1gLF5+XofmGAdQM6DfR2wLcfA5HWAejXT6wCgPQO5xYLpOqDEaZB1QB2t
				9TqgDJxF65fHgmwdgJsHq1pAT+uApwkdnsvmLXStmfoZ2kfQ5LMO2P8Tyzpg+ROHN7upuvTy1Kl7
				Fo2mkOuAe5O+A14HtAvkuw7YNJFtHbDC6lwHYEer0pF1gHeAGj1Wodt0CN3iLl8HrLvMvQ4A10Nk
				HYBfbrgOeF/uWwfYl9uvA/Y2zFoHLKmhvg5A7ZZr5Mj72SWwDqDOQmAdwKzavQ5YV+2uA/CrFq4D
				kMsyWwf0v25kHVBp9uorNuiZl4Tyk4AFPLHROuCYKO86oIyDoHUAU17XOmApr3MdgJRXvA5ARpN5
				HVB/3fg6oBitww3QQ3wk1zoA+HXzdQAKq/E64Airfx1gwmqzDthoIodx+2PWAchHResA/KOGdcD9
				Ud91gLtA/nXA/HVjrKUqupvuOgAreRTrAPTXXesAfJOG64C7Sd91gN+k3Tpgezge5kiPrwNwWRSt
				A3AWDdYBfxZNIr8OKL9uuA7gXtCxDlgXdK0D0At6RHQd4Py61zqgVc92HbBWz70OWKunPMA6QB8s
				Vl7xmJykZdYB5T+x1gFb1JzrAHTUxHUAGjUvD6wD+j3iXwdsD3OtA5aHuesA5MNE6wD067bE7od5
				HVCbZbMOWDXLXQfszVLXaB2g+nXXOgBclPA64BZljgiVgn3u8uBkSbK4bx2QuQt1HYB+F6brgDqQ
				/TpgdyDXOmAdyLUOwNSEsg5AqAnzdUArjn0dsCmOcx2wiuNeB2DmQbEOQMyD+TqgDca+DtgMxrkO
				WAdjAmsKte8Y4JWWCngUzMZzGNopAddTQtenJGktEDp/eJzXCgiuJebQhV8HzIuS3oM23L4OOASL
				+TqgGxifdcD6MOc6YH2Yuw5AHiZYByCrmbIOQAaL+TqgNct2HbA0y10HLM1yrgMQQ+9eB0BDb74O
				wBZluA44i/JbB9iibNcBQ8BbO74fSg/eqZ0kwTrgjGK2dUAdxeB1QH8gy3VAO5B6bZoa9rnXOgAr
				jnEd8BXHdx3gi2NfB8w7bs4hFiTrAORgxHUANhjDdcA9GN86wOa38XVAbV6AdQAjKM46YAmKex2A
				DYriRtcBnnVpbG9e/x+W64B2ccHrgLaujawDWi8c64C1F851ANYLYR6a/jpAN+7N0rP34t9MO14H
				UJQFWAcwc+BeB6wcuNcBaA7EdQDiwdLXAciDpdYBCNtd9jqg8Xvmfe3b64BpZkfWAahXdq8DwFc2
				1Ej8YoWuA+6K7l4H9HcXQvzurwNsUiXsOsIjHsRJWgfQK+z3OiCTcqnshHbPRhJXScg0NwzcZ4B9
				dWrLD9kJ1Ga+Eh+1V7T30CulaWg/37NwZt0YSH4qSSm7Fo90ZVuG9dj9h5xvR7aCFOn5X7x21wFn
				7kXrgDv3En7tC1fbn+pxW3hB1gH+BVrWAS2uj6wDiuPeHes6QBgHkXUA0O9n6wBUyZfXASXwr7V0
				HbAM/2kDZ5/FONtaByzrITJ+k7wO6Ev9NMlNcYpLkfmbVBG/ZR2gz4si0x5vHaBrAacOoonpWsDp
				TVjWAbs30Cd5QdvVp9YBNge+dYARTPLlAyVbUaglsA7oe3CuA5Z7cK4D0B5E6wDsHgwPsA7oPdis
				A7Y9ONYB6x4ccA9+2IOJ92BRe9CjPaiS+i6nJ/HcSXs5EO7YO6TJ5Ec46pN55lslHdY/5x52KFlA
				gmNeqleSPIkP6XfnJJQ8j37HJyTfbVv9zO+nrqRiNokxxV14TxZPTt6538uTU+KWNrX1e1JYUtH1
				b/f1r75dkviiLeGx/2ZJY3vasQO7Mu8ML8lYybc7g+3oSPJr3Hv3uPcTuTS8ciWm3yES6jkY6nnx
				uOfxce+qcS/3Z9+uLSAR58GN5obCOgDxJyaaisbs5hK06YQZ1rsOj1j7OmBKkb28Xle2mM7DTYQh
				zbjppx3PW6o1J6LVmV9L0n93et+dD+anit9dDO9uufw0zbvT0bubLD+l++5Menf84u9DvDsM7069
				HXW7d3fMu0sbXe+OxruzKb/v9+4Avruc96lR3t2Wd2dCfSqDd7fz3XVsnzrr3Znw7kr+7+nfnVnv
				DgO/6sZ3d+O7C+5XLfvuVPzuSNbv9787nO/OhAGrhu8Ow7vbrbHvjua744VH3h2ed4d2fn/w3bV4
				d7PC7wG+OxHvrmt9qpN3x/6725a/g3h3l7y70fH3p96d5XcnX36a3Lsb7t2JxO/5vju5784G8Lsj
				/H3eu2Mo5tGzTJ5xJSmKecNi3kCHiHnPxDyVMe+KmCc55sEb8w4tJyvHPBtjXkv+/Zz5HemYJ2nu
				ife/dxRLNp57g829VvMk/rnnZu6heO5NmHtWzz2Pcw/vRRL93NNr7skFS34F9HMPT+3Lr4/lrn20
				at9Ug6T/2oe29om49kmsfVNrH061zz3eO2+1b7jaNxLxBZ+dtF/79N4/H/69FURb/dw/GfePXgf0
				n+YN9w/V/WPx/vmz3xXlKUGVWH9n1odzb2r8nacmCVHMyxwJD13M03UAvMskSn6PdcByl2nn3cEE
				v+MpKXWv1c1udcZ0yaojyfHXHLQ1V60DyhtmrQMWN8y5DoA3TKVTnLwUN9H88Mg9ydYBng3zW4rb
				1gFDgW8ViVp0921tdXdYBruSFoUPhlNKoPZlcf+sD68D2uO1DnLuhVKWOyhSayUxBsXNg2JdBxRu
				uX0dsGy5ex0A3XKB/kPzRL6aosloTMku/qTEe+FxmfyNvw44dbo19iANe9Bkz1huD7rtTyq9Z1WS
				WQf4riQT59s164BOyMvz/n19/yzfP3Du37D1ZOb75wKsRChL9nWANfY+G57Dbe4dBsmyzj3Kc2/K
				uUfz3JOHZTDtMh6I1xpY+ZbDIxBVyQvf3Yfj5P13R/vdbWIp7fP9Ymh1TZeu2zpgzTDROqDVMe1s
				dWwdsN5ptmx1eB2ABjiNvLtjHdCPnYi9O3odUEtPN8S8lLhS+ZjnducrdO65xG98M/fGmq1lWPtU
				zbz2wbCnCLx/6OExarl/g/UmAcqBlzjjeTlQd1yF2h6cNkYIQLng4B40eQ8GFT34dcC5SJ/SC79+
				0WX+w9Y3BDGXfzBqL6wDxFl21gdyOF3LXAc03Xa5fB3QGb2FyfthinUAZFwu1wFnfd545enWOqDb
				r/uTtrB2fXvrAOMRf9YB5WW+rwNWnvpdB0Cme6Ugungd0KoTAO3Qv+qcba0DhlSAH5OT5Cyq6qO6
				XF75r9rXcTezN7hyP57KfGOAfSO03/vt7/uONL3jd9JHWueRJudIfznSlx/pE4506iMt45GWd6R3
				HenC4HcGR9p58bto/77AkV7xSKc60iCOtH5H+vuR7pn8Lmh/93+kAUrUmRJ1xud3/ImaYKKOOVEX
				l9//S9QDE3XOZT3EWXI/PJl/Wbta1kkva4uW9YnL+vWydkuQXJ1Jhn9ZS2vYQRq2Dv07wYatf8Pe
				3rAP4+8aNWx4Dbv1p/1nJrnrftfwaet52qefdmSedqSnLcvTtieXPB+dnPe0WY3cqSK3CRsABiK3
				68htI3Izv5a0H7n1Rm4fT29JTDIdBQC96X17evs8vflO79fTe7PTW5RM8nQuCVsH7OmNCP7menyC
				2tQ4b3qzO72rDSW/PJLcSSFwj9yTQbJbpRCGtBDinvYYTxsnLAThUQjkWwhFDXvXXghmHbC/C36E
				QhhY1lOWNbAO+AGM4rMQlifqlImaWgf0EIOOXAjJOmAf6XKDy0KG2DKJsUA/Jt9bedL/cNYK8cgc
				gblVSGsZNv7J4ta9AtiP93XAJKExGJ2iXdwUtxqyn/wtD4/Mw1jF3gOZOv25wQJvMFgH4IQGGofJ
				B/W3UP2NOuIDVSYvzt5HZ28XW4HBb+FL5riLwzHpDkrKcXZvryVaWgd0X+5cB6yXO9YB6MuFdQD2
				5YZSJEPOTrZ1gD9mLOuAeszA1gG13VbrgNZuOQAHccoz/AWHPV5fsm9R8l3Thb8OmO22A9w6IH+5
				eB2AvNy4Drhf7vVZEutMUnzPDXK0pAMA6yOIQkkWQ3IiH0HLzaMMLsIXylsf5sE7+K9dBiI8RT99
				AAenVCfpOMWNiSgbI+Z8OA6kQy/p/NPpLJWNedYBhsA8Sz/5Dbl0QBuFBfrTkQ6pprOA02ERppPX
				AXtZz3UAellvYjqeRToYZTryPJ22DrAid7cO2JF7+IQ29WZT2zbtszNrmn67qWya7nZTNIFS07S3
				TXmr6bebiqfTkWY73t06YH3m5zpgnfm1DkDOPKwDsGc+WAecVP/XAV6qb6ymt2DHlr/XAbi3j+sA
				9O0H64Az/591gJ3/vwjXAd38f8OEd8Ba+OsAXS6g6wDUXCBbBzS5wF8HbPaBsg5Y7QOsMetqHWD+
				gkJB64C9v6CtA9Z/wb/izU57aO3E4MBYB3QGhM08JeT0hbH7FH8yIXEdgBkQpJcZTOm/T6HHU/Lh
				rZHmEsIwTvmzToHrANihINYB56FwrgMKh0LNPqVfB/jJwr8O2CYLe5IXzjpAX7KQ1SgDRvLkSRiu
				h/cLg1gHnE1Ds11G0i9jAayTI6lTPngdIEQPYh2AGD1spzLo+zL6pI6y1y8DIi2jHr+ct24u56uu
				EyK/9d+OgN/7Jp2/P2UCMOiGILgXwqXUVEJws0sppBoT7jwnrkUo3D8lmC6ha2VEM6YctTmjlq0F
				ep0Dc9ivuxN2Zk1IKycEZibg1k5Y1gFbV9E4+Sx2tQnLOmAfXtgkJ3zMV8GWX1qxlOxlSJqcT/Lr
				AO95qUCyDuifYnodsKpk9tJzvnWA8ZoZ+xxkh5ImByb9BDenWwdMnQ1dB+B0NnIdgHQ2+Tqg39m8
				dcDWzuYrpzVrTg0RIjQFOhhN2GoE7nNQ4+dQKJ9z7p8TXX9OXAdgGY1YB6AzmtCxMYR/YxzvxiDe
				xmCOjTHWAf01864DNtfMTLeUcWcpcHUp3JWl2N2l5HUAppKR6wBEJbMdE4LzSYhdB/SVTHRUQgBh
				QtI6AJti5DoAZYpJ1wFtivnXAftTTK0DllPMXgdATTEIgpjBxXBevOJ0FBQ6fgSjKLVQNnChrAO6
				5+VbB2yfF7L1HA55ysPmOsA+L59rBKPELIReB6ymmLkOgE4xMoWTvxPJJGEJlxo9CeHrgH0l09cB
				SyWz1gEQ14ypRrJdB1jXzHHjJFsH+DOadx2wyWg28VKQi6LvOkDjmhFnfnHWE5BUSW4d4DOaZx2w
				ldHUOmCZ0ex1AFxG44on23WAldGc64BiRtPrgLWMZq0D4IyGR+1kWwfYGc21DihkNL0OWM9oxjoA
				ymjEdcAho9k9x+DXAZuMptcB6xmNX1GIGWLJJynQGgzWAXtGE6ZbDS4NQI54dL0O6GU07/J3Z19t
				NR7m6H1v33EdsGY0rJhecUb034bkOUDyn4dvVXK5f5w9Rhf7w+x1+Hm/49d03rm3vMlCnBPPrQYb
				9iRfB/idTewqnVsHnDqbZB3QdjbZwSmTeYq+Dpjqu9nzP6roIGJ09HQoyPT4gG3wkBkpNHHnN09y
				nJMgnDP5A/X0OR+jKIbnpJs+p2iSivUC6XO+qilK7Vb65+xzUQGXvCvQXfPMT6JTC1ZrB5anDpFH
				H6DHnyZFD0Z38/hv2Cfskb0txpQBz5Qj9hMDlqNLbDiUKij9JVfW5ryOtLnh7AR/hn8ydvHSDwut
				hZu+ECcQN3lwmrxlkTTCNln/NKSna78oR2vKp3KK0vS/YFz1SncVtNHgXAP7iO8iOrLrDA53NDtd
				znSrcw3NVLhWwW7kNxGd2XQHxR3Vjjcz3tG9gjZanGphHvNZRFdW3YHlhmbna3CTB6WJg9tkQDWZ
				IDRJY1ywoSzd6J7W9KTCPtrolY3Ebe8tFQyBjL2L+6Kw5w6HaecHnbi5tJU6FqyT4l62XHwy/pBI
				OxJ8gXvQDbRC2VWCCcYv4mKa4AU33k4poxR2IS3jGb8gJTyj7GMXGtdS5Fh01QFjB6amllfxUKgA
				SMMfnHBsxElkAIVw2IAWdghOzCVsbEGWEw6KD7jQgjJYtkhgaI2NUp2ULNP8EkPi5O58e0wLeISf
				DXk8rN8OvC2nOofVo1juPJMyrReswt4R6tIRnZvTySwm5CRh+b2JCyRYH4h97FrdLzy/INE5Wxe7
				dWZXKwQOZNl3VtO7QohvItuhAHeAVXBUKppO9PaJcZIxCExbQWUhplNYHBEkbNEYhJK69yDTRU4r
				7gyx8Q/GhQVjPmYA90dhFz/6tfnP1wreKaGyxajhobo0IFhogTIaYOCqXNMpXOTTWLAiZ0KSONkb
				PXaOCp+JfUuoT88Xwewe/4lQH40ixPVqHZ3YlqxAA6MePDBmmkGXJzud7K4AhFZQ7nUVmUFEjmRA
				EIZYTT54payBY/q/Q80hDU7V+NsR5B0G9MzBpGc/AFzZSCG57oc/GPR5gakuu3EhM1lV1SulJoqg
				xbiGuYSJwme1MQjezw872Udh3E+piNbyWj5hJlsUGCc2LFU09nnbLxRXCM5JekblIuOCsOqhA41G
				wBvc4vjAKAOIQHo/BS09fpr34RJDBPgbWwywb4nxuMJQtxSr/DyTOjC+13E+OjgOduB4JZMVJDeX
				/KXlRSS6V6FF+EFDCkN7lRICcEt7wln/BI8CzEMBOhMCORhgVUEKOcA7BaHHU1bOroiIlN0LgyoI
				gienA3wDgQMiQ6FQUFDQGBQUFBQUJAbNzExwZmYkUEREZETkv/z//9sREV5IdtuQFMGFJHFjSJKk
				iSRJMZEkKUwkaSRFRIgiIq6ICCsiooqIoCSCgiRBQUGSoKAgSVBQkCQoKCgkKCgoJCgoKCQoKCgk
				KCgoJCgoKCQoKCgkKCgoJCgoKCQoKCgkKCgoSFBQUJAECQoKCnqQoKCgIAcJCgoKapCgoKAgBgkK
				CgpakKCgoCAFCQoKCoogQUFBQSFIUFBQ0EzQzMjMzHxmZjwzM52ZGc7MzGZmRjMzEzMRZmZmZGZG
				ZGbmMjNjmZmpzMxQZmYmMzOSmZmQmZkgMzPz+f8/BP//P26xWB4XEYuIWETEIiIVEamISEVEKiJS
				EZGKiFREpBIiEpWI/6GP/8NHxH/h4//5/+b/l4/4Tz7+j4//4iPif/D/Ax//Z4+I/7Lb9uyw7dm2
				3YVtzg7bm9221doyRpJhJDncJtv2bbIkVZIohcPhKRwOh6VwOBwcCg4ODg4KDg4OHrm43FwTE2Ys
				d8uJJIRBRj6Xu/R4+ITcDcFZDk/wyMXlejUaOpa75SgGGTjyudykTcjdEM5JCk3QyMXl4oqIEGO5
				Q6ehoaEzM5uZGY2ISIyISBiRf/5f/v+2bduu3VLadtK2EpIMIckg5DbbJiPJn6Io+iLJniR5BoPB
				K0LMAz8zMzOfGRERi4iI3P//37/neZ5nz/M8r+vcdV3XdZ07juM4jjPHcdy2bd62bdu2zdoWvG3b
				um3bum3bOrmnY85GExNmpLdUKBNJCIOM3O/57Xo8fOSya3qWw8Excrdl11A1Gjpyc0pyFIOBI3Kv
				4zbtsbCRW5WpSQoFjfSOBmOhiKC0BUlyeTqcjSYmTIw8MCQkHo/HY4//t9i27TsiFo1Go8Fg1OUY
				EVssFouFQlMoFAqFQhFTxMhdThEiIiJC5uPpcDaamDAjIhdLhTKRhASZy3+/53c9Hj4W33ZNz3I4
				eCp93ZZd1WjoUEiS5GSf13GbFgsbicI+oEJBI3dMg7FQRIQYufuYGc/MdESEEhGZROTS/4f+P+i2
				x7bFdt+2btuWJIMkFySn2LaIbQsxSSMZ+V0uPJW7ZNjI5XITE4Ll7oTIyO9y91TuMryRy+UaE0Yo
				E7Ri4Amxo15oEBMiQf5/cLutBQOVUQsGI/cEKC0IYGBAgf///////////////5/1WZ/1WT/++/dX
				f+HFI7769eMh7hB3iE94uCd8wsNVPzzcD/fD/fBwP5KkhcPhcCwcDofDwuHg4AkODg4Wta3VtlXb
				UtG2U7StFG0birYNiradiLaViLZ9RNs6om0b0baMaNtFtK0i2jYi2jZEdNOom0Td9OgWdXSLNroR
				3uUWulUzJBkhSDKEIMkZkpQhyQ9JekiyQ5IcktyQpIYkY9qGackhSSHJb5tl3NZxE8VNFMWJKAaD
				kmAwGAwJBoPBIIGBgYETGBgYKCHI/XKjcUyYkd4lJ5KQIBu5Ve56xMNHwu9yZjkcLNN1XXfXrevw
				bQ7f5vBtC4dvC9626bZNk2qapmmvFgoa8bY2fNvY8G1bw7dNDd/W8JmZ0BHxVESShP///77CR16X
				nmWGtW0M38bwbQwnyUCSMt8kSbbpkmRJUjQiGFyEJG2apGnbYuEzE8bZaGLCzIhERIhE5PLfj//v
				bbN2RMQUi5Bim8JLMojkKE6QsVgsJLbt22S51FQpFDTCbYvwbVOEb1tE+EKECDEhZoYzm4kJMyIi
				IhcRsfx/+V2Ph3Nsd7RtuW2E8LKrGg0hPHTknjIsLCxMZtu3zVvYyOtSk8RtM9s2s20zEwjCxMhI
				I2kkjSQkyFTu8pRG0mgmZNo2SNvpdOacmRk5yXObx21arGEjN6uRNJJG0kSYMGHCNdJIGkkjIlKR
				ICP8hZseD9fIw2XwLCLTtq207duR2yVHsdJMJpN1MplIJBKJRJVIJBJJSEhINCQkJCQkJCRIaJAg
				QYIECRIkyASZmZkZmRkREbmIiPz3//93bdu2Sbdt27EtSVIkSe77Htz3fd/3XQ/UdV3XdV0fPR6P
				x+PxuMTj8fDw8PDwh4eHh4fPjGdmZkYqIiIiwsn//9/+27Y123bbWNu2ZRhJkuRwnud5nmeZ51mW
				ZVm+LMuyHA6HHQ6Hw+FwOLiXZmambacZkbaVRNqG/r9tZdu2x23bVtqSJD9J061tG9O2jGnbxbSt
				Yto2Yto2xLTthGlbCVOSD0OSDkOSDUOSDEOSC0OSCkOSEYYkQxiSnCFJGZL8tHVb9iQ5Q3JDkhqS
				jCHJMCQ5QpIiJHkhSQtJVriNsm2TbZNsW8i2Bdm2+bbJt+3fNn/b+m3jt23fNn3b4tsWvm3jbRNv
				271t9rbV20Zv27xt8raFty14kqaSJJUkSXolSZIkqfL/t11JkiRWklZJUiUpKkmhkjSUJKEknZIk
				yZIkSVKooVAoFIqBbdvAtuXddmZmZmZERERERP7//3/btm270+l0Op1Op9PhkEOS5Gaz2Ww2m81m
				o9FoNBqNRqPRxMTExMTExMTExIQJEyZMmDBhwoQJMzIyMjIyMjIyMiIiIiIiJP+LiIiIbVtERIQk
				SZIkSZLkSI7kSI7kSC4kJCQkJCQkJCRIkCBBggQJEiRIkJmZmZkZEREREZH////ftm3b7vu+7/u+
				73ue53me53me3/d93/c9wkbucud5nud5nud5nud5nud5nqdpmqZpmqZpmqZpmqZpmqZpmqZpmrdt
				297Ytsa2Y2w7jG2P2LaIbV9s22LbFdum2PbEtiW2HWLbQWx7btty2/7b1m/bvm35tt3bVm/beNuG
				t+24bcVte7et3bZ129JtO7et3Lbhtg1u22nbStv2bVu3bdu2Zdt2bVuVJKMkGUqSQ5IUkuRJkiZJ
				liRJkuRIkiJJBkkykCRnJCkjyY8kPZLsSJIjyY0kNZKMkWQYSY5IUkSS17ZZ21ZtG7Vtm7Zt0rYt
				tG0L2rZNbNsktm2PbZtj29bYtjG2bYttm2LbFrFtC7Ftm7Btk7Bte9i2OWzbGrZtDNu2hW2bwiQp
				wiQphEnSjCTJSNJHkjyS1JEkjiRtJEkjSTGSFEaSRiRJRJIukmSRpIokUSRpIkkSSQqRpCCSNJck
				uST9ERF+REQfEcFHROwREXpERDwiIjwiYhwRIY6IuCMi7IiIOiKCjoiYIyLkiIhwRERwRMQ0IkIa
				EfEGI9wgow0y2CBjDZIauaPcaEJjwozMXcpEEhLkI7fLXW88fIR3uVkOB2vkjnJVA6OhI3OXMorB
				wI/cLjetsbAR3uUmKRSkkTvKhSIsIsTI3KWQn5nxzExnRCgRkUlERPr/0P8H/fbYttj229Zt25Zk
				kOSCJBXbFrFtITZpJEkk6TExMTGOiYmJaUxMmDAMChMmTJgFhQkTJoyCZmYiaGYmBM2IjIiIiIj8
				//3//W2ObW9sW9O2MW0bpiWHJIUkv23etm4SRZImkiQJCQkJCQkJCQkJEhISJMgECRIkiAQJEiTI
				Z2Y8M9MZEV5EZBcR0f8//v/hvz22Lbb9tnXbtiVpkpxJUt628LYFb9JIkkjS4/F43PF4PN54PDyc
				DQ8PD1/Dw8PD1ZmZ6MxM6IzIiIiIiMj/3//f3yZte7RtsW2DbRvYkkOSQpLfNm9bN4mTpC2B4TMi
				v92SmxQRFjwj8tstuUkRQaEzIr/dkpsUESJwRuS3W3KTIkJw2IzIb7fkJkWECZoR+e2WXMQBCwBg
				oIAAIGAAAQkMoGjbiLYN0ZJDkqKw72qxMI/cLSeJoaCR3dFgLBQRCjFy27bYNskREcu2SW5u27ZG
				YXtq2yRt27Zt27Zt27Zt2w4GBoYEBgYGBgkMDAycmRmZmZkRuYiIRUT6/+Ts1/Zr+7X92nZtu7Zd
				265t17VturY917bl2rZr224sFptYLCxMwsLCwh4WFhbmmZmZmRkRERGRivz8//X/VbkryyO3W9ut
				bdY2a9tnbdusbZe1bbK2Pda2xdp2sLYdWNue1bZlte2vtu3VtrtGRESM3DZX297qcDgcDofDWjgc
				DofD4XA4HA7HzJIcxWDgTPZ5HbdpsbCR3KVt26VtO6y2bdujOjhYnZnPiIiIiIj8/4ODg4OtYNu2
				XdXBwcFU27ZdS9IsSY1i0LZt26HadlBtS1IEBwcHTwQHB4dtO2rb0bZt25lxzMzMzMzMNPhdZzx8
				3LadmcXMzMzMzIyCZARJjnRmQnRm7rZt27Zt27Zt27Zt27ZtKyJy+e+z5/e2bduGtm1oK9JWRCRC
				RURERKRtQ2jbzrAVkSRtK8O2bdu2/bBtPWzlM8PZaBoTZqRt27Yctu2G7ftf83+kbRvDtg3Dtm3b
				/yP/////LyKFgj4h8Wjb/rf8///bdmVmOCN3bU9s27ZtW+K2DWFrt7XtILZt227bOdtWztaWZNu/
				bdu229Zn2/Zsbdtte7Zt24q0bdm2bNu2bds4W7du2zacbTtm27YVg4Eyk31t2/Zm29ps27ZttG0d
				oaEMDQ0NDQ0NDZ3ZsCQ5JCmLSIiI/P8ffJYkTZJT29K2bdueLEmSJN1t3bZNkiiWJIMk14hQRGBg
				YGBgYGBgBJbbZttCR2REREREfvm6bd+207btbWu7riu7bhu3jSS5bdu2Tdq2aduCEREYU4SYaVhb
				SbKZ+YyIiIiIRZWkS1J3m7Zt2+2qSlIlSSMZJLltW9hUSZIkjSRJ3OU+QW0lWTPTmZkZERFKNCLi
				ERHTf/22bdvhaEREo22D2LYTjIiIiAiJKBeNRh+UZEmKiIhoRCPaRtsyGCJEiM3MzMzMSO5SGhoa
				GsH/If7/t+0xPcvh4Kn0daVlVzUaOhSeJkny27ZtutvWAZxYqPRjr93tA1MdEoFRxigE5oiYehQA
				Jk4VB4GAwwIKYHDAywYf/vXge4N6gnqCvYN6wb2CPUF7B3zwr4/fE9QT1AvSE+wN3gvqHew56MM/
				fXyP4F5wj+BecM9gb/BecM/AH/7p8fUEe4P1gnuDe4N6B3uDemDowL8e/F5Qj6BeUO9gb/BeUE9w
				LwEf/unje4P0gnqD9oJ7V8HN7zFd9BJzRbqFibznXWG+T49jiU1nW2ZFIc/Dk2elFzQbQt6VUAqB
				uaU8RC3AipGwAU2eUw/q5wuBK52nm/9Sx14Jk4yCmBo+XTO9ttWQO2Rbbsn7h+5lSmiFbLkVm/iZ
				IPwzanpzpyG3pWu5xfaP6GyU0A6q5RZ3/9CzTP+EieL4LyYPb0icXtpnyAXiWW7h+0fq1kkotGa5
				ZbZ/yHYmmZrTHgMlX7/o2Mnw7erpfV+GykOmFmSoYk02fiCJEDv/FCq3uBGSJGZsgpvOpOwDON1j
				ock2jstU6DfEOVkUTeRwXH1EvzvOiYvoFvqFQK0Snkh0LwgOHlyiWyeSeGZl59ytT2FXTTt4jyms
				v8yPyDZiif8dZIQfTlSvhY2Ymm9oDyCUEe1ikvJm+4BaXmvn5MuL7dV1ebjdMSgXtPtUymbtj5ay
				D0e+rEgQDbmZkcgC7A0LwacjnPropls33lzRnpqPNJ93EBkeMspy1oHUcSg6Bo8zvDLTehHJ4rd4
				WZuDD9/wrl3rDY+Lhfie9iiyMqJdQlTetE8I5bV2lsJcLZTM0lkKV+lLBz6uKIQNzSqklUXplh1l
				cVG9dvTTitZBeBJRbspv2Z7B4efZ1yvjHb1D9CuIxxQmjP+prw5CzYW9T+b50Sz4hyI1nXK+W06Z
				1TzauvGg7JoZzAkPb8VONws0zrlDYC18BhvrV9Zohrc/qUp2gUZo6lycWFZZ48+SRtRyqKDcLehe
				FoZxBbzUyh2UDnY4t4fJyOypa5RxKsWe5XFzIpv0cr1F6XoJUkP+R5XdN3rxvpaBUMMlTaPB1LJ9
				Xov5c6lpMbbYu6kaW30BhGtKqb7tDRsQX46NLZHEo0jXtAcwGhOtzrnY/5cAzBVPMfABOU0nMR4J
				vhaTwXK++8wXWUgWEsA+7qfdrnm+ES7xCN7V7ER43OCWDwBFDT70GgRf+drwjdktPGci16l/8uT/
				r3VeET8akHsLNULXrpXpcn5qojpGzCEwd0Gvr9Z/0+sV8tekKXvYBoFRc2OXSvtrNLfxNuJyMSY6
				BGD7ejr6u0lLaNjiWcqmxobKWhuerHClmG/ccTgusg8yQBDxmGFzY1u1tL4Z1aEOZYyYupnXRXTa
				p7M2AWILJ3DnGtsJ7e3oWPdb28tvCuYBgcueHSmmf2dNbMMWBk7/je3LK16TPRZEwjt8toEE3b5H
				85VVLrw7yLtPZ+i4NS9I6ujrUTY6QWvBGFECcBJEI8O3+DiRBLndLGQWQQJ69I7OpKOV5ds4y8c4
				usZOhwdmfXtzDULQ+yO1fzPlfGFuyO6XApz1PPoxln/RMm7ZiSMQ30Gk6YVUXF8QtmynnDnGZrI2
				BTEDLB/wnSKXHWwIumUB1/ZXXQnybSADZRyjMlT4LTcsoufLkYn5c5T/l1ccQpCV2fDNpNxh4+W5
				O7Hr9QGH6YbIw8C2cuQk1sOXr7AT+SUikWKwy+12/wA7afaFOjzDDtQ6oGATuAl71RW8GnmyUDz0
				+xzpC/FyL/Pa6CvspbJYGJwdcJWgFZFWRjoH/+vlAfPYYQVs9NsMVoT4SkArh4Oh/nh56DwvWBi2
				0gbAD7+5CrQyEyfyXy8PmXUKU8BGT62RBuz1qVY+2wH/6fJgc9BgJWzyXwauq3iodL/CauWwKNBf
				Lw+Y1w07wNZVCDYi9aupVq6vIP7p8nAzRWBK2OStsYYG7y9jpB0h75TuUPgAh5LL4Mza/gVhL3oA
				uL3N2rVyBlPlu182NU+RTsO+SPVeV6uMdxj+sFC+Z0KSU0dxqqmyiFaM8kI1JI+7UbbeoYrNTAjb
				rDVHEdrXc618/gDsh8uD5qHDWrCJvxhsiOHKp5VHqL/veNnknLJ6Azukma20PF4FauWKxF97XzY1
				z5gehl1zYpeh4b7j8MY98yUSlHzkmFhMhYsISTQvMoNSvBuzBcZVAGYq2MitWsrAvX7RymexLKGX
				B5qTFiths38zchDilV0rR/SMCb088LPCdGFQOezeptDCJg7IL9jxpHTK4YOu5wsKJwdEKUCeCyUb
				B/zI7N1+rVyLPDaB6dWpQ5yvSkHXznYQyR2B3J2b39qKQXgqxeHZn7jw31UgZG78bHTxz1nsIi2C
				T5JzX1EAx5mCTW20PlUwUAIrP/2WC8ZIu4g80cCWUhWsYHs5QHZwDh+pSl8oQul0oAQKNq6lqDOi
				HmCJ8KDD9HVXlNzXtXsYvgmavseQUjhWIzxRq+iCim4i3qiHn+MvnnYYhaotTM6RBOq0/MJooem9
				oNVJn9PI9Yjfrz5s867/ioOou3YlJv5u/++XkP5qGqTuXFb2t8e4+8r/XtepYbtLn4bK+y1AlEa2
				19c8WxBtq/Hfok1mBeloS5ygOtoiM0iNNrwEMkTbs4KWaPNVUCfaXA+UizbTAOWjrdpBjDWXj7PY
				qw3Ob7+toN6vQ9bhMvrr3xoNM3YxhAw/5Xrc768/Vr4ZncUpVg+Er3v2vcIQvq3iviyhcvUpCZle
				4J3Kl8nc+FsyUGRnUdSA//T3vRLWrqCgkJ3hq73ynvYw586SqbFNavfqCRHPjuca5ypS0Ku1MQ49
				GGRRtPMFrUwSeKl2xpMlg0yKRp6wk8iDj6WaeOpiEkuhiQdmAnfQ8+gjHF1MS1kV8cBI4CxwP22U
				swljqaplPiAJmAVup8xzYsUslrLJN0QSUcDtlDMevJhEU1fxhVhKFDqacpaDF4N0KmX+YBKZQl2l
				jXLwYSiLoo0PbHJSQZ+3m5634Wowqn2DWzWGeibty+wfTdjHgLcYa21TfTb2hyb2Y+ArplW1KTeb
				/aMZ+zHwFGOlbaqfzf7RxHwMdMW2+ZW5y8LFuqW6QpmKFOj62qyjXgZ5FM38QS6RBZ5Km/XJ2Ui2
				opknzGTioeOpRjy5OslWUueBm8AZ/HTaGEcbptKuyrxgFrgL3E4f8WTKWCxVuR/IIvSB887MnYaZ
				mak84I6ZiwkjYGaxwhszjmvF+9C2Vbdg6L3eR8wSx8Z/1jnhUCPpqE/+xAqj3C6sjSkhsw/u9xdC
				wjP4n3WdOK5kOnXTk7CiaN8JbjNkwOCD+f/EkdTZVCgl8FQVKXA71qWyNg6TxsbdvMYvX6MhWhHM
				3sMkAPy+NV4i3US4rcI6R52jZEPauGMlA/j/F0t6JbUnGo7IQML3+wdWyPbfzAqsbXeR79JltRVH
				tI2QcEnfBnPrZEA+ZJN1wWWube5Z4dsy4lK7T+fW6ZBU1Nb7ik1HCiWkD9tLVbNdjlPz8kEKsYhr
				4Wdd3aQC0CtUk5UI2Ue5OmtRUzETIHQq9of+SCN3wt+s7UXOErG0HuZbn951dZ7YL6MVJAtRwmuh
				YYeUFCv4a4D8T82DCW1vht/c1lwF4YeseSrgUai8/5ivEU3cBZ953efHtm8oNh0olETjUxho8Zg4
				/NGwf0moyyczQVwalhbEjQITPErlonePNNZDYSqUDTetPNO9IxWzobAVaodNV47prpFeEWY23b5n
				eAu8Hya+MglSHx9CCiqBR18CjeMZjvJTjCxU0cKVKQIz5cRKKrRePMu2QwXok3NnOEuphDJxiFNn
				J+lKgG4W8dvgOOT7nXEY2W/MLIdTKhoDOrApMebPKFsIYGZ/Hqysr7jOdIBserPvSzap3LpNGq88
				fBVdIxqzItZ3Gav0QNuMQVcV+scP9v3eZh73Rv8zHahEDYiE6EwbdD3Ke+DfHW0B29/OlAUaWo+A
				CghTGlNtNZSASO1mpJvE0XhvK391OieqWWsSjEaDphhv1oJo1lrZtvkkHNhLjkw6HPmvfuTkzoTW
				oReZUduemGplP85Xj/4SI9GXR2ORi0UG+hvrEyXzR0AQxqpiaRNvQesgb9p7rUMX4iF/hyGons58
				ItHCfTFv3lpYTEQYCo1BqoYY6Df2JwLDxARwRegPMSx+QzQ6tDhB4yq2YVz1ROwTbVSIZb7vFKtW
				f4+t7CtBo4EKM0P0jfmJ7ixlO1d5+nvsN1+HxsEYl9E4SjG+A8jBTYQ9EZ/rXq/xK0p/jYVZue9k
				fHON2TiAr3kP2zjXaR1qoYRwINrNDhsNwHV8RKbvkXLaZyq52SyZkDSS+jOGkOUvS61reUSDfINs
				FA3MZRRUWgVD5aMlblMsaY+gf+wLXmo6xWUESDAGtLBW8HVZFDLc0LBzMRDW/AqODwFcMoKiFrK8
				MURYAiK3RTs8zlsOqDDBA8uhPZAVoGBzYwni6pDB8hzHOOwIf9HhsdSroIX+qYcYkEExMPTXXRJo
				+XXeBuq+rho5VIieOASMWnWZNxYt1OJJRJ4UqoZ5Rye3QNrR5eY16uu5v0CQKILDWP3RgWOsSVWO
				N2gC4rfJwG9KJQCU7WetzVooG/56EJMXh43/hou7BNDy4qp9pkLzBFXRgXNiRA8/MsoR8X8IkgDV
				Jiz0p2zUEQWCyBx2+DdLAHX/zTRB+b9VN6AKQQf3Dq/xMPZjx0h/PnRWKHobd3FgYpZcN0oBt5IM
				JZ0TS6emWTuC+91nbTvKU6EWkmpM4qAUncMGYVerTLUvdGAbTDUBufKvzZxe71NI8b/7f7Pi+KpD
				kHneUWvkZVfr2cfVzONqu+P7OFAv8uW9sQUwgXb4lPv56j7Kf309ByHuzjF9QpQftVBs6Mz7d316
				XGF9xt+FxKNv17MfPz8KQbd0U7XzGIeX5rgkL1/UqragW++/5r/RGkeHffpkWOF6cvh2yAWdVp+4
				iViy9mIvsKRAb0nuxATrWxEgEcAm4NZ24DjH1gV/NKM8UmdD9BgzoO/xBESAqev2iU8q1vcbiCrp
				GJ9vQCMgKfy3c2rkOuWLIgeTDAsxZg/EDPGyge2xiXhk2ERusZYLZ3l1lEc2MnQi26hlxbG8Pcox
				jxwakS3ScvEs3x4VoE/KvcloIvIcqwHCuDfCvwrOhnVY0G2xfLxus9zEhf/ip63ksSBBx7IwYncS
				R9K5kJgZhGiXxjz6OBBDWeoLo5QY4FbKLIdeTuKoi3hhLCUNnUyZ4tCTQT5VMT+QimSht2pGOHgy
				jEmBLot2PpDJRAWv1k44OZo5uDwmiDnY9n5ZgleqSOHv54I7F0fCNc1Y9ztJMcyiv/sUJcVFK6PP
				FgTaQzRaDA5DGW3yjEcbT+Ipi/gcgRbzUkICaO8GpbmsqJN3rqYE1Y/OAsWa+wVHp9RRLmo85C6f
				n4vjtx5rj6bnjVroL2gk7vNagCZUv8IViCxHNamhGR9tmOQc3eel0LdusjIokhzHOEpEuAtzHFyY
				XcQ3Aub26DTN8qMdzcRcxtL+PrKU29u/x83llvbnkqHc2v6ebCm3tP+PLuX29vfha7m1/Tl8Lbdr
				fx9Zyu3t32G3ckv7/+hUbmt/LjaWW9r/T/Zyq/bns91wV5vO239mV1CApXnQiQuqE7JbcEqA/2w3
				6KK3e/Mb8BVkYC0uXJpHEK6yDZxLNeHU0SSWYhOPBDGTBAYigsUiCYXsT2G+I4sn+RZFPEArkgXc
				rjrj4Mso2mrVzDAzhuYQb8DC2bamuQXJqDosP6H2SnMO4bHQCkg1z80ySprhxy9Aaj7P8Cu0BTB4
				czajZGL38WHNms8fjYU2zwFvbs4o6Wcfv5iw+TyLr9AWaW2esxklE9XHhxttPn+uFdp85ea5WUZJ
				H3387sKb+nx8lfTmc/5K1bP5hK++7vJdPqfTscI52lN1nHxCzZ67nI/PiViucF54qnoUn/B9wzlX
				4LDQ2gg5z6FhJUfBx9fOWTgj2BZaATDnudlcSaP3+IVWC+cZxYW2wNduzhaWzOQeHxad8/mLutDm
				cNrNzZclndrjF5LOZ8we32zX+byYWvWJPf9t83S3Krf1hMPZOY/Vc6bZO5/PzVXdqWfoKlRZt4S6
				1O7DPQ3bAOuYSzD+d433CZ1QPRW6dnBNGCSZMB7YXPeHTLMF05yjDXSnWxpmlYTpEyEp5xwySmgN
				z4R17nNpjdXYfzzLbIUmoX1lwrYy7UgKC/Cnus6dlGP85sL5vBuDnRKSB/5EjoQzMnKuFSxKmM/m
				N39oNnWDf7XcfBb8S2hn5+bmxaYJTY+NhMK/2WVz7AntX5fQnEJhQWZV0ODqFqKkpdAKOSrMZ4cV
				HgSrc4NL1XJ5zHLGy7IZwirU3JBIH+mVU17ZgFdOeU+FpPrX9aAypjmXU67QzmPJzQsZFroulgQ8
				XR9y51miuW2cEubvK4xQlnfwmFF6pGkW8scoB3NuY8ODz+jC2dGaeYbCjj3BRgRDyLGJp4qaBxqJ
				+yzDcWd3gTwSMcOZysSPboc7A5kI6bNPTZ5xq+H0VOKnr73N8mR8jUFv7XuigNBp0ovIs7Z00ik6
				a7LAyjeJh+RqUikDf3Gv1TtKDk/5qKPuxuiCCwYC/BoTFxfmBuBc+bb9HbUDMOjF6TBYxHdUfGVp
				2B9jIsGKjzCcA++O/fGEQweIUy+QWikqGd5p2d6J1NHUykLPN/xCvccF/pRq0wbvD6rzOZOwEGLF
				zhHqWzSi/AV7WsKtU00jTY1Il/BtKldFI7i6rAO4u8Jsl44Hd22d4wEP9OtxHkT0LXo2y3q1uj4R
				xGPsHXYNBZj9DP95MG0aOi/1eLSJ2XPW1ibSnrPeNgFOeizxM4UIBUAX3/GefFK9ZzgVD5XuuRdG
				8+tJ0beKid1QCxxNtfNPHObsGSChQImVED6tiPhzDssKB9orj7dhy+4MuL8HBi7oj9z9Zww6D2Sd
				Q6f75YXWu1l07llEY90blw8XWZv5aw9FgYEpbsT9/rLT/Ai94pRfXN+J1d3xaquzcngWmXOYepeA
				JAMF+GRQEYg+jD4haXNnYEb6OdJYXC0eQKFJMPNUHV/cv64hOSj8ifSxdQHmHr7YhYE3ijRdcueX
				bLwDfyahlfQhHUvioBNvcw7bh1fuB1ou9ffBzoxaJ9B2HIcG6+kKP2QvYBYFXbBf7KzRG0la4wCY
				aJnjwOMvatDT6yZhVfNo74wV37YCsLCenbQ/FpEDbYG04ZMxZoDLSB2ordMy9/QtwBPNjvMLRoGh
				ZjiK7vVRAr1e8X/9o2nWsyM5XHX35uLA76/nPlPelPV/eEutLCBPMHmxOFTMJA+zQCaz/MNbVec/
				FyCGNFExhzLZQ/Xvs238tXlDYRjlKU7YGd7AKlOXEvwcuFzge07tNii38PL5At3c6Shy8cuMdmk8
				8ODvYEMG1ViA7buwchMStwcoN2z7jDqRccEk69AjlpCkz3GTJEq04wXzQlrdOXiW9GbOPWtn3LUT
				BQrH+n/WkFHSX3l7VdPFuvNwxhQU3rMkDYwrV/Ni/qShipeFotpooV1Py1pu79XSCjZNc8ibN8mO
				FPzFvl8k35ReRRxdphHkwyIE/KzMZ8S1c14CqHnJso4ruSouaENhB4Ws40jJeMUlrMNdq1l6k6DY
				RAxpUCK49LtfsYbQv2hpqgNKxxn8L+9glJ3/3dD189UaCRTq/teizGR+DcAbWWLWVMj+rg7F6OQo
				YpEQKrkCI9mi3yVwHh1ssljExkM6EREuYQYwkvP8rtV5dF8LYwGAE6kva7jcIsLI4QReCi0s7a8g
				+J70luBcZBlmNFFW3svnpINHQ4uo4EmrnM0VAGFGsCnlDRsnHeT+WaKjkxrcYxGKllGOO3nNvUlH
				AXwW4YWT2hsyF8hZGUlrk7cAE3Ww/GcBWztpBLS5gH3MCDdaXg8t3mqysGPktDMrX8yheWT3oN+T
				L91dH+uF8GenOIr7MpffI5Jq/C2q5R18R1+klT0dCIVN6BHkY3+Bxnjnb7MX1xud7g0u6IjpPsUp
				/hfpjACNye+jycz55V5Z0CUBFXTpW58uCFUa6hGQv37j63YH2r6XqDKeAnTzC5aqj96Y++vh5Luc
				zgAd3/OnqOr+ArsroAM2BPSHnMREAC2O+UdD+P4rPfA7wnK/GFsY6ILVBLoQ/oBuMC+gC8cG6ILU
				APr3/E8fR//lYfsjhUq8b/+iuPuuK6lAl0Ab0JVNBHTXIgA9Ivinwkj/oiP3IxB8/wLVHugCRAm6
				MMyBLrw60D2EYEkP6LrvA7pG+YCOhz+gMy8Q6C4fBLqjDIGO/kSgSxUR6KxYBLoCNgId7Y9AB5Yk
				0E1gCTRzrxTai0ugOzAT6GrfBDppeQIdBaJAB8f4qNyKfhEtFvQp+5wOaOmLp2eP3OH3CxHLOxNl
				X5wXRUDzHW6EXuhUOs0k2pcR/h7Rr/JXdLN3thr0AoTSBfiFOf4ttSAiPvcLh7+Pzn/7S3nUu6GF
				vth35mmoJL+kNPiIwHu/hgRkzqhsL/fsOi2F1ZcoOj0CwNHvDH3uyCn9AhGQ0xyU160axNmeZXWI
				zdphy0NnTi20lMo37jXTaE1/myPGKdWk3SexfFXmuTb5XSQF/YzuswpGbLhJ0cdyN10g4I/ahFjD
				KjTRhNV1Ag6rDYi1vEIRTXldSMDy2oBY0ywc0fzJywT8yc2J9SfDE83AvEZAgbkhsQIzHNEczosE
				PJwbEutwhiKa4bxGQIm6AbEua2iiadgrBNSwGxJr5IYnmpF7gYCRuzmxXnEIonnFVwj4ijcmVomH
				J5olfoGASzxRo3VAW2ceRNz/aODvaOB/NGD0v4YeSXPk5siaKvHRRrnE4y7rgBaIzujRxJ95f3Ud
				0FAsqDha/H10nzWK/mWsSdY/hzV6r3+I9Mi0oyPn0bRHI3AETbAkiQIKLJDfY310WGSCuBCPHL2z
				HcGQjCNfB7SKfSYQBv2tTY+nHH0moBX93E+uA1oULy7kUkU/EwpNJawDWixtmEc1jj8nlRX5PESu
				A1oUd5mKZOsARUn7TfwKXQp0DACWYD4LsLUDmaRIE5uTuBM6ADoAOgDBqt8mmmlJ2aJCqn6baKYl
				RbZ4rOq3iWZaUmQLR7jqt4lmWlJkC4qq+m2imZYU2WLiVb9NNNOSIhsIVb9NNNOSIltMvOq3iWZa
				UmSLhqt+m2imJUW2YFDVbxPNtKTIFhJT9dtEMy0pssWiVb9NNNOSIluEA7eJZlpSZItFq36baKYl
				RbaIB6t+m2imJUW2qJCq3yaaaUmRLR6r+m2imZYU2cIRr/ptopmWFNmCogIBtKTIFo6oqt8mmmlJ
				kS0oquq3iWZaUmSLiVf9NtFMS4ps0XDVbxPNtKTIFgyq+m2imZYU2UJiqh6B1Zgh6B4AESAEJwjE
				FkaQD2Zb1NCea13Lh9S1rtJpV9O6SqddTesqnXY1rat02tW0rtJpV9O6il2B0rK27repa12l066m
				dZVObXuudS0fUte6SqddTesqnXY1rat02tW0rtJpV9O6SqddTesqdgVKy4pKANjqZEvL2rrfpq51
				lU5te651LR9S17pKp11N6wrWDewMANagPw6wpQ0MwMqKrOzWOEk+AToAOwA6AKTIFgxX/UR2O0OK
				bCHRqp/IbmdIkS0WU/UT2e0MKbJFVLDqJ7LbGVJkiwqp+onsdoYU2eKxqp/IboMiW1RI1U9ktzOk
				yBaPVf1EdjtDimxBEfGqn8huZ0iRLRxV9RPZ7QwpskXjVT+R3c6QIltMUNVPZLczAbJF41U/kd3O
				kCJbTFDVT2S3M6TIFgxX/UR2O0OKbCHRqp/IbmdIkS0WU/UT2e0MKbIxHqz6iex2hgwhCMBPZLcz
				pMgWsWDVT2S3M6TIFhVS9RPZ7QwpssVjVT+R3c6QIltQxKp+IrudIUW2cFTVT2S3M6QEgdSoIeR2
				8WvsnwERPIJAaCIkBPk42x42FMQ+7xufNvZ63/i0sef7xqd2URTNCj/Mvu9Z/3b2fU/927Pve+rf
				zn3fU/929vue+rez7/cYgVGn6phDCqrs623vx+a+xxufNva83/jUxj3vGz9t7Hnf+LRjz/vGp417
				3jc+bezzvvFpY8/3jU8be95v/CmIPe83Pm3sed/4bGPPBFBZjAwA9mBAD7Cl2Mwx2N1dEZHaA4ZO
				BDsAOgA6ADQjEvHbLTlZVRHNiET8dksuRlVEMyIRv92S+6aKaEYk4rdbcp5UEc2IRPx2S66LKqIZ
				kYjfbslxrwoCIxLx2y25LqqIZkQifrslx72KaEYk4rdbcutcRTQjEvHbLblaq4hmRCJ+uyVHYxXR
				jEjEb7fkZmsVBSIRv92So7GKaEYk4rdbcrO5imhGJOK3W3KyqiKaEYn47ZZcjKqIZkQifrsl900V
				0YxIxG+35DypIpqAYAgMQkvumyqiGZGI327JeVJFNCMS8dstuS6qiGZEIn67Jce9imhGJOK3W3Lz
				XEU0IxLx2y25WquIZgKB1JgRoN8AEZwQJBBcGEE+MtX1Yhh1muvFMOo014th1GmuF8Oogy7QHOPI
				Oas5xpFzVnOMI+dkzzSMEtX1Yhh1muvFMOo014th1GmuF8Oo01wvhlGnuV4Mow66QHOMI+es5hhH
				zlnNMY6ckz3TMEpU14th1GmuF8Oo01wvhlGnuV4Mo05zvRhGneY6gTm0CgAmHzMMsKUZA0RIks2K
				gcyBQABAACYAo4po5k2IIAhBhgRjVBHNvAkRBCFISRijimjmTYggCEFIZGNUEc28CREEIcjIGKOK
				aOZNiCAIQUqNUUU08yYEEDchgiAEKTVGFdHMmxBBEIJMaIwqopk3IYIgBBEyY1QRzbwJEQQhSCDH
				qCKaeRMiCEKQIBujimjmTYggCEFkIkb/////3d3d3d3d3d3d3d3d3a0gBCGRY1QRzbwJEQQhyMgY
				o4poZuecc875/////////////////wGB1agh8B7h72cRKAQKwuCFEeMDxybjGMcoRmIUoxjFKEZh
				FKMYxShGURSjGMUoRjEUoxjFKEYxjnmtQwm5PyOO0ThACnnf++JSrGQMQ7jEVo5x4FWsZAwjuMRW
				jnHgVaxkDCO8ysb73heXYiVjGOESm3KMA6/KiGMUB0gh1/e+uBQrGcMBzCUkRQDKeoQNEaCnkAPg
				oJCbdkVEyo7FABBH1QDXANYAMWFyT4VexVgQPSZI7qnQqxgL1mNCyD0VehVjoXpMCCP3VOhVjAXq
				MeFyT4VexViYHhNG7qnQqxgL0mOCyD0VehVjIfSYYLmnQq9iLATrMaFyT4VexVi4HhMo91ToVYyF
				0WPC5J4KvYqxIHpMkNxToVcxFqzHhJB7KvQqxkL1mBBE7qnQqxgL1GPC5Z4KvYqxMD0mjNxToVcx
				FqTHBJF7KvQqxkLoMcFyT4VexdBjQuWeCr23pAYICgRE27Zt27Zt27Zt13Vd13Vd13Vd13Vd13Vd
				13UDekyo3FOhVzEWrscEyj0VehVjYfSYMLmnQq9iLIgeEyT3VOhVjAXrMSHkngq9irFQPSaEcLmn
				Qq9iLFCPCZd7KvQqxsL0mDByT4VexViQHhNE7qnQqxgLoccEyz0VehVjIYweEyr3VOhVjIXrMYFy
				T4VexVgYPSZM7qnQqxgLoscEyT0VehVjwXpMCLmnQq9iLFSPCeFyT4VexVigHhMu91ToVYyF6TFh
				5J4KvYqxID0miNxToVcxFkKPCZZ7KvQqxkIQPSZU7qnQqxgL12MC5Z4KvYqxMHqW7ba6ri+EHhMs
				91ToVYyFQD0mVO6p0KtOblJEYNg/I2K35CZFhAX9MyJ2S25SRFCIf0bEbslNiggRwv4ZEbslNyki
				BIX/MyJ2S25SRHiYf0YkyO9QZjUYZteEhPA7lFkNBtkVNGFyT4VexViwHhMk91ToVYyF6jEh5J4K
				vYqxQD1mcbmnQq9iLEyPCZd7KvQqxoL0mDByT4VexVCIkM+I0GswP6uhhhC/p0KvYixQjwmXeyr0
				KsbC9Jgwck+FXsVYkB4TRO6p0KsYC6HHBMs9FXoVYyE8v/g3r3uPWw93/OEzvow97XTcleJiCqN4
				hJnQy8cjFdNdKS6mIIpHkAm8fDxSMd2V4mIKVjyCJ+zy8UjFdFeKiylU8QidoMvHI6YbwG4BMBhJ
				kkOSJMkQQwyRJM/z/GazoUbD8zzP82HC8IHnR3ieF6FQKPu+7/u+7/u+7/u+7/u+7/u+7/u+7/u+
				7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+67qu67pu27Zt
				27ZtO4cyqLNRvc8awx0SQgghBLGBknQTkIAAQsJXQiBoKOKhWNoBAGE7auPuAU8YQC9iEDoRg+hE
				GURH5gvWjbxFYhnkaPlWx4IawmStiY2Qh1GKlsy+lLg1HW4G1g28DXDbeHRTJhdoGYg2NPYQLW4G
				3gysDXE3sJax8abMLxAYEN1o9iM03oy4jXE38GbELeOjSxkuQmOgutHYS2i4GXE38GbE3Yj7xsYj
				MblAzEC0obEeL8rbRfN3pQtA+ZJLIeOWYgAYKUcn0BojGMrbxfFd6YIHyq0r0v9JNwrJGz02XrQu
				UldhW/u1IvpgRaGZeFSvqLVfSGOs6Ey/ncoVzcMrsq1XJBysKETzoKorogcrmlBXNFsNKfyKcuJO
				QU3eIRfvryp0RZ3iisz3is4W8lXtilp5tJZWJMuwhVtRjtxbtRW1ZOXyMFesk5TnKzfl+xqlYITn
				qmhFxJYx7CvK7R8rX1FLM9n+iuj7inb/ikS73tb5MD9tTgLviRWFOpEhQkgC3HWLK5Lh3ZnZ8bqX
				VxQSV6+yIhK2oo2cf6SL0abSjnb+63TlonxcWygxVxUrosUVGcMVCZAVlZoV5eTMLFvRhK2oLK3I
				BK1o1q2ojK3I7Fa0pFbURK1oxq1Igq1o1lZUglZkllZ05lZE1lZ0citaolZkhlY04VYky1Y0YSsq
				SytqRisyeysqaSs6cSsqQysyQSuadSuSYCuatRUtoxUxqxWdvBWVaCuasRWVoBWZpRVNuBXJshWd
				2YqU1Yqa1IpOvBXJsBVN2IrK0opM0Ipm3YrK2IrMbkVLakVN1Ipm3Iok2IpmbUUlaEVmaUVnbkVk
				bUUnt6IlakVmaEUTbkWybEUTtqKytKJmtCKzt6KStqITt6IytCITtKJZtyIJtqJZW9EyWhGzWtHJ
				W1GJtqIZW1EJWpFZWtGEW5EsW9GZrUhZrahJrejEW5EMW9GEragsrcgErWjWraiMrcjsVnQum6bw
				ahySc8dx5TzOfnYcOyfGESU9Tv/oOAA3xymlPc7/xDgAR8dJSnoc/+Y4AmfHWUpxHP/oOAKOjkPK
				eZz/7DgGDhECSinuXXLbu5OLXiGnF3Sd3mqwohOyIqSworPsrUe2yAjZGN7rMKbFejbewsCjSi04
				X8jr17CB1Bf7fJpsOj0pr4tW2Z7q6GU+xG5GEf4P06N8WAvD9x4HIzT+fP1DiKjVeVNErCX9NuPO
				fL0QX+u5aU+W5VviYpviqf4j/tyV4PtnWHCyZpmfEWZe7+FwCzqxDPKceJTP4PSgjle4ZBvhSZ7I
				6LPIqSXl/Pzg3A+G/aZwb/tKoeOJRtaL8P9ZJmmhfFhmmRwW+vwgPb0vlPuBrN+o7iN3GPYxQX3l
				Cn00SaM/gUzdhtNYJLkY3K9lgLbMiX2SxcOKph06as4nIwz/w5NRiHgZdnfLgracR3mUks+Ij03W
				03rDEX8I9ZlB3Qe+BzLflkinR83GxJxvdcKR78jvsz4Z2pvGvewvgY5nGilvwv5vGaKF82CdZXBY
				6fGLdPL+UOYXkn6zuof8IdjnBHU99C6YeZtEPR52GhN2fpVLRnqnfk/9YdBvFXe1vwg6PmlIfQn+
				v2WQVsyGa5bCyaLNH6LT90OxP4j6neo26gfhPhOo+8HzRObVEuvwuGmYuPOlbhjyPfld9odCf1O4
				1/0kit1NUZ9MoOnKMrQXxb1tLsvUgGiKwGuEpgtM2aErGlyLmZsZBJPZnGVMzjKWsZnNmcxkJmc5
				m7GMZWxmcyYzmclZzmYsYxmb2ZzJTGZylrMZyxjsaWEDcMsYfKsAGiWJHxWQpZUcD2PlXe14vcyU
				9q4ElKe7TwzcAfkBDQIXf4fP78vvx//v7/X/4e/v9/b7+j/9f/z/////79f36vvQ9+d78335nnw/
				PC88Hzw/nhfPB57/nPec75znnJ/55zKfx7zzzTnXfOZhLvPLY2755pVrTvl85L3I+5D3k/eS90He
				P9473jfeM95PvJd4H/F+8V7xPsT77733vnvPvZ+9l32Pfd++a9/Dvl/vZX2vvlPvde1h1ntN76X3
				Cnqvh/cO79/2Lkeibe/evXv37t27d+/evXvXrk2bNm3atGnTpk2bNm3atGnTpk2bNm3atGnTpk2b
				Nm3atGnTpk2bNm3atGnTpk2bNm3atGnTps2bN2/evHnz5s2bN2/evHnz5s2bN2/etGnTpkuXLl26
				dOnSpUuXLl26dOnSpUuXLl26dOnSpUuXLlu200477bTTTjvttNPOO+/807mn806nnE5nOpXpNKbT
				TaeaTsN0eunU0mmlU0qnI52KdBrS6aRTSadBOn106ui00Smj04lOJTqN6HTRqaLTEJ1+nXqddp1y
				nc46lXVCXxjrDTPfMaUTlE1IFiT0BbHeIPMdUzpB2YQk9IWw3hBqvmNKJyibkCws9IVZb7j5jimd
				oGxCsqDQF2S9weY7bsOEsmFCp2FCpWFCo2G+hrn6h/7nHTIRROIR4Vg0FIwQE5+EF9EtOMUshOwL
				xzpRYRPkcoe7UpywkUs41okKmhCXO9yV4gSNXMKxTlQIMWGXO9yV4oSgkUs41okKn6DLHe5KccJH
				LuFYJyp4QtjlDnelOMEjl3Csra5tUZ2tPqGWN8x1RAmcuMyhLoj6BFreMNcRJczEZSEmbNvmeV3X
				dV3XdV3HMYIWX3zx7du3b9+u6Vq4dmt2WK3R2lgTa2HtIkewAMFAd8oTVDnDs4oYIWx2kSNUgGCg
				O+WpnJR/9Rf/uTy+6+G3XdNjcXiWg1+3FXuFanqWZSlS6jVU6EmSHIkir0ANPxwORxyJ14wCPzMz
				I9KIc4XRzGVkZEQUaa4RhbmIiEhIIsoVRCMPCQkJMSS5JhTkERERk0KMK4QmvlgsJk6Ka6YQl4e/
				WtLEXWGaXZc+kqWLVOmnpF0jhV0i/SH9k6rL0i/rCr0bSqJfgn5ZdCnoD0ETHv6IhfPhwf6D/fsK
				dniww4MdHmzrvq9ghwfbtm3btmvXrl27bt22bdu2ZcuWLVuWLEmSJElyyCGHHHI4w5mZmZmZmZEZ
				mZEZmZERGREREREREQmREAmREAmJkIiIiIiIiFjEIhaxiMUW27Zt2zZt2rRp06RJkiRJkkKwFIKl
				ECwuaCRfIVjxzsGXQrDDQwh2+H+H+/fV3wEcxcC7HIlp/hsYFARwMAAABQcCGAwQMCIRkSAh8piI
				QxKNIPx4EiZhEiZhEja5QiRMwiyXsMkljDKZxMRNNHmY8JKRFUJUySnhSDQRiRKmKfBBDHSggwQ2
				kEE4QQKDLDDIp20kTA8S9l/r47w2n3R5eFwunx49fPE4bLHDtNgWa+FPlqfBQbyML42gN5M0bKIh
				s8ZGjQmNzRkhyJjx1x8y+phh8DGO+EyEZ8aIsRgxM4ERMvOJ8FeLDTO8jEO6oDZhJA8Of7XYIMPL
				OKQLahNE8tDwV4sNMbyMQ7qgNiEkDwx/tdiw4WUc0gW1CZM8TPirxQYNL+OQLqhNkORBwl8tNoQZ
				XsYhXVCbEELyEOGvFhs+vIxDuqA24ZKHhb9abPDwMg7pgtoESx4U/mqxocPLOKQLasPQEMIzguY/
				lrusF9lcJpfFZbtMl4XLbpktq2W0bCwLk4UnmyeTJwue7J3MnaydTCaTTiSbBFnEGuLYpLEqhDGZ
				2C53cN1CFNuEsHDeStlQJhTZdu3atWuXLl2yZMlB6CDjIOIg4aA5iBwkOMgbxA0SdqFjOqFiQtjk
				CoeuFx0+vdAxnVDBcbj4DttzLdPB0wsd0wkVEzy5wmHWiw6dXuiYTiQUEpqEJKEgoUcoLBQWCguF
				hcJCYaGwUFgoLBQWCguFhcJCYSELWchCZplUJJQgIw8RR0hjwlAEQXc5EpLf83N5fNfDb7umx+Lw
				LAe/bstOpdFVDT3NkhwKg6MY+PF0ODMyMRtNmIulQhkRCZlIgjwcDcaERMRCEeLzOm4mi21a2GVV
				1EgUU9BdjoQw/f//////////////////////////////////////Xdd1Xdd1PTw8PDw8PDw8PPy+
				7/u+7/u+bdu2bdu2bbuu67qu67quaZqmaZqmaXo8Ho/H4/F4PBaLxWKxWCwWi8PhcDgcDofD4Xme
				53me53mWZVmWZVmW5eDg4ODg4ODg4OD3fd/3fd/3dV3XdV3Xdd22bdu2bdu2ZVmWZVmWZdnpdDqd
				TqfT6VQqlUqlUqlUKo1Go9FoNBqNRtd1Xdd1XddVVVVVVVVVVUNDQ0NDQ0NDQ0PP8zzP8zzP0zRN
				0zRN0zTLsizLsizLkiRJkiRJkiSHw+FwOBwOh0OhUCgUCoVCoTAYDAaDwWAwGBzHcRzHcRxHURRF
				URRFUQwMDAwMDAwk6ff8XB7f9fDbrumxODzLwa/bslNpdFVDT7Mkh8LgKAZ+PB3OjEzMRhPmYqlQ
				RkRCJpIgD0eDMSERsVCE+LyOm8limxZ2WRU1ElPQHeaXmEKY3+/5uTy+6+G3XdNjcXiWg1+3ZafS
				6KqGnmZJDoURjfyoBMTp9A70AWMdAsAAYUaZJRDoFAAIbz6WFgAIEBLSGoAAgECAAIvLH2Orwm6W
				/nXjr58hvk8EjB9Gqyy/t/6UXVROZhDfn7zCtitPc4n+W1yPIwsVOQjHrn/hUY16G87+U4+BE0Kq
				DqO/kKSHEDwx2hbY+q8dgNHJuYCDkv7TCKilJGPUNjVp2irMVkLOQy1IQmhjaqHujF0l5YwRfgyo
				NaWySx/5rURMGDHtBs+uVcm3BkgTEULrnrfNMABRk3YsImwY/aPkNZQMPaOTM1QgpO4+aVpuIBin
				8hnOpFTWE/6XfRxucxBuMvzZ+gSudGhziZ1Z/MLTGgtzkM+nPgfTJIcfSt+kTocvlpoZgn8er7Ep
				Bts80PcST/J0oeUN0PnpY+kVoeiH4b2LY/CLQ3UP4M3HF3qdQJkPfO7aEZpdONxjcC77ONzmINxk
				+LP1CVzp0OYSO7P4hac1FuYgn099DqZJDj+UvkmdDl8sNTME/zxeY1MMtnmg7yWe5OlCA2TGo2uG
				WrRZ6nfy1UKJQfT+4jf+oqGMAXi28SlP7ZDaMXfbcQWdUJztANu5eoZ+c2jygc9dySmFjeO74UaP
				/vGJgtAx8hl9yfEZ/SzFqIW11NpZEAIV3N0oxUNwb2k7zS4x/FB6f3WylC4SVEs5FaD6B8Y/Q15z
				KY4JoQvgaPRbNiF0wBuNvl0nhC7Xo9G/+gmhS/vRWFQqy6Cw5XJWRjqpOV3GKlLuFvgyXXY3H+KY
				2y8CLXZMZx8wjvmPEWiOrISLNI6tIUYKlLgEHWkccydGoFR1CZdhHFt8jBT/BhMsb6yl0zWOrYJ2
				R4rRU+SYg2cEWiNZzl6vHHOuRqD3KBMi9ti0Q/OUY3FTI/OrboLqtnm1GVKOuV8j0LxfO2rw6muv
				g+7JQZ+E6ECso7+ussjiuLAMc6w8sCELIYKcyHJaitTQmSk8xL5+MQTsNafWWkV5493hDnLo+z5r
				rUesbjNhS7139Go+WzLniARCCkzlSmoWQMo06b5Ekgo2Bw8fa1xRzmPpVWB56gIpwKjdvK4YuLUH
				jJdkftMPCEkbCsYBapUzzeaKD+Bqk8vUIQ466vnAq61wTubW7Dzzp4Cv6c/kc8b5Uu0etjm6480L
				YQwbXcRpwdezYgoSbGajZlAhQub1B+yy3+GCogvGAF6XplQrkJ3Zw30XXeiYIG1zQiNXgiDKlHeM
				uiDdXwPzS8QGWXOdd+xXDv26ubiG5rV+oTzM0cW1uwc5f/Ky8e9Cq5k0Hmyyk9eNWOChsuHTCTpL
				PE6c841CGXOWLi4kA8lczUn+31uSom5VRsnVOCfmnZx94fA1Xxt1sCpR2Ilnzky/MfiFL2uV2VIx
				7Ml9A3VfGDjN02YVbFsdZ+adk9MvKD7nZVJFlF2E81yfcKK0mNG2/v9HJdeUUoBvyQ3jvVAjfy/f
				E/FOiZDfZLPxvpCc/8tPybGiJKQfcOH8byRatrjj95bBowsqJLlB7HtTjiuQv8vay9JxrZVOnJqo
				XpaMa+00wtZE96r0OEunFcWyO6za7gOmTV0njJ5c7pXTyWCT9L0+tZ+pbtc4pYYG4aCm5kYiV7x9
				SB/RsIAWHRFdZLol6T2/aGNEIhPQP8eiA1ovkq7GFjaH3EyUpv9NynFkRm7CYtHU6t2IME2bL9yY
				6vHrF1Yr7ShIga2FtpkPviT3OPzxSLo2OG2YP+qTk8c6fG/FAOAYVNBIgQhgGuSHSuFYdQLOhkpw
				Z9WBUqEexpCqUCYqz4dvtn4vtgNQ//edF3afpL67Mk8+UQVURBDDO+Tx1mgP8qhu8Icc3hgNIhtB
				zBA6Sxg05b2ti3x3s2dLPUltUu4asC802eniXgJKOQ20n9f4LwLNbkbYDW0R63wgYf11RYoQEgko
				iiki6sFM2IY6EevJOWH/uUSKeBgKKNoRERU6KawGDRFrFlNh//FDitzOCgitDhG1YyzsBt4Qa+Np
				Yf+bIUWSzAUE1QsRRT0v7AasEOsvg2Hve3LnmsPsLHJA3TlyxOhbT4j33Jg/w1y+CBuzET2icIME
				JEFKG6wluKUIZhMceYP9BKccwYmCK2uwp+CXIvhVcCUNxhW8cgQ/C56swdmCW0ZwuuDJGvwvOOUI
				dhgceYMzBrcMwSqDL23wz+CWIJhp8DoMbuJAl4ApeNw7NfJ/fSUpr3LgzwBmGv9Ekrk/uYbK3/iC
				fatn8koaLh973Qn5vml09p193/UcjKL/XDHF21Y3/DEQvD5cmt2kfAngJbB8RirCy6WnKJsnMqZY
				6/JiUkLWY9Q9eaMwacJaiadpxhe2rqnxvksJNfw9ENDbemA6bc8/bpcEgmSajcQxeVdtNKaXbZBB
				8xqo+ToelEDswCuz5mN3UAIpWyOeZTs6GLPtTUk2r2vu5WCtsKU9IoOFn1er8mAjKcWeV3mSL5Az
				OXqvJpAlfM7M8aPLqS4uZG2Q57waWDv56Q69cfykDr5dxy5PCrZPrcbwLaVUfMxNNR45qOWPDqje
				Q4Sq+1LJ6jylukpvLQ8H4MFcW07XYTH6qOt518ZVYAB1386Qdh34+qzGcfAn+wrdoPqB4xcFHkeO
				Ab7+8UB9yOHLNQ8MLxhfOdMjYiRl2IY9mkxwDZu9B4t5wWEr8jEytnbYqT5ohpkP++FHi1EMYsf9
				WDJYRGzkH2vm7IitBQjBVFdiQwIRmVlN7HUgaEYMit0UxMDAT7HHBiEZo1bsBiEEwzyLfSekwahz
				sauFLBj8LzbNkAVzLsZWOYRgKpWx4YeIzFw09kQECdSO2G/oT1D5nOWlkU1zt8/CW7HO2ZYgWmgy
				zJ5t1dIFFAT6BIpv8j1vZCM35LU+DdaXzROMdcmEsr+NWnRHA0CYRvEhu3eKbOaenpaXwTryeIOx
				LJlA9m9byq5gAuhzIL5k9k6ZTbjX56p9UH8eT1B2pRPInu1K3REfAMUE1Pe81imzcbfyXDM4M0cB
				Bl3tgKSfR+PYW3OOQMn+O0m/KDlnQAsmoogb3aTmSIxGifVnC1Z+RUlRZrdP2iZ7S0lKJF0cOrT2
				VGKhyvayJaIdpMuXoAh+pl5eRCtkuaroqxXhSkssnNGecdOSmTe0Y62IxLvO3bkIr0us1GV23yWi
				k8y+h7eW4IUUI9yjPXiR7Ki6ausuchcaIfQYZ/DKdwOluPndiMXEnYAxKpWdB96sQsdwss19y0WU
				0hndGryKR9lfkqU2sgr1sxM9XTKY5IR5mi8x4rNazauHF6OyUC/xUJWm14qLFXmQl3mUaOLjTUWq
				vcmLPGol+fVkoUWe7EGOvZr8eKmYYm/WEI9aaV6c3GyxJzvIQ682HmsqptqSWuajV5qLJzVb5SQP
				8tgjxdebmqlasob5rFmSR9KPS0KzFbuSBCXXvWkZwfG67BM4STNyxcH2oACMg2gmY1LYFnj3iwLR
				0sFTC/eL5avk0MWmwdneEeyDbORgmwRn2x8C5CqO8sTsqrM1+zEym5Rg867iUWWmzTtvdVxNcrUB
				866Kc0tUG2neuHhuuWp75k0WP5auNtW8j2PBEtVGnjcqnleu2555k8XPpbNNPe+zWLhEt5HnjYjn
				kOu2d95EbIXMt3nn7WLJTgwN2b7vVDYvYyz7GgVnY6bubMU/l43mMMrmboWylaNh9uKdy4bDmGVb
				ReHsTak5u+inZbsdZtk5rFh25GjMVpwdSsIEAoVxn20uOx6TyDh3LrLMmTOZ8+REtnlzkEG+XMua
				yKgw++j56LAgvIuD+i4H6PRYeO3hgUhPBT9NBJz24vChYaF4VwYdqNlPsZKdR7Vkx8ahbPaHVbYX
				cr8UURnYn/Ily87ZJ7qjzLNfWlpa4k/fvMf7b4LxlRSjDLz6BYortBndxv1iHQWD/X/vl6LTZDPI
				aPeL6DFtMxrc0qtfcsnHYJcwb6JbAr3Po4xBB0PG63d2oPeJ1B8RqLm4lMag+4wwtkyOEfNm9F8f
				f3HttIsWHYNu10HvE7Rj0KW2EehI4zHoniL0visReueXKF5mwfJuMfpHn1pkpTQ3Fm5Uy4q14LNX
				Gh4nFUptSRry2aONz5ILrfakhnGs1cTjzY1WeUmLePZKcbXkYouc7GU8a5X4WHMzJWvSIh81aX6t
				uViRJ3mZJ/BLrAL6GxZfMhfi75z7klzG/RqKL2lJ1m9j+JK5g37r+JfkLMpvEP2SViB+F9OXzIDv
				+4dfkmvhvkH6S9pI9g08XzIHrG+f/pIcwfRtxF/SdqCvYP+S2aL5zpAvyXmU7yL8khZwfI/hS+YG
				4rujviSXCb6B5kvaiO91HF8y8+zezSg5REN+VErx9dJmtBauIT9LkrR4ciMkb/YQjx1pXL25SLEl
				axlHrTavnlykypq9yKFHGl9LFlvfvkTk0HOD+Je0Dp275ksKmolFuLkfCzOZHTR3O8NMcpuYy+M9
				yppCgX0pRnbG2w6gbeGhrKcHOw0PTPtVKN/CwFXfASZ9LIz3HUDbwkNZTw92Gh6Y9qtQvgUQM+GW
				DIvC2WstblTkSR7moddAIq7R2KGWFKplIS74HZNE1I5e0UJtCiUsYDI00RpA2c53Rhy1W77EZKNF
				zWuljZcWorZyDfmJaXBRZ7SmZ0mDjGvgXdGHIDurhZLHQmYbPJKXwo6iuMbA4v5mxZf941IEFFMB
				uu4JNx5Aa0w5kK6bDV9IapHbcbe+ut+UJCtlgt0bmGEY5kycA1UDUQPTTIi7t2w6E8Q/SOafjT0a
				+zH2w7Sf1idtsiVLkcpFuG/UN4lvEi7JSHsoNIdCaigkBgVJHBQUMc9EyDMhwjMhgv8Q88/tsf3a
				Z3tp65Wy2lisYRqLNQxjMYZhTGPGpoxtyJhGGNOMMx5xpg/+dKDDOiNh0oVjYZgq0VDCJJGwSZgk
				CVNDWAgLMuP3k9uzrdpiK1kb38i4RobHyPAwkfARmW/j7d1O6SLJU0yMpZiYhmJiGhQmTCdMGH6G
				npHOCH+R+Lewp7AVYStEq2nDJ8Mmg0sGMwTLRNKNRtwfobEweQi1qvBRfOLxTjzeiYd3wsM74eGc
				8HDODGeGM8P/8p6X//LwsfQWuXjebk9/3cXbNVyNrkOqJ6MWCe08D2X54nDncJiUg4OF4Zkx+BfH
				Drw9bl/SFKl0XUXWdZ2oqiqJRqMhoaGhQWbmn7H/1ubYyoSkNpIxUSQsOI4TKIqfYB/ULaRIOTIa
				/T5IxrJwcEerKg9SKAdxpRNkAq/FPL2ioWy7xaqmixAq4hKzTNg0M2GfEfl+fwWthhFprYzaP8QH
				0XOxBH8ikfrz2Im8RUJfUFIEPSJIE8IN4RMTJua8XPd87ixL6ZISDa2MFHqaKyaSCc9CGmnqkDqi
				S5GQIN3nbXIZMoWZa9wQdspYEcGGiWGYuGXiPg95wR40oAADAzAQgAIHCHggBhokQEEChTMgZgEN
				ePCYw2M6Q1s2MQPWBQiBBg4OwMCDBQ4OMIAGCigwQIKo5w0mgpDAAQcgEAACLPAgwQS/4faAnpYm
				GCVRBQwWUPDAgYMGAwjVxEMXNPD0NBEUoIEDBAABAgmko4hAAwowMIACBGjAAAMKHiSILVCSFjBw
				oIAGGEhwERERERGZTCaTyWQymUwkEolEIpFIJJKQkJCQkJCQkJCQIEGCBAkSJEiQIEFms9lsNpvN
				ZrPv+75v27bNtu22bduW4jiO4ziZTCaTyWQymWzbtm3btm3bNE3TNE3TNC0Wi8VisVgsFgsLCwsL
				CwsLCwsbjUaj0Wg0Go2u67qu67quy7Isy7Isy7KqqqqqqqqqiqIoiqIoiqJEIpFIJBKJRKJpmqZp
				mqZpkiRJkiRJkqRQKBQKhUKhUCgoKCgoKCgoKChoYmJiYmJiYmJi4vF4PB6Px+PxcDgcDofD4XA4
				Go1Go9FoNBoNBoPBYDAYDAZDQkJCQkJCQkJCYrFYLBaLxWKxUCgUCoVCoVAoIiIiIiIiIiIKVwhF
				0DCEuGXKOUTZsXBYCQ7uJji4mhkzZoZhZDbizP9f/PdyCh+X8Amy27rdxW1ZeDh4G/cte7dWo6Ei
				zikJOY+VgwwHjjAYLDEUkRCXUjprA0OQXKUa11jYVckTrSiZUNGkGTXmjJothVSEJMSE7x5RGpNs
				7uCXt8yNCSOcS9zoZJfijfBhEFdDCfzs4GlvYTmRSRahHDkZORkpERkiMkRkEJFBRM5EfiI/kZ5I
				TyJdhBDhIoT4t9QOoc1JO1o1dwjHCI3IzDfe/EpxSrRETBer5g4JEgwhxJwyMpv5fLN8d+chihky
				n82INGRMDKmHEZlnk34jXWkoyCND4pL57CO6pxMh4jFhNOG8fJ/xLb5l1m5pWWLSm4OBnSwLi8SC
				J5KwmX3VN2sNm/OWimtICpqIKB2q4ERQ2N0x5ZzPRmbTXGGG4SqQEp9pHg+/525JhQRP8NxrkoiG
				rjOLGM5HuyFuZN5RJIqFXWETotHIjIysCaEmQjSiaUKquRQ0MTPjMP8Xxrs+03j4h2F7JGyZhcMo
				2oiWD7Gq8iHjJ4V2MHCuzzBhkW8uojTCbBPCxMLOkchPUtBzN6JChgRFImTTTyNZTAiiMDOff6j7
				ocqHnxC7MVqs0MPBj9fh4f2nb8bmdBRlaHIjFgkzi/Ty7NPDXhcP3mezL82epGlDQS8bE+NKY2Kk
				a0yoGqbRMNM3M8HPLTYn/cnL5/ETvzl4f3Jb+bsr/0ThRX5/ErmEPMi/2b1tNn2m6zNdn+n6LB7/
				4vEvHv/Cw6/w8Cs83Aofa8aasWasv/qrv7IbdsNmuIyW0TIauPuiNMSghJhryiCf5A4yrSuUSSJs
				tzyFu2qEy7KoIVyaiKCHI95gcHBlgrkJDpbQBAcvYoJHEWZiZkJ8PPMO/8p/7u/0f6HxV6HhoeOa
				DqH3LIdfD/26HTE3dQqdiDtMMOUjBvu5uFSncIYEGflqc10nVWusjIaDIzB0VWdCh//Zm9QrN8Ui
				NPnKaFIqoikURWEwKBIMFAkMFJkR+UX+icjEnqQhHBnEFZkgs32yiorNwxQRsyBBviBBvBlvxpux
				5tZf/dVf2ZVd2VRLtVTLaJASpAQpISIhIiGy2BbbQhM2YXdvWRsS3hJK0BQR17yTCMEhi9cNV3To
				Byfo6Sm0GFQ7N12RcSFBrnF0IiFw02Yzm88Md88w7B0xaCpujBIkhSNmKNR8JDTPFd5yOInEbPbf
				D6Pzcf0Ol09902LatuW6Ld2K17mlTDJMCoNHcSYY+MvF4rIiEwlDpJu3dion46IRGjZho5PyJIka
				JJMjDcbHCyVUBIaFwgaLKRRFTBHxdCIjMYUKMhMP/337Hl/xrNOmUChNTKHELtkKZYkpFCWmSD6J
				JRlD84lBrFAooYRiiIhmoaApQhYRcYUI1gQHNz71lP0//DVi97PD1YojSPuGIOyQ5UUCLSLS7aMm
				bhTjMA2GxPQv/fOVt3t1T3ymE77RcMbzmNvjd9d5xsPlsq8ciR+2Nfm127ptW9JkpWR0ZdVg4DBq
				hlYowpHxFBkx985CThTTwiZEroPSwEmcoInfYS6nExkRQmQ+rYEjCQx8hAQ6yHzjKi4bTSTIhJLP
				7F+uHmvrsDJ4KBLhJMJJRCYRmUQkoklEk0hMIrGYhMVko9g2im1XbLtiU2yrYlsV26jYRoVtorBt
				CtumsE0K26SwLRS2BYVtERbRCWERFmbCHja3Z+TOW/6hcs++yJXEtF2YMmz4wLl6kRclYSMziq6g
				0YMS9TjICq7W9D5Ly7TFhJHmwSgdLOvocX4edoOUMlSYEjyyexNlYnpoNNRz76UsCzUYaM4rLicL
				KSSEFBikRkSyaHqfpWXaQkHSPCZKB5F1FBHUR8GKhwtSQoiR3bMoozB57r2UZdHGw815xeVoyg4M
				tSJB7TekdtIiQRWR4AIlm8JM6kgKExEhDxFxTwiUHwLloOnQvehxyVzJFuHgh6C5pxTJEx3pmBMh
				MlrgVG4ojIhnvtlo/s0mxt/fhe38LxU13iXroaA5/nAEh8ewHsfcMXWYOkwYkg4TRhTPWOaZijyT
				cEyYL/ju3d+9tHFh45el8YfXCKsPRx960fASISb5KckhP1KhzEeRiyFB9uDnhQeOnk0TX8JGYUtL
				ISeRUNC6e1Q+ZA4SEWIz192gq/AIrzB8RDydkI0jE0SbxYYL+33Z/Puuj+Phr2+rFCXiWZpsqXU0
				VAexUkYnGg+dEL6nFAoDF7qQUVQojxCZECFBNjOf5ttYtrlarOd0sar4QlASCzRYkGBs27btui27
				tqFzl0IGOZeKOA4wcCvc1Ah0YCIJCTL7XG7TYmGXRIkmPQ4wqC/z9gio0dylLCYiQtxlmDBhFGEO
				hDBzl3FADkwhAgAIIgEEIQEEQQAMFmiwIEGYai7xT1M26egpPiqifTrj24Rvnq2X6EotSRNaIg4F
				hcyhIH44Qva93ns77UxYm7C2bmFrM6E1/Rnx7HnnbH/ePu8Lw+Ll4h4Ug3agWIKViteFyklZLE6R
				BScKhVCisBiiCAzyCEdcJiIi5AsRYuaFsHZzm9E2GmoP1n7twdqDZ2/BluXgLZhq8BZszdaCxwWJ
				wc/EyKXzqFBkHCKbhsQwyIjLyeKKhTnuOQRlZvJDQfStVnYqwhJiupJjLzzs8BleJo4JE1LXpFT0
				+LZ7VD5mmWHmMW7QZbVDqbuufCwqI2QhTHhIEM8tp4Q3k+RbPFO3lcM0zDANnk4Yfi535a1/1q+U
				265favjoUT10diV+euKWri/pC/12NG9RfPAOyuvWrVsLW2mkFLKIK5nE4oqQhXgO8obn4wlfEyPB
				lu+aho9/hoPF0lBzo0aSsTGMDI6E1y1uZQo/byJbyLRpQaSw0UOyO+Ht4Zgj7LBtu24oIjgoxMfz
				mbauo1G/UVeCv3nlMsQNwTOhb9m7baOhHJ7mRsiYzSiG0QSOPEakYSgi/EhC9i/u/7Ltflu/fue3
				4biCwx+OT9Qt665t3VZuP488Q4YnOCZMcPr39/VKG87bnojFIausul+07UJbbthuJxkzuXIUSQo1
				ViiTKAlKUODnfWTSkFYFKSIRacJACbVKGuws8Av8rKHOGuJwH89GxpGJ2TaaMFqY+R/rw35+9H0e
				dsMrvlWpVYs6S2041OCg0/xQupAWklZNpKsm0rVaSCFmxv1FrIgY6zBLaENDoQ0JrVaNl0/zSw+f
				22pHKseqjCQtJLkTlIeZxBNk9i7o2+eb55cVM0l/RIQfEeFHRPgREXaIEHaIEHaIEHaIEHWIEPVM
				PVPP1DP1TPu3f/u3P/uzNmuzNmuzNtmSLdmSrbAVkkJSSMoEyUByMnKREEtFhiIX2TyphCGbLMi2
				jXYpZq3SUBqGpGGlYUhjhDKkCaFixZAYiqEYwyFjOCT5+YQhR/75hww1OKd9CQfvAZhCqCSlnPkb
				BABAUQCzGwAYQGJOSYaU1cA2FIAEY9ScPCyRAAAAAAAAAAIBAAEAAwouBkA0CAi9wN5fe/XaG+um
				1hvXXkuvvfbuPcSGYbsvg0YvCXrHMPTKtRf39HrGfvP1ajS9gEhiPU27IQl6BTz0NDjEpuqx3xpP
				eudor06A2DBwp/7dzC7h8edykxsp94L05twEzW6DTS8Yq+2w5ZtpAl3BF0uSfcPuJuj/t39ym9Gt
				8VjhvsENhZsrJ5B3/H9kn/Ud2rcAN9zRs7GPNxZdGmIzo93oFje0G3Wn68XHJmI//PUcvSGp97zZ
				lelpNO6GePRg0B/3V57e+wYSel9N7BLPvzHwVzH/0/tv/C/xk1QkxB80rZ1U6OHoQJQRUzZsJR18
				4VMUpo7QIH6XI3fUUKETFJK96ogm25fJZZx9V+iSEwRmKLSXTaHlP5upfVqnjctcGDJWvFglInpK
				0RK8GmyiKJEy8EUj5kkFagxq/SlYM+GCWO0+6dhjvYuklOCSCCn6zLxauZdfmM1lMyPkeFcVbpQr
				KY5UNPFWbJReeIrCScO7v4ujWLq+8CxcQdq2vg83pbCWjppQDgg7JS0tPIsCoVdkF614kViXu/As
				/Au/jYPEXUSfJ4DEYfjlp1rl6qiAXzugAo5Bv35RBXBzsN33bWFYXMBvY5RFgjYoyVbtBjycpCKV
				MbkKxDugFZANtlqng2XeNuWeK1DJheWnyMWEfybyculEmy2Kd3q9KQM4fMFcv2qz0n9iDEWFvoUx
				TX/+pwJu/fq7VgMswEH+uibhGHC5/xdXcMoMhjyhAisiaIV73K37x0LdrRdtC8/9BdwSIeqtauFZ
				hLuHCH3SG6Kvzy+uN1Uruok6kSw8i+/CL2t1KjnqNPSphP7+cuog1LTwFHG3hihi7tJeXWfhif79
				u8SkenXBC8+Cv3vcY6Hvoxf/hWfx3z2YanQQemIivCz47mKQvltIbCVrS8F2DK1O2DVh+qDxNe0O
				5ieX6+SchyJIs7bkO17FwGAZ0RY73S2FHpBV0+5GWGs2uZqAzaTxih9hLWs0xDkrxFpxDNz3bfeJ
				5HBeqG0cqy6nKbChxb/92mQ0PLpI+UgA2TtyDUvT9W81iCYpuoUADmKnfZ63FCa5MtHVXBtP+70H
				MXuwpCNu5fxbwjlc+QG9573GYvG9dBNIeaY5BXc4VCTcIccruVusb2n7IOscIzYbVJyQ5HETvI9a
				6XdLm4fRLV/O8E9NCk2FYTu+PrlpvGOas4BMXs5Tgb82qLk91tDuQ7Gfr+hQjhT5cWdPV2GMnBk1
				PvvvEr6g/+mXDoluGzVm3FaHT+Ragjp8+S5lNqrkft1bTAW6pU2X6ZYvZwVLa7zjg1cXNqNdfs1Z
				jsSvAEVDe2kTLrG4mB4mdchebJ4G/PW2BDqUl9YcwwnqO5XcR++4Dh289NuWW3JeNXXbvwCr3JLn
				o6lb8AVY45YKj5q6Ge1NZUBjBtDEtaD6SIeSLT1BpwBl1lkbTNHHcK4EDvls/F54xb/Rp7SRNeXW
				/XSpXZexgTtRdBaIYwRTmKhYc5e7m7O+xzKadjmEvE44YaEf7oZTsOIlm0I/Jly7l7DA+sthCpYr
				vCkqg0FyS+GI8gnrs42qgNX9Taj45/Zx4kWvCtGn0M5KnKa9JqcavKWtHeErcv6RONX0ljZB/c/L
				QUhAXXXvLVVc/W+ZA3XOBPeWQqj+n5HjNmXEVdTfkvqer8+q5ipxeEU8wfIn51wPjrrEfvgWvyXn
				BZVvbZRVlL8l3MD6RI26wmb/v8y63FJopwIQr85U2gH7WDRZ8ezVaiTQtMAtlXBHdSV+qgrekIpn
				a/6V65WExUrE+4HfvKKRT/7UXAa1c2053rt2uyc/5FfvMHyAQnx/PTB9/r9K1kjv09TEJ8epkAAo
				UsGhCI5f77RRigoUJBlQMHuhgm1TAXHsTchauAfqUQltaUjJpeG9kkwX1AVto1gBoRgUGhqoxkGu
				QJn6Awp7BFTx0/IrfEVm1lzhhvwB4hheos0J7ypDA/95BlzVKGkTZ1q11gnT4/rSiItDGlwGXMma
				Pw3iGl4ekUhf/Pd16r5YSWm5fSsd7Ra8rsFjGCXxUhR4el+rGXdgd9gxMeyoCYFn9j093qFLzLVU
				I1u2BAXDN6tXnbg2XaQkVzLlmqQzD0poE05y3DG4V1LkMm9/4ioglgsdffeqostmUxe08CyQcN5m
				yMgbncfPFVaKVE1vHpTQF20tkEbhcd17eBVQ5ATtqHNBYgsm0Mm88Cy0+p9DEFWOvMtU0Mg3vrfP
				JJzK9TQem/NWj8hEB7ABV3Cq6nR0eY2GPQQq3CLwdPRsZ0NPYxh/MURt+1PSn5gxruwpvj/E1Gj+
				LFxzbl0GEMtZaratsOlWX2El8Sqpl5RYKDLHwZ3YpQLKF6+N1aW6opQMGDLedACwJ3XtwrM4Juzc
				d38qKr1JF2rhKdIYdnRzPkWvzG4FC8+i5/XcVHrKNV5StLHwFNkYnRyEEeIt+gvPgnfbbbKdQl0j
				6cKy8BR36uFyuB0iKd1YeM5fcjbRAptbFp7FmGTncohTkRdPh2Xh0xOiwStha3MAaQ5hwH70vAo3
				7voEC7Rbb7UupcLqgvBzgRjzIsWJX8EST3qFu0P5BBivcqozVHRaeIoZyic2dpVjrKGi48KT7G4G
				HKKgeztEsApFsxJqUHYW2sTjkuuEeqWVHulPom83qGIHMjLUugCoTG9q4Sm6LH901a+KrvjmNtsv
				yaUzUHEp1IlfHsN33bkVyCEqnrgzZe8LLu1uVGK+d5k7Ga72gXYdP27Fcm9PZEaK9ty6xKh84/qC
				4Q3ac0hvpL5g/IJyhtMrtm8Q32BdY3iD6RyrN4jrML6wOYP2HtMZQVTo4iKRYUs61NAccKAZQfqG
				0DSGcOnKXBohXLUiY97jRMomNCJ+CxC8RlhJ9nY2Y7Msq0psTmvgTJTBxsjaxa7OWwpZICJdCp8S
				DsAtVVmrYDXzVOBd0C1VBiOiWxJPRY2ARN6wjRWQrtFgrZlb2t4loqtzTkVP1SO7s1U7QZyi5WiH
				vqUtOQhcPzfl4piSaNQt4eIpIp36mqJnDMDV3dI20YqIsucxVMVj+e4g5sJwpja3BJkTgLdkVo7W
				5ue+pS35FnBdQLdJm1+LYvXfEn7qBDMR0C1IO7h+cfF/ulfVmsjE8+C839LW6JPo6te1JTile9e9
				oEq90j2q15bi/l8O7FXdd1+LmclWlReORau9PgnBOdzvRrV89dyiNMbpAs7wMWNz6Ed4/KpKb1LC
				sUX8C36ilEvZiKY7SpBMY9rOyh5pkDBuC7AWZLcki8BK6EWrWIMh17rTxXMDePg1vVdFpHcc73Nx
				S6EODcxSUJSLryGaXz1e/XcY7bW0t7Q9PBZdVM/jO8biMcoApUaIienVPgDfSlxnzrdJSCX0RGej
				lQ70+M4chNiMLLn+VF0/IO8P2THP5x8rB4C1anOFwm4yC3iXkmbzecKG8XjtqE+nVUJuMd4ODd7/
				2geVxrT7xgtjLS0zLadNQszLX8GdaVGfXWIro+upFco6m9bV/2+IzP6YayNysmGskJbwTC+m/w5i
				V2j9V52HZ24JhzaBGdk7uRKGb90tAZ7fBC7gGa9No73WxOAt2Y1vArnpAay6JQwelcy3tI2bAPdU
				Q3Ijed1SqDeBOdp0cvLoXoqpQ33GlKqvt4gKt6Q4qU0NVSYpsk2dz3eDwjv9vN5St1RJm4BVRU5R
				RLCJqxAatHuLd2c5hqt6/BGt2Ior6uSz1L420as2OcSKt6T43gQ4nYzDv6Wt2wQ4Rtzk3ry+2h4b
				6vMTPFumlbilMNsE5q7a5EBNnRFKmL39FQ63tA2bAKfimhxZpjdguucGhfTZMk24W9rMTYCDVE3u
				len1MZhmwyN9bJlO5OOGyu59ef/tevgbjF+u14JDZXkf+UAU96FXuKEDbQbmlvi2N4F8XoUGb2nz
				TYCTUjM5LNPneku42QRmCJjJTZk+q1vC2yYw465MTsv0mTB4qE9LKWkOK0XNy+vIjs0WWCk/3aeM
				Ua6O6fZpg87WoAwC29cWs3TQ7jgJc+2l+J3gCLQRmsuWhXJBhZOJWkFVvRftjhv/qLxrvXD9ApjZ
				Uav2mTlJOm54CS0BrXXpijhCPA48VfuMqyQ9fdZnMI49/dBalpbHvwHGC/N6yHVRCBgdm68OtuDv
				uRBgHFqGFv1l54FTBpk7u8y7pCvf8Xb9e7GxIVqLkl4+DpGh6mD8Sc14kQ8eCa8sqSsecC39fmiE
				gP70QBU2RQuJ7rq5G0P8nazmu9+M0K9BCmWq18YdS7P/dz0QKWoPfhOcXnab00l3KlWK7JCQw1sK
				/6mHSIr4GeKVcDzeHXSbbF6uCTpl5oFXReg0g4pFK4YijvBSo5S7NkQvknsWC6FVbtmd1bXBE+j6
				hJbjazCGql8mHZCom71iJ7rSwVnFJGGAgg8Jan1J7nFS1x0KNE0ivaOv08s63BeMqO1f1FgdMO6c
				e1x2fYZKt2EiRVkMEAeqejpPALeESPTQ5z+iAx/tQFP7DLAldG8bS7fBrnjZjroq07PMG2U8RscE
				J5hy/Sh/RSJn2XCOcuRYkAoIwmN3/s9aFeLD08eJicLb3/eST0M58SlC3T0UO+MUzi6gdkecVSGB
				E4aHnj5/JNcAlJSlog2SooFCS3l4ZCLqlih7rUZbjBUc1vBvCZLikb8H3NzuTW5I527PCfAbDM7s
				+6dPun9+RAu5iuUIoROu24Q2RH0NzN0m8z5aqNX/vYmMwIGSXN7xvLjzEmT2Dcag9Afa0UimtXBp
				FrgwrHCW8tCLeK3gtOpgQMjxFrDUeqL1yB73Stv93/tNyjZHYcwGiL777utMFe1GFMDd9Mnm/UiG
				MQpjMEB88Sc95ryIe2KykQoMhETX7MYSUfcojKLYprOWiwkNcpA93zSdTu5MC3m0a8DMQrc1u2Yk
				6p7zokgs6PwolhSkegop3zC9X9Z8LMbVvu2xrT3fSds2jg3Dj1R2oVfU9TYV7e/oloIP0AAHQ4wf
				XCdEj6bACM0SWqOq0saxbTIOvoGUOCUOorIbB0Zdypso+me2SYk6lCfxvthFvWt9q3p0q1pgVNES
				iVOXEdxDZWrL4APvLJFlG5QKhvidST+rrNliqxYil6ZbnjKOX5hhD8HnAgaZYNsGnohtC2RbLwRE
				NBZMsK+tDevWgfCwxUbiYh7SPXllMCYfq4ZOjo2rvnUFdca0sj5FOIVTGGU35Z66ydxQdKCBEbwQ
				IisqXWvqBp2HHmm0aLLK2HRLwOfZAZe+1qG/ktXSQpxI0BHU5uI32SLK7v1Adf14oeig0NEXQSaC
				XyFg/X2PiH8V6V6VPvUqWSddmwBerdLL3JCfJZ7n53r+h64KpYkM2/+prWeGl+HJa+LXxZuTt9cD
				1731haA/Z6CVhOe4GAkYHukLHQFQOWAlcabIWr9todL6YRfXtC3hNVqdIg0S9gKZqEdXIU4aTI39
				HNs5x05yhuLv3PpYacrZZt8JACGD6Gq7eErF3wIEk3iB0Gxcvs+5Hja1EmJI4Nwt+VY3gRw5rmqL
				wcobbp+6Kv0yWc1Uk33b9meiPMHD66GPJ/ZZu/NTQ8GzVw7SEAhDkC1u0MbUj6kNJWOLheUV5hm4
				8y7cZHdjrboxXXVBqUW2Wo8yE4VL+19gcq/NR3IIMN7y5qFc+Q3DOOD4mrDxF9IqJ+ej3qr2ZdeJ
				iobwNF0hejaJVnwVuXl6CemjCjmte1GuzfEDop0cpeMUISnM7h/E6pLvprU9qIjrdQafH6QVE82/
				4yNZU23/J/MqlCg/teUoaoY9EbqQeGilZRFe5z3+XbeTqEwL2RR+M6Ev2X3+WV2Pr7TMnZTlljbk
				j+W8dUOjMaNVZ8lRaXXgs1XE8RV7jMlYZEfHRFIY75v9uZJXMuQKge+vEDCidZcuEdj57lrGRkAr
				pqI0MEbnoQnXJnIvpnMMKU4NoJ8mgbQERofAlEWoF0VYJ7hfyQDCV/jSYS7S+KV1x3V1QlSrldYK
				0n1xcwhE7CBaK0odbXIE6qb+OoNiAMT1oqZl2J6b3S1VPNFDn+IkxLkV7AoTFZEYCWJPqzy5EMf6
				IzDEyIDaFlfiC7jrsQi1+kdrsdKlVV04LYFX0kWgfMEhyIxQv5ceV58oDKTdI9k9Dl5dU4JtKtP0
				/szledPrAlKfh/5zlnfriWtF0tInBteLH/MSNQZOZRCqSGXoYFV1/G4qiikpj0eF2jpw76ns3eII
				ujPSz9n2RLppyL6n8nONMfDOT3CEtrzmBC18G+GMDDnL1Dh3AXBQu1u5E+m+qa3BXxenXLGy/hqj
				pV85OTSr/7TQS9z8PNorJny5oQOGPXByr/WaumWQ93SwlLOZfauXy9k+Ay5QSO1UCsDHuPsnmI7Y
				IAJLHhFDdzFnQbUd6LIKwEM3lHfOvRp+8DHwdZH8oxN+3RJLoXA1r6Ym+P6byp8EaX2LnD6gQ/kM
				XImUmshfLMxuhcuzQusDbaWCXc/d5k5HCBh6fz/xkz7W4WQNcO49wNfa2fHOPPTssx0fORSUt3ww
				DCe8wLJ4pk2BzXFK9PZdNhNX89kxw9jx/zG33TQXqnug9MPMYuzVh/H40ovvO4sJCRadkIlgUnQD
				w2/8vnNEu6fthNEtNGupytjSbBozQkXI4hv73Dqy6hwA4JSjx9VfUf3St2qrN3xLxC6YmyaKttc4
				zcfjzoGrf3R/6Z41Dv07GdUPN82Ldm8QqS8ye95k/IYfbvVjDTA9ncWhR1WLhgPkZsJXceg2w/rh
				diNiYuEP8pbWNnyygsMZdnb0+4+GtYtBuUjI8u2dXpr0YS83h5z4knVWcph+leIQh1b+W5NuN80J
				u95IW3kwLPHytPqUJZgeu+HQwzrz8A4iugBgCG0DxWilj7DZWLQIPhwsKNtyL/h22VJATOkQB5Rd
				fIWtmtIBOCK4RAewOW6nbmqj820GEs01h4+zVWdh5nKLCRP9hbX1eVPjxLJ931/f+JuMSoNEKsza
				WkFfdDH6bNjZ16XR51WJpvp5E2Hl4K8VlOkVttwDsG486mbKXYgysM4M4abG8KYCiMWoxghvaVGI
				FIf0AbCc2eumvu0aA0RsdSw0/yJKoqmUtLYNcFD2itw2dW+pMrwSolA3i+vXBL2lsh1eidXWe9RR
				eqzKiHo3mvEU3j0AAKCF/wVfMsR3pBjpKJaZ7vn1AG/rynYEx6Cs1WUEyy5TimeFKCJYCm3j5tvE
				mrd0vIgem100f6yYcdCHMZkUaNSwNSyTlWiyZkAQe8SYuZOG2Wb0Q1zyUjQfAgHFpy1iC6bepDmb
				Z6gcMBsvXAtswcmWPnFCe0ub9ItNH7RBQ1KkzsR+VectER77xba+jRy3tCH8YhsWNC6uYcv5jmxN
				mo0LihjHXlqif0AXTHP0M5BaFgQdz61u6feFIkLjprD5ooX8NwyCITlWQIB0obdJ31aw1bIOPjSP
				rWZUHWTIeZJJlg1SKrXwLRU0S+NBYjzcLuGiLqzOrg1KGIDCj/6sZZ4+3RDeQDvH9IbiGpdvCOcg
				vWJ3wCpQVBbt/FN3u/GioskLR5i/cTEe1K6xWUvGLNUNwimL0uuYc4V0bb5EGqe4M2aCYIxqpqeg
				KHlOM+Q01f1D7piW6BgIrBh1q2vm5i+OcCSBmk7hYRNPYwDN2pmQE3w5tf44IUvWslBdDB/pb3yq
				srGmRZlmsFJrXX0VptkY9x5h43iCbqApj0IoNjOreicI8Ep0bPVILmTtkhGQvzLdJRa2WWdSdTz+
				/Pz0cftv6ZSLR0frA0x1WP1slRkaXitAIxUP0o7Pj9CPB/VNa7ghVu1Ui/0Anrk2FYq2tvry/+th
				dBuaSPDaYb5+vkCAC1sznSrvb5muHZJ54eyueNUSutsArbDYOkFjlyjaTrnvfaduje18p9798rSq
				qgraRoeDaVk/Z+4Crpyc9j0DYr7ZCPF3+Qm+8ft/CLBkZM8P1ct4GFxufVB6ZOqNahaiL60+CH2i
				1eZow6TGBtv5WH0yicPFVQZbHY7e0GqzazYrUFoRsbFeIrdXT5iwRNMXzI2a63peHgKRMgyERUP9
				051HXydglZerMOgLlX64YqWkemQAZlYNGCeVblMkFBB+r+bdgybAX7zUf/bCR90KYzWNkJ34iD/O
				q/KZO2/b3JzwXed6oV5HetdkRRW7Qx3fU5icLvc6RKmseuMWCfLgenEMVksPvThPuoQw/Py5psbu
				y74B0VBpYCaRxRmqIlRJR80haU/mOOjnGRc09jOG4ebgH6CTVVnjo2q4Pduh2U6Y3NgOoQGNo6At
				AcO14QHqoHHHaTutx9gAZrnmb2aw4Qs467GnW5SOBg2Pa79+j3S9sDDxLZ56g/wdlbqNjzHYqzto
				cX7fe50wDSqLXmKV8ikeKPR71ZWAE8AXp6Gx9RU0V7jQXD6NyxVl1bekAC8jmhBQO4qOoosk7TWd
				zhrExPefx+RD+Ocv/3V27CbN9Ok1xyMZ7/RHuTW8/nm61qeeDf5n1Mxq9O9mmQm9OM31Bep04t+I
				LvHx+JRAOfb3kFmgz0xp1LejQ3iNIVkAcD7LIp7GzsIsfdyoMOc2cFl1oEgJpsOChm0coY1GParu
				WM/uAdYNSzs2MejCIyhD887MpsXiCpTpFEW10TaWc8AwkTceZBxEfCfn4zZtpSSlLMnAUaER/BbX
				8+Kvi1kCkf1/0dQfvonjcFW6xEWmnTZJX4XcYSN7Y7Q/2YcSu/zItdDz6EU5t6AW2bb/5hwLBbey
				Yn1m4M0ONUvQZgKMELHHHPy3z69aYMlFS5wWrrSwvhNIw97qDsHP2tIRTuH5Mf0sP5U+ohLWX2vp
				rCvMRVUEhgs8acCwBT/p2h1yM/4rll/mUmB9akKjHdGfV7XR8h5DGCNM2GJICzgTDnTtTY0x4ETv
				B8jVfirkcU5xsbXe4sB7nwIKL9fiwRQkGLJUgxqx46MMw/etA4de3Cx3wJSchODQq+mnDTLwRI4v
				YvcGAz8thwDIXo7vYY9Zr8oB7EXsz32JNIgYmcFykW5IJ6hYAkq49DNMrdSAEDsLIQb7ysKh1+f9
				xgoOaE/MHKvKjn/CcBaL6rNe/qFXtLrCXv9gHwMs5UP9xo89wznE6dKF0OuG6rUHErSWLCU1DCge
				3/zEn0rVBk/khH1/qon4lW7ad4vx0HHAVxlk+RPuh8u60z9K7aInEqW8iF2Hgdr+ws82JyIPE7vc
				QCN2L5FnNPGKHuNG7AkyAZRDPu/nLeLFBkbADCCyBt8SPGawCJ+v3xK7DjcR8eP+SyY0BPAXLwzE
				oF3UxEFiV3PuhtgNUZCXLj+EDi4SSZWf7wARGP+vm98iVqDqH3Q4kWXWc4RETur5mUaSrAyRJpQT
				eQ8CCwOG78f6ZjRAtdQmY3LsERg5KvFAZ8iC0cKbdnAI4fApEbv0AQmSBumxAWEylAG+1F7tRHKK
				s1yBWNW12tk0JuucUWs66NxMJ3dPkiUhsbhYxI79JSJj2BFq4h6wmrlRUevV9yXi5+xK0cv3RI1X
				zwWtV7c3gCjuKAxU2G65N6O+W3sOgTWqnnev3x1onaEbMKan9kxplONl1e5j05KTwPUzSeLlFUPa
				l+1tBs+sStkv9wQNV7dGX1C2N0q/0Cpkv/4ZPUDdGq3yRNco/eJXtI36Z1TIE220ype3sXWIX5Gq
				fq7RIk/u6C5R3oboObNNqvq9o5sgOaNL1s0doufsnewK9Y4OWZeULlm3P6QXsHdyVf1YOmRdmVVt
				wf6RJvHTylX1Y3aQZsZgrd1XrQPEwgAKR+0jD5AlSQcPkAgpV7LvV+4uij8COAIzAhPj6XA2msuI
				SJAQS4UykTxMkBBCBIcGhgWFx4REiAhHg7FQ3GNxcNiu6Vl+p9LQqNuyq3oOhYFBsyRH8ZvJwmLB
				C13gwha0cIVREIWgEApWqAIVpiCFfy4Pj/s9v+ufGZkwMZ4OZ6O5jIgECbFUKBPJwwQJIURwaGBY
				UHhMSISIcDQYC8U9FgeH7Zqe5XcqDY26Lbuq51AYGDRLchS/mSwsFl50wcUWWlwxClEERSisqIKK
				KaT45/LwuN/zu/6ZkQkT4+lwNprLiEiQEEuFMpE8TJAQgk0TIBTCEW73xi1/RaIRhTABBQARUIzY
				tmvapscMt66r+iOkgw5Mjh6ZAy8asM1Z8+WRQw5/JjAAgQW2LMuyLP////8zMzPTViohXMpE8pEQ
				LsOCwkdCOBptqXgg7oIAd0KgZem57kgbbSuytoEEgWWwDMpuLBKWK2fdtm2qqqqqqqqq+v///8/M
				zMzMiIjMggCLHQhLhTKRfCSEQwPDgsJHQjgajIXiIyHsmp7lj4RwW7bqR0KYDIIFqeInx3Ecx3Ec
				x1EURVEURVEU/////5mZmZkZERGRCmUi+RxkLnEgRkIEhwaGBYWPhAhHg7FQfCSE7Zqe5Y+EqNuy
				q/qREDRLchQ/GyWEN3Yjt23TNE3TNE3TtP///39mZmZmRkREREQkhBBCCCGEiIiIiAjbtm27YsWK
				FStWrFixYkWKFClSpEiRIkWKFCdOnDhx4sSJEydOlChRokSJ5SRK4kceHvd7ftc/MzMzMxMQmo8E
				CbFUKBPJR0KI4NDAsKDwkRARjgZjofhIcNiu6Vn+SGjUbdlV/Uhg0CzJUfxIWKzjNtciV65cuTLl
				yZI/EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLRYCwUHwlhu6Zn+SMh6rbsqn4kBM2S
				HMWPhJjXcZv2kRCq1apUp0r9SDgbLs/uIxMmxtPhbDQfkSAhlgplIvlICCGCQwPDgsJHIkSEo8FY
				KD7i4LBd07P8kYZG3ZZd1Y8wMGiW5Ch+ZGExr+M27SMhxLIsy/Ly8Ljf87s+MmFiPB3ORvMRCRJi
				qVAmkk8IISyEsEaEI9Z1tQSvXmvOW9fQqNuyq/oRBgbNkhzFjyws5nXcpn1EC1o7TdpHHh73e37X
				PzJhYjwdzkbzEQkSYqlQJpKPhBAiODQwLCh8JEJEOBqMheIjDg7bNT3LH2lo1G3ZVf0IA4NmSY7i
				RxYW8zpu09qGK5VS2488PO733/WPzFn+FxEREZEQQgghhBAiIiIiImzbtu2+7/u+7/u+53me53me
				5/l93/d93/d913Vd13Vd1/X///9/ZjwzMyISJMRSoUwkHwkhRHBoYFhQ+ISIYESMbXvsmQnhTleV
				nJngmFMOR24khMtt2kdCuNRMI81HQrj8rn8khMvZaD4SwqVMJB8J4YYgEkRERERE7rE4OGzX9Cy/
				U2lo1G3ZVT2HwsCgWZKj+M1kYTHxpBNONtHkkpGIJEhCYkkllEwiyT+Xh8f9nt/1z4xMCAofCRGO
				BmOh+EgI2zU9yx8JUbdlV/UjIWiW5Ch+JMS8jtu0j4RQrValOlXqR0Lc7/ld/0iI8XQ4G81HQoil
				QplIPhLCDQwLCh+AOINMQIGDZRxQEEEGbZqWSbJl+ZFAuiQpo+lxHMdRJElapOP7PntmZmQinEge
				JIS5gSFssZURnrd5nud5Xtd1Xdd1XddxHMdxHMdx3LZt27Zt27ZpmqZpmqZp2v///z8zI8/MjMgi
				iyyyyCKLLLLIIgc5yEEOcpCDHOQgBznIIYcccsghhxxyyCGHbNmyZcuWLVu2bNly5cqVK1euXLly
				5cqUKVOmTJkyZcqUKU+ePHny5MmTJ0+eLFlyCEtuMMmy/P3//xOe2bwXCWL55X1DcFCYeB/xxyX4
				be+P9O37vjz/n/872bvv/UgI69Tbfy4Pj/s9v+ufGZkwMZ4OZ6O5jASRUmYmTJigEBEzMfMRT4On
				4aln2s60nYZLchQ/EmJex23aR8J0Gmk+EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLR
				YCwUHwlhu6Zn+SMh6rbsqj6QIkJh23C5aR8J4XISST4SwuWufySEy43mE8QSQkMIoSE0NIQQggkh
				NCIUn2A7NDQ0tKGhQf1ICJcTPxLC5bSPhHA5Kfzh///oTEx0ZhPMR0KigUiEEMIhhIiIRkRERBUP
				DpuO9o2IiPhIYNAsyVH8SFjM67hNG0VEraiCiimk+Eh43O/5Xf9ImBhPh7MJERG2bdt227ZtS5Ik
				GcEYg9pHJCMYEj8SHvd7ftc/EibG0+FsNB8JEmKpUCaSj4QQwaGBYUHhIyEiHA3GQvGR4LBd07P8
				kdCo27Kr+pHAoFmSo/iRsPC2iFgsImKxWCw+Eh73e37XPxLCMwqFQjEiIaKoKCYSQgghhBBCRERE
				RIRt27bdtm3bkiRJktu2bZsUUkghhRRSSCGFFFL8v9/zuz4zMbd/f4KIiIiEEEIIIYQQEREREWHb
				tm33fd/3fd/3Pc/zPM/zPM/v+77v+77vu67ruq7ruq7/////MzMzM2PPzMzYY8/MzEzEzMQ4JibG
				nvHY7tidTqfT6XgCgyY5ih8Ji3nd9tF47GqomUaaj4TH/Z7f9Y+EifF0OBvNR4KEWCqUieQjIURw
				aGBYUPhIiAhHg7FQfCQ4bNf0LH8kNOq27Kp+JDBoluQozmQiYrEkSCQSTiL///O7/pEwMZ4OZ6P5
				SJAQS4UykXwkhAgODQwLCh8JEeFoMBaKjwSH7Zqe5Y+ERt2WXdWPBAbNkhzFj4TFvI4LQRQUFEoF
				S+Ej4XG/53f9I2FiPB3ORvORIGHLRPKREG6IcDhGQjgajIXiIyHsmp7lj4RwW3ZVPxLCLMlR/EgI
				r+M27SMhrKiCiimk+EgIv+d3/SMhPB3ORvOREJaKJdh0cAPDgsJHQjgajIXiIyHsmp7lj4RwW3ZV
				PxLCLMlR/EgIr+M27SMhLFemPFnyR0L4Pb/rHwnh6bAiISwVyijsSIjg0MCwEI2EqPRDV3VtEBAA
				cxwEBDmnlGNFNQAUAAAFAAIAABgAEAAQKDAwOCgYIBAAAAAAAAAAAICAUsoNAAIAQDL+8VzsQbk5
				1GU9OsbMQXRzRpzyB9UW7SSBazjtCHYdg5eqtpzqDy2ER+xifMHgIi8MVrZ+yD0J5dwsXSVzwxU7
				Pz85hFnYbpbOErmkKNFPwbwrvU6T9dvTHFnDisIGEgdGzUpM/63VOqil2rBU/4yQpWu18NAlMToX
				SIpyDNfWAzxEt7h2x98hB5O1zUSKrPYOMZLNKl16YHXdhYTAPq3rB1JDijIALI0cC/5em+NllMCx
				VfW0EFlyU6kmZ0scPKAlyeyiBEUXPGMFIg68aRETA/FwiYsetaRaaca2pJumVKH6/RohMJb++6IX
				VOG75drQ9bDQwffVsxXARHihw7GCwip9f69Wrh4a0Pi8pmEIQ9HhLnCHF5sOsgAbJdHVOousDwQJ
				fn97w1yNCTlbBHdafW6nUoWwEXdffToNG5XjG3IyDZFahnVMNS1dbBL2B6vIWs+C1kffoHghx6r1
				6VnYEEq5SdJg52HrAwxzhKDo1j2aiM5xfURKtAa12MpQdIkoXzhhq2OLlyysftQSWZ7fO1Hr5zrX
				MEtd+Nd9OhlsBUPdh/t5bsUeEZnJd5NG5XXl2j/L7IFflwy6E78W7VeY9lQOjiv1Jlg5K+v2oRs5
				8HqWneQoupYY/izCEsxP5CaGWfD9H53X8uCYt8ilG2qQCOxauB5EI0nYLe2udBOJ/eBBLZa/vZuG
				gFZkX5DsBqoAvvG7XEXgbfLXAfRNWorlX/lDP0oJNi8Pqn+sPB66u9besMhazARHjU0BQUX2ZVMI
				Q7iddonqWGt5HA77n+qZYCtDHc546OhCr5PCGSFdN0LNGmhVQGWojQ6jS127cMqhdq9he0tObDJn
				d22++YjHfyavUmd3h7GpymB0LOvmkoYV5LymzvRbMKiVRLzXb9Wh5sSdyIS8uvfd20xcExJ3S6y7
				S8VXHllhYYt24d6U7l/tOPdowyOWNHWPaRcp3eMGPcumWULto6xFCfdXDXai9JQURgyUU3gdxo4R
				b+xSdUKjbRzewSCBpqXYzYW8vOPFQJSqe4zj23RBCDlrprQ7YaZMLKF4CB6ouI1z12FivZ2dz1j1
				o0GqPt/QiWIJcuOl99y4WnW4QiVDVdGRlarPNk2GsgpEjLGn04MTOifE3sbTYzzxLyi+qwPvUdr6
				jJTd02kGBcu0FkYTN5ihxLtWCnKKM0w3zSu8JoSnqbN6wyqQLtc3fIsjMmkJZ5qlo8Q3nJOYV1ul
				T1azOfGuatOxO0wj1tCphosNuco4iUXD6sJdzxzVVPpLndjhntQEpE6KwR05m7otSDhWxFMcQj1z
				HcCJEibTslcXh8+/yfQDtCts6wIel5M/QME5EABAjJU/b9Z5ak3IyoW2ruAEJdcffiDkytSyEmg5
				vVmbI61VmOvHrJPLik+zTmaVKQCNx7dgoLcW1WYFyC2QHJNjMGjWEPnsjqA2a0MLkc46TasEj46I
				I5qRMiEWP/XGbW8U6QqEs+rYFK3VO7pc7ordwZ5p/EZvxsKEauV8WsB/fom5doyc0xqyLDWodctg
				aTlh2wGLgB6gCwcVz8A8gl8sPHUEHJbRDALhrgUgS4I7EgJhZ2tKkKV7WUJ52E1A6XBFwWxYkY2t
				Gyq0WD3m0xGICyb+wOCDwYCB7S3YtloJGNBVGbu/ZdlXz0QmJplWYsOM7BQ6erzaLYGuaOX0BGsT
				ofXWYUNRVYMupMpFeIWzW6JQLA0tB8uiqzp5YHB/f3985Wu8J6lNEto2reYIdPDT9490wHM6uTnZ
				u1NY/jDHvnw/S2b9TjYYEtxksmMPcPjf55/c6sNU30ziLSebpmBnv/0QJ70kZxs52o4qE2ba6N0d
				yZikAr1LQVmku6MJIr7AW7elLcRJI00EziUdyXLiWteRbFwX+iS+OEfixnUbqlWOVhnLopFjdwKm
				3VqzGIxWctxftyE6VEJRaLdfE+hcC2rdkpZTJuTok92eZt76uc6sKh7aevXNXTXtqXIUJIcKeGWM
				wHWSxXSB5NzWp5IpR9ud3CpXYbcoLXbiHcfKHLpL5HRqmePeYTnfbgux3JlrriNIlIlTAknYok40
				54KPEThbHecEHkiQK1wmC4G8oeUEzKJgd1sqK6fzCSSwRcFgGbUgOx1kuV7ljBAlYPJuTqS7qwSG
				qhb37tK4R9MnYNauaoxzLqpWjqEWnDkufFRy7mBwHzcoCvpVKEw5CO8j/rDYhV5rGSXL4XiiwwvB
				EDpwXSoskqyW6SMVvwpFfdxZZxuQjX+r8FPcjzkIv/tklRjF5a28uoB+0dPh/xGQIMAFk3mrFCkO
				RZ7FOTaoG2d5wpBW+sroLHGZHgAhdMCMSUUyRD7s8KSZRw3WKsiGQ5MqAMRVZbjNw1c3fJA4aRYr
				hSSppIZjC6/VQePwdXsPTktdyfr2uAJaGkObdJoTvhvignzODpVvoK3xVqfZycAbOj6vgLc0g1ia
				N0JU4e1RWH3GXK0Cz7OoziXT2V6uYMwkQbueCLGYVGOCGLOtGRoFIMeWdquqcMcE5FAfz/3QsxAf
				IssbD90pagTfP+gF11ND/cen92okoPDhsemhswNiLAw7o9gjEQ1Uc1HVpUDvYIiU1jRrD0l6i21/
				10DZ0rTlFGFPtA2FQgixlXespaWpPXSGNO65KFEF+3IPnD20qWoIprlR0/EarGbL4XORlkRrpG3b
				AnGD+eUwtntfFJxgGxgSzT+0z7wkuJkmpXf1I/u+RY/EtzrwDbyxoeZn8HYbzQbiuRrFzf4z52OH
				LYemDfCe2CUvmhsXZUYyeuxuK3vG8ZX05cabWNGzg3xV+8X22rODnMVu8M6r7PQfU9XAAEbwxJ9m
				vLDHUy0m+ZyORlIE0OUkfnJcXMOa5wZ0Y37V5sFrRWzEdLZqf40u6Pdrde+x0ettWIU+Ua21atdN
				8UE/ZX++HUSnr6mjblRmjH+6zVWJvkzbONMY0ySoY+7u2Y0OJLPxoGie5joxpNT6AqrfsFDQP5F0
				Lgz3RdAiDoX8r+49zVxRzERDDtx3X5N3ec213/TkcLh1dYy2y+0rvw+nJWen26u59Wbe/lU0Ozq7
				vbxN1/Z1c6/Bs8Hjy2Vjbi23V/qePJ2PtW1P0baNu/3f2bRs7Fp3mb/a3Wz9CmdTxbfbxye5R3OX
				z0guz1cJs4thk8eVcC73MZz7SriIiyaZOVG6ange3BKqQ/oHkijCx5mrp6uE8JcoPa0b8LsVogQl
				TpIyMGuijSAnqTsiXlrJTdFBefuBRhI+bK0kC40SnKWDmpjllN4aJWLI4T5Fnpm3gVKoBu7pdQOM
				XgVA6PAaXOrJ0BBST73uCEaZZo6+CsSOLFw/UfnmJakBy2Axf6h/GMc0GpdODnoIJfFoGeapAY42
				hZzSy1DGTBLdTVyM2foYrqgR03DMzLiHw0GYT19a/n7Y36DGgfb7YZpEuR4P9+024QZN5mtwRYXM
				g2M+6zjOHp3vV1b+QpQF0JP5WtLWZyEAC27ZWXtdW7HnIJY/2LbVTToGjJsKcH2ZIZ1mVgrJBfJi
				QVPH4eFCDDjzscp6rf15USt0TsRdpIacK7bWbRfNk1CDgX8lufD475fkJWJKjrsC+sFOkcnfznAJ
				eYTV+uViDM95G56p2nY8W6t1Rx09fbLE4ryoiElHzxQE5oqkbac3514pEeFnZyGAzJzIVpWv6old
				8yR6DVdiwSRitgcvcBc9UzLG6LMiecrRZK1wJURdAylQ1t3sNU7FLpSEWS+8QGru+Yc2vHvd7bOn
				MFJX8KbstDpL9kaAKsU4czQXlJ3GTGvAkVEUbx8Egz4+9mO5MhOp7X3uguL8J1sqQLEquBA9C9SY
				6W3X55biihv7bVkH/W9TbuZeK0e9iuHGQ1KLi6uHFCkL9pYbb4v99oQ9EN+4G5PLfsdU7sPxt0Jo
				D7tC0+LI6qz1Su94/dCsk3MmrL2gWDBTuc5sCEz+qswf2wldyqxSqTdGvgrSL2xLnS5Be7OucfnR
				41CrBsn0tKhOHjwul4pPfzFADUeo6qvTd1FqdOv7UENunMW0Ua7vZ5xqL4+lvOia8LRc4pQhCle3
				T23jau05fEpNFLFLo9JrP/PxUKsCa1e0iEoPOqr0tm2/9UFuPTDgMnjNVO/XVQH9+QLWFxVFoy08
				j8ZACRKO3K2rPNJ9ITLSMv8BXRbvFTzhj0SRUZFhlX0nhc5q7EuO5z/3h3xqd9Zh2RibRNIQOXqN
				OhpgF57POYbJ9ADXKgVADxY6YOI9pAE0hfDKe/oLTFM/wHDB/s/Qu4AEjGAHwjamY89cSThi2eJJ
				IMVplojCQVCE4ngh2NQukhfHCRT5DHIYNkWGy8JhGYxuWIuzcW9wpZ3tOi6532Qdwjecq70XpwD7
				mgnO6FgDt6tcQiRAQ/NIANbEuY6ZxLfPVzFAldfM9qzumtR+Q6t+egN3kMBAbM2VjYxVtdyx13cD
				riCPTeHWoELin67fyaFl/mGWT2L99T6ucT1PKuHBzFyu+6WWNrDFYfy4TnA9PtxW43hi0p9dPRDw
				7F3DwSvllK4ImH/iD/k7Y6KoSKpqbHUc0zjDtxy6hjID69D5ncgGoWhM9bMCS+FiRv0KNPUMszh5
				sE0ljSQ+0rInPLTsa6Ngu902MZJYZkA0+WegxwZnNoUFDvYp/vCdGItyBkMDSP2pQKwnFXT+9RkU
				h+ptKMsyHG/wZAj/rThC/hWf2Z80mn8njyAJFdDcVp8nwGnE3Ma00bymblI1Gp3ILtb3liVD7ytm
				X2g2A4cCugXuBXrW2sHCqylIp7mb07UfVOVov+FRmW4D38S1QNGzTL0+lXztthvLxsBQwNOtFm9h
				GPv2LGje9iogs1WFsQWhCZ6uwmot3DZrLBl4s+dqNHDGJHQWZH2EyqOUIwWFf4CRC2aUcEY0P4n9
				S2qSU36yeWW6ZFnWcsmm8BUn23i2lS0cw7QtzlZ/g8CeWOv0JVy+fbnRrU9kPutx/Bcllkn7P2fB
				yQH+8QkJ2BeY84vBR613QVBG95QQcko1imXaFT1+SYIC4vtQBfflyFlK12usQ4HZTPXG2CGfEE16
				tyAzGmOXUOujQ9018grimpaCyMJ7WmIkMi7ZsoiKwWxkDlTsDUbd+MdWd4jqMTGkRqbEFrsRxNFE
				+sxdIOtkn9zHNi5TWCdBMQwSV3hjYAbibJNu1a8BNhe4barSRQ39zm0BFH8AyqrUEhZgSQrSBktD
				OjQlkpJCSwlrehIEQeAEIAEkASEBbdu2bdu2bdu2bdu2bdu2bdu23dZ2W9tt29r2LldCEvIyum7b
				Xa5On8vjd7kyeSwO3+Wq1Kk0epcrEofC4F2uRpvJYjdXRdWRQnTPkJOJcYUkx5HbOI7k7vJ7nT6X
				x+/Sc5k8FofvsmuVOpVG75JjkTgUBu9yW402k8XuslZVVFNSUXdJoyKiIaGgu5xNDc2MTMxdyqSE
				ZEQk5O622Hb3VasVyesuVyaPxeG7XJU6lUbvckXiUBi8y9VoM1nsLldFNSUVdZcrIhoSCrrL1dDM
				yMTc5UpIRkRC7nJFUatVradT/f9t27bttm3bliRJkty2bduqqqqqqoiIiIiIZmZmZmZEREpIRkTE
				5YJGoxGN9v//f9u2bbtt27YlSZIkt20BQw59OJzxkOQMpx22M+RoKAy+LJrJYu5qSirq5mhIKOhl
				0YxMjMsVjYiEuIxhxZASEzF3uaK5PH6XKxqLw3e5oqk0epcrGgqDd7mimVAoJFlVJSRJkiQFfdzh
				CEkaoXCEIxShCEUoIiIiIiIiEhISEhISEiIhvMu9Tp/L43c5l8ljcfgu1yp1Ko3e5VgkDoXBu9xq
				tJksdperKqopqai7HBURDQkF3eWmhmZGJuYuJ8FgkLzLRZARjGAEI/j////btm3bbdu2LUmSJLlt
				27ZVVVVVVdHpdDqdTqfT6fP5fD6fz+fzuVwul8vlcrlcHo/H4/F4PB6P/79t27Zt27Zt27Vt2x5J
				kja5bfNsb7Yt5c0eFQ0J2e6mxmPbtm3btm3bttu2DXNxGdgW+cpkN0RAMhwO0yTph/zcA3rM56pQ
				ZFtk22zLti3bsi3vlSxJsi1LtmzbBpUkSbZtW5YkS7Yk757f6/S5PH7X9Fwmj8Xhu2XXKnUqjd4l
				ORaJQ2Hw7ritRpvJYneLtaqimpKKukukURHRkFDQXW5IkiRJkiRJkgwGg8Fg8P///7dt27bbtm1b
				kiRJctu2bauqqqqqotFoNBqNRqPRZrPZbDabzWYzmUwmk8lkMpksFovFYrFYLBb7//+XV9lVZIeL
				XKdFllUsFutdcTSy2N1iVVG5oiGhoLtc0YxMzF2uaESkWCTJYpF44oknmmgK3+WKptLoXa5oKAze
				5YpmsthdrmhKKurmioI+xCEZoguZQkJCJJGQIDOIiEQikRgBAMBVaUiGYu7KlNywqCPCkDuow0k8
				sEpBbITOGSwTRNBdB3M0oaJHoIfPJX7XXJlGwhS6Ko1E9CHczgIxNBhgqIEtiAQLAgQUGMAAAQ4o
				oMAE723bRrZpTdu20xIRkVDQPTMzRTMTc5cybafT6XRaMfX/oj8ubVtL21aknVZ6l6OQK7dNGmvb
				tiImEamUaEgo6OPpjHQmA6tIW5IRCXFIy5CQkJGQCHk0Sn/09mw72rZto23bluSwU8Fti0a3zeWK
				Rirq5FK0Q0TRm2YmGo22bRuNRrRc0US0/f+fJ/2f4b8VtNT+J4nB4CdrtD3214qmpKLukoiIzpeb
				zzymcnnJSZGH3EKSjPjv/67T5/L4bdf0XLY4/AYD5Zp19CxJmjQ5xkLQNvWai6sq2yfbJtO2bY8j
				iOGoNAYfOV0IOuMaAAQdjJEYow4p1AEUAAAEAAAAAAYGCAoIBhgQGgoIBgwEAAAAAAAAAAqAtMED
				RGM85ACSfgpTHf0SJGGmzFUKLMb8gEhbLY8qZdzxQHyoeQQM6vfPJof/fepKCtkPQM8VK1S4wGr8
				d8J+VaGUTncV76DY/lRJzU03HoIhPn8pwYgjRqo2wlBh4NfFUIo+0CaPJS13EbZBA54DxpQYz81v
				Vh4XFnFgBqMhM40HyU4DYIyzU+TmV2hDopyo+rBa8SxLvL/rQTJJ0SzdtstnFKej+T+7s1VWtkx7
				/t429kz3e1UnmvPCFAFwfrhqO0vV/LmL2zaapGLV+vtETEoVsT1o99ued13PUGOPnSW33n0EgBNb
				s6/DNenSz9ATMCCuXQVbS4VprzEXslySsvr7uUJnAcFELH8FV5KWgn3NGQEIlLSSJfh1pW4pcd9b
				SlTPFOiKHjmTsU6ZabDuWwwdTqyWCQ9URZYPdmZKLL+1RqjDKLdqr55KivkibABTAjVnwcaOaXcO
				kpy28MCkS4nDKlCWWesQy94AqBi5qx3NOFakyLF6iQ6RAuJIxqTdKQjSoiglyGxQdj2FFF9LgbUO
				6p2vHG1WYOSwZecJOmzdX9VaR4WM6Mg8t8TJJQtpHXV5FXXHPo3dt1ojAOTT1HaZOTUjTgnxIK1N
				2ikRGe29uHk1dIHntRRcVara0llwBkl/2Y8b5rAoflWB2KpEk7ImAJlZmSoiOSXc6Ww36B9csqpu
				Igxdu7UiEek3bsdAK9g4zchD0Y9lS7S/MJty/FlwVbR33wcHTHvC1Wf/b3URCH9WRrGQfL+k4AdS
				rxKTt1VMOWxVH7JaaEDk5lgcI918qK97WsaSVP+wAFlA0mejcMX1lAHhx9RS8mSvCzKzwYKj/hHk
				4s8VU9dZOrpC+Tq7nK7IiA50iXWKSxJnMO6QmVkRldiO4s6A/1u3yIrcBxjW+7RC8ldNc3zFfNnh
				lWVKQRuko2CVwT8Nbgig3Wwx5CWd9a6p+qe1EktRrPOo4xZlkk2cj7cYZQ3FevsI1mDhrOfZexNU
				5H9mRVVj53OfWdilFDwFXieci8aS9szeeG1JR/D0U1rCsfxudjWTbgGNVYuaWVmIZLZVJm3RIcsF
				y4xijqg3SxlmNdKosMQDS9S+fmAcQVUVpKIh1wn7mcqT+TJdtZVis2JVkNSDTU94ACxtF/DFpQf9
				sVMWoRxc5lX5365ERJ8kK3QDAu0jFCF+qRZB8orIE9PIsnQCPhp2dgbLs3KyoiwHxC5XDNcCxlbn
				LhUv9wcNq/4Vmcdi3Hyi64TMPIwQcS8HdJmfnsdi285HBIszOGPs05z9RSJMOuJklV4/AdURdgT+
				JJgFfpzmBEV1tcCHcO/MVlRzTsTANgS4fACMrvbSlu6guunIiMqQFKEQMpr+sjI7VEo3HEeIZN3D
				8B+VJ24Cg2qEEBrpeGXqgVzZG88LA9nHPSvcSl3NMAHBJESUlKnaJHutIIk+sc6HIX9KPUK35idu
				ISUsSJXgFEXf+bkE6sw9oqsmYvetFsgixI+bLaOK9ppbjgHh2yMwBbrwCuXxkZxr78i8sEvjSed6
				a/B8GYGzVIe9CV42gPDDGRt86BQzSIOzsvqBd/TfOKd1lctJZ/ZO0EpGIi7sB6xTOd3QkmN0/9q9
				6AeM05/SxA1AaIPrTqpCbheD5GNE3FTwB1pphHr4sVxt/YCLQ+7YISBTEGUQQJ+tAPlmX/FML2TZ
				Pbgx5CtUzzGD5dMORjelS///uksAzNgh1BHIBtDbVxYZsIEZZRK5V/C3Zh5yFK//DSOxxCUrIKs0
				TIK0XnsVvBBt0f5tZe1ur3eXm42EF7AcmDdiNyLBYgYVLNvhIV7DBLJ69TXmYM3060RTX7PI4cM1
				wqb2VSsPMZOwZl6iuq8lRTnsqLAvCtRgwWJh36aHoEwJZPWjh4DUsIMjrMx9Xb+JpB3WvK/D38Pa
				WTvxoTTENgJAtjxin7GTUvSPpaqHgIvUApTP3DFf3hrY/Y2xxbU05QyREfKkRf4VMupFneVsNtsu
				+eczv5CrjLeGJpqsMS/AHsA4RKuarB7IB5HZZAEC/MQpOYStmyz4cohMOFmhayfRvLPM+wlRN/cF
				UgPiO+wk/K09uJqyByiqzs77QB7zqb4QPAWUpSA4cLunUw1yvRnIsGvjAjNWNvsL1zW7sTeaOxbH
				AAoRXsfGcvZajGQitLS6c2sIVd0jWExPOBVdWLPi7lfmr6SVRggicDVAmsdMXoiMwRfi8VfmX8le
				KRY20vWKUi/EDOvX5yOANlhp5XAe8cPG22pTHFeqeyKI1PFCRAT4xtjxV1aeZl38SvCsQtfdwSXT
				bbcw1FapXI8wQzBcEQLqcPlX35bREAsffj1nG17LMW9F464xqPURfLmes2MaGERwa5vPhIFGQ6xt
				4f0CFf50NbeCK/Ap81a06zrm1rDhAxwGx2p6vvJ8gV6fkbOnum4PL2scRWvsd3f2t4bHzTV9OlCZ
				p1WtoPpbv201mQ1h9UsAsQW8tipxRey0lj+D/DLduqsUFtY1aR942Z7Ij60EhsBT6jJLe4R4MvAg
				a7QvsROb6wzBIcU6ZevERAzXvd5pNAaPuVIWZYZIH7FR8wVr47DOpQC2miy4s72kGWvJAa70Djb9
				sh8tGf6e8b4E1Z4ja57kmLSaVWeuPQd/8CR+VyHvIbXmSbyRpOIJed0zeBJRu+rs+L5wV+FdO9bB
				KLYEsiIqFVIhZhorT3w8qA/aDTuAzUesij0ZWR3iyr5zazSr/Ir9q/LSYnq6ELOoawuwVyWza/Ge
				pZgXYmElEuJpuQSIDk8nlA8VA52K+wNXFQQj9heSoboRTnzqAe5Bv+GqGro/Ae482PMemZIhmdSD
				XQAfhh4qn23lmNaBr4Ig4gV7Q26LroH7bWgcC3tB1Y7sZIAoSMug25GMWvADsq4WSgDSrEIk0O0J
				8kuT4g6JuMaNAjhsUQ/T+UUpTCzsl6qLcMNgBrOHIVDx9+uEHhhoBLsV5rO7uTkopXofZ6d+JInY
				9pDPVvtsPnT9l5By6H+1ohHSZAXfPyXVY3D4Gplna2DYWdWEcX4l16XfUFcNFsYXdno98ziPZBml
				0MJ21U57wKFfh/SvhDM935VZ7qLJ49FdCevoIQ7PYA8RMBwKTFhn1YJKRl8QFxfxdYJAV4ElV+sC
				Gm0igAbXgbFD+Lqm1Gsdm8UhLtg4iJlRwzqE+yME4LvijJ2XKCT58yEx6/VBXtGhWNSFUK/atayU
				BqBe75+IwzJTje8aU8Rv3qH40hUJQUq1E4TQBG+bY/M1SdaO4S+DJA453oZPJg4cPcelJg5LbH7b
				SVxL7f2SW3bs7g7TT4aM26n8h7PbyjzGmFoMOCVgXZYDX5mNPTzRel0UxePA/V+pgWDXojpaG1J3
				L0C1VEQiafkpFAYrcFuKVPrVKAGzgqxvBGGpPCIpIgclL5YlXrI7RyT62a0Iq1dMLhc5DBsFzTOb
				sBRykxmTdYCKJSljEOka85ZDYEOmSnNK9J6xeY7lTlRuU1/KDhN8d32h4O4UULD/MZDWCKN6JOIY
				FgT+skj9te4umQybcJKR8QZYn8xygA+WeAc4ufmdENEKOyXUQ4YlO9F5ctkXkCF6NusvPz75jmQj
				oQ5AOYgPNTnM1PJ/xIjRjQF4zKivh32BDedcWTY6w56X8OK8jzBJsa8C1Nnpj2hJ3cn1UL9REcjy
				KJAU/8mQ/D2KC7E/QFH40v3WqUTHqfv2gnjwCcb1AiLMFVnFeU4uoiNRB24gG/hIiqZosajQmlfL
				MQpTnkDwDNzLABuq5BIuASsBMAGkkCQ5euzIcaSRY4wvrlhkccUVV5yiFFckljhiEREZdL/D2ZAj
				w6GlQhZNJZQIQ3iXCwYnKMGg+xE/2uv0LX7P9LyNxQsvzOu2W1HXRc+R49YG2bbY7XqLtTNE1UjZ
				C1EztWRGRXzMKSGEgh7ichOzGZnFzC0liCFkJSNZyGQhj0mMscUkFpuYxCQm93v56fL4PTY9j8dj
				8bjV1rSqRa1ptaJ1FrGIRdZYxGIJi1hedUVb0SiYFclir6riaoqmpBaqXCoSQ42KqIaEgj7hKWdD
				YVMzI7OYCrtYKg2jTKpIymEjJSF1i8sVTdREyQKDKPcMDF6nPzD44xdHTY/K5BH7bttVqSONPnAX
				iAvmSPCuWzWnEQqK8eJKTRDWTlPk0CCqJMh96r3pAo6KaITIDeWKRoLuFY3EnCsaCbnLSU1FmCYi
				fJcrV4UI/pfE73ou8ojD9TnMgEzrcLmi6aUvPbEijjD4rQz+osR7912mEmzWWBWLVVQVdVOJioaI
				zM3nIzF3uSK5PMRckSYeQTzucv/EbVrKZIfHbVs0bc0VaSR4lyuaxVw1skMFA69TFdUZJhig6UjU
				HUXyyEUmcocs5CB/TI875njjGo9nLOMY2+KKKZ6YZETkIXe4YYbDFJ6whCN8v3yd3uB/uHO7sTh8
				t1wbtG2lUbMkPxaJQwneXSshthpttthw2CFrVTRVqUb1VDG1VFJHLSp1qEJBvafD2dTQzMhEzC0V
				ipSQjFQk5I42yuiirChFJyrRiN4/9zrpc3n8dk3PYzIpZrh0WWFZUtmyjJ4kSXIkSXICfdu7Lbmi
				CX7uBLfRRhZ7VdWqpSmJukvFUdHECAXdpU0zIzF3uSIRqZBPOKpoJCrqL9vVyXOJv95Ekcfi8N2y
				LU0r0bscizgyEfxcrmiz7W7LWtFIRZ3cCY6IaISCPp6ZVUszEnNXuCqaGJGQu1wQg4KC5C5X9JHH
				P+GanotG7LZsV6WpRF9uoohDYfDuF9xG00rsLldFNTIRdXK5IhoiuttyVjQyFHNxJzgiIY+JiYlZ
				tTQxEjF3L9yLJkYev8uZtiV8lyuqtKKfcNvAYGCKSKLg6mgVhY4EvRK3opFYcZtKo8gk5orENCQm
				cThU75ERzhRNhJCJuVhkX6jVForCRQKFh0hFoLszqxAUYktICImQMA8/TK5UNBK/yxWNhO8VjUTP
				FY0E73JFsbtc0UjUHRGPeMQjPhLx4Of3epyCe+X7foO3GvR9e/PkebrcarQt9iprL4k6mTiiIaGg
				j6czq5nMXKRCuZA0iFDIML54nCYel4j//l7/UJxsei6T7bCEatuuqG1PjmSROBTy3mjbFru7QMqK
				yiMVdZezkAOaUoKxG4gd4rvnigK7lwcuHZgcuG7QNZhGAzaC4pCtyYKqqmpqEBoNEQUtzHRoZoYC
				zXSkd1kriehdjgKL5hJf4F3hiobE/oRbdq3SVKI3SZIkkkLyG7uxZjFXsaaizBoKiplZtTQjMXdF
				KKRpJeQuF6TgyEQEf5er/r/b0iua8OtOcC11pFGSXLU0lODNrWhiZLG7rCqJussVkVDQJ9zhbIpG
				ZlK2K6ERCXljm6i7/0/TSvwuizwyEX5driiKpKgEDPZclwAAQxYAEKgFUSgLlaVMFwAUAAAEBggM
				CBAQGCgQFBQoABREgIhMPERIdGBYUCAYCgMkQVhAqq8HQ9TA1lNBJmmgpeLIKyaQHkQtawBLov9b
				Lm2sN6XEDPK0w3Yx58Y7OtyiQM6KTnp+3Fmx9F9vEEddtwoGJzHrbwI86Sm50+JUEm4njo7LEkho
				/bDTjrpBZKgNcilD/d32dRqff7OBILrOo1UZgK1b2Ta1RkecCQzLbPMXMTaFHGAnkKI+HMxE/2ve
				6JICA9iakkYPU23qREfKQx3vI7eizU6mmz8jSN2OA8P2f8Gk+pfMGobUWsAaMv7QnVX+0a159Y92
				hV4vCeojDvgNPvyKsPHeXT3IfRyBGsrIbzNoSmdRJthqiiRmR6DPbIGpSiwvybnRn8O7Pc33PQ4U
				VpJWcBaKYqOLaXFiWwNEjNwkxW9/ZB1E+thrAa7N4m/HoTN6BIaUCDGAfENDN/RlMwq//FqkxUmp
				jqyMIlO+lDz9zpKN7DseIOPQAPT0HdcW6rI2sEhcqBCsqzgpqiPvo1gBHjv9V/XhmVCVcc5FQMxS
				w+lwPEw5XZwLrAPS6MPAdNX3p2usFqB/igFshUa7pk/deEmf74vz3jr+HrWXyegB9ByrZcPUQAAU
				QwOz6CNWPy612wpIVi1YRzOjheUtgILQvxrroAI/lBZBgP6hUVf0MVxZ4ol9cU4Kh0GjhABoTr84
				EoxgIyY8ApgVGuYGmuX0X38TCk+hjsMSg37cExZQzvQWTnWEVTgAyhSujpDDYdW6MExavBtgi/Fw
				LkBa6WX9J5P6K/fpHSL/bC4Ul1jPpD7FLcQJNhLRfcf6hLsRZ2jvkXKWrZ9rK9H8XJuXXpF238oO
				or731OxmZj+ji4ZR2zZCS9Y/9Cf16xxnm/vfZpApe291Wx2iStBww94iWwDTRbey3cRjoVgBLRqI
				iEJ2gqQRYbToNExG025KojqJ14k6++80F/2sH26ruXNNf9wXYAOleKLNrZ6x11G1fmDrflW5PnBf
				wARK2y7ttjpLi0CDLVxsCTZ8B15kW9OZpXi70ZANQRzjMrj9H5UCVgFWmfISe2sLEP+PNDU5hAEJ
				CUg4uitAo3ND9Npkeh+LEi4bKf81DyAifRhiStgLhPZrKdLMn/6wqQfSMl11K2QIiPW797UMRLAV
				lHeK64fW+25BIHrvuJ6QMiqE9ati3vVbVp220OG8h5QiA+Gw5pA7u37dVryl4Z7LdOoskaReJPC9
				Hy7TMxNNWYeS+5RyrGkzAV2VZ8BMcQl3cO5uRy4rMzID67k6yuBi8TOj7HseabT+KxOxfu1ewEww
				Z0BYtuJppim79juPVkjH1kRZJZEs4SbNaZb8fS5nMt9dei7M/tSOFe6p1gKBvTFBPZJnuVzfrtiK
				aBiLUVa1jsDibAhB0ndxBWdqxFocNBFtTo2ufYk/LXqHm4AkaJmq5SI+c94dUuAMaNEk7foukbem
				U0u1j7uvHLQn9qZ3UXDReP9lxXfCCBcTssZL8apLAGWG+ivPtkQFnobaxv+byQsqw3UwQbrH5ZSG
				qHWRpAbLaBQOOXuUJ4KZ9djg9AdPmWBxhRRLGHwcCO1lgdzsKlUQKGsJd8Sd+wEv/sTuUCh3N7hI
				UUrfuBURRVE+72V8pC7DJgz0xh1c6fBzwCtmztuXDPcFkfit9PEYnfEv74RLezIaXMpPSmQkdaKi
				OZYwAPcfDoj/qWKCvZRmuL+j/Ingjk/sk3673G2Z1Een/f36YlQ6+YVC3LvhgpZBEgaFmP5lv9Mb
				MRS05A1dnhxgAucsSY9FJ15nWQI5uK86kPWnEDEUG/XHfZAyVRHuIMQZ7J/LDblI3eu0x01cxKSj
				HZE6ZEtctDLILtT9d7RD3UgO/ZKDruZ4/6DQZVKP78Sxfy6BEO5DHEj/0zkM90Ej8xoWl51ypY2L
				M6IE2f+X/zHeaiw+TrjzSE/00ynaGu43GbkL7PoL3atuJO693FyuNtyQguX28v0Avm0vQR43q+bv
				xesnPopRFCXg4pISIBJ3vMSk2ycqlysVWvB3E+NaPemyHG+QWqHy/UKXKR2KIpG0TIu5aNioIVNH
				Rq0xUhrTriTPdjk/nQpc2YtHOmberWgJsri5OYDDn88xrh3JjxsA5ZQRLqZEG92r5csiTMW/X95T
				uKGU3izgztG83xwZ7RdC8suyxzMi01/yyS7bx0yBc/aiScsS0ONW8oBp/WQdaBaydVw1lMgeXC4S
				FY4Okv1fLo3tPcgkf7OWjioCCtCtcdOU0cWHuWX8lusjGG0xWl6oLiSpN8Fd9jJPmR0PswRCcB96
				IL2fziiAy62G+0PKnxjueBFT109gufz8tC7iEl26hI4IuNLgfsrYqEL33wU7CCNFEku2cgXrOgfF
				OSvFjlfvgnYHS0iUgZwcSOSwPS7uj1GqNQeXkPXKBBczIhbTT5Y/OSRIYGqFlgPVVwVXO0vnUs0P
				HWar2r/TAFvSjz74O4n0Ialcx7HI3kdWKWjEYdbkznYWkU+TzIpCuwQ8/0l3ATnQkEkc/gmMA/DI
				oaU9qA0cHLA+vVzyi/bFEgIGbbLCLkEVICqcdCyiypdogaojP3GfuMCVtZSc6v8fx+qJi/qc1ePo
				K+RkmwUQEf3coQZy5ybWjJwHueDwgI8pBGN+NkujGYMCd/hi3YsocDCR4D8kHzogyvLMZxQBcEM8
				vBok/zjaD8v0wTKvV0wDzSfcIjWTGSTsCQe/laMSQd+f4i+JGC/YYOc5x0gKHvzIl8L6isgyEz52
				Eci6ogPHePJRKxY2jfAcUQVjlwfQul+lPL7l22Ea8zCjrhglhJOQP2psnFyXHA4plCtlBKs9pdiT
				ibDmwQpw4vIP5hoj9UV1q5HNTHCxXrXNEgh+UUTjmrarSe4WLAnW4lGP4RfHgzwzTAw/k6fEhBlf
				E5yDGq1UnQN85fokgqWfeinGbEl83gKOSPzg/5y7qoMHbuQb818VCDIjIXYRCFZRBMc4+ahpoDWF
				8JxRBWPjAYoDFcfMeSdMzyQztsXYIHFCnlJji0Ar2XCIVK5XEQz3FEElxHjKDxbHSUxRMOdH6i4n
				qowknwmN9fktKZ/gh0M+XGdZNdnlgnJwrzz8NcjiOKifzHQ34vNai4Hh27sLPFuxJ88/mlQHDlqU
				G+UIqp+ivsNkITLBGHBy3w/eGshnBgq1ImSmZ+w6sDqlDQ6fzmNHVSobfEUDBEZoAioD5WOheuc2
				jzwzetloYcZls5MRQHOnNjjoVm6RESR7ivmF2r84wfjhRLsWvDHyUfDAnKNFlQ8whc71YlOBIvHg
				GEpMhDuwqejYc1hr8rap4jO5dxuPbnz9QjJft0DN4cU53E957iO47CncSpKJKjIY4XHiuBJcsUgp
				kQkzNq3a3OAPOd9vRgWFygWTNdHaIbpYznyIDR6HyQk3To7gej2ZOWQ4XKBcvwic8lSjK3gy4XC1
				EUye85aZYPTIToCW6VTZv1yfyDb44UQDD2RUMhbiwycT+DQYg0P8hZvQP3k7/AEjG6Zx13Mv0hKD
				foDdVyTzwp4mrznQdZFs/ZaJcLynhN7jQX5mbebCNDPKbmWYKtVurflUyX/8UtV7sYbDqvDnKMDb
				kvKlonB547c5FYrLtrrjbgGkXxowcJPAwdtwVbQQyMNx2uW0RHihEo3QKXkheJgUBXP5ofM23MZH
				MUTFORkXO5z2cZK9DqYmRL7Vjx3jTUiGFgR6x94NZG5Y+FTcr3x3K6cumKcY+Q+XKDWmU5tuusa/
				lu5mGVK38yd3Q4ghPadLd4vdQ0gdDWEWRYZjybhjCffwhz/ALUq0DwG9qiH3+1hnNM0Gol3nAEeA
				tUT/enDudri/YNGCMbnsDS52viXXAO64Ax1s7BISEEWnLB3ElHplr9SStdK/UjyuWQYVIxSaWuG4
				Xlejt1gP3a4K+KBeBloY7kKon2BsVnftH3MActiV4Qqk6gXGDmXz/jEnYA/CanDFVbn52AFxDzeE
				AM0hWY84NxGWDnBgF3IrU8MheRmgmcHV7x9k2VuxNmhHd3Sy/uF6j6GXaKKVr29XvbH5IIewC94a
				5ryY0KPGsI3Q/b3QpRS48qBKoEyClxkf/Nnm8Ko3iPJs9ivGPQjbgVdWCqttcsdxvTo/9Nio9KHg
				TzXhINygtT44g5Ix+/F7WoazI8apex/64/VAUxFQfpSN1AjPz2o1AAFot7YMSRDc7hs9RV2z7yuA
				J6kJA4K0xDYF9lZx6t73EcDpq+XiAoQhSvv4n4w0VEvVMZhV733wUFiRvYLSGtxa7/EP8fU+OSgB
				mqdlcX8S3FrvbhP59WSjyWUqHDRxRlRNA4ty5mMu/qTVAxEjSGDEIfekLBohcrHYJFEaBCEpxsDH
				svmyJf6tbyjWDS8r9ElwIznZUfQDBwqcradqdlhWQNS+ricBz4iAgWKAWwrcvT7it5ZHDSgvcFsX
				AgMnI+vsd/Ks1suyHlwkSXfHFK38MAqib+AhxH8Phrt8IF3p2xb56qvPbJPsBwaOfOIW92+X3K1M
				EVzi3SLcA8aB6APtSXEYMJq3t2+GHzbBQT5056AvBEdVJ+CuHeIMPfBJHg5ilsykm5pLg/bUOsOq
				aze2BlSdqEAXIUuRaRUdcPwjupV7jlvYX8HFvpYX28j6uLI3dNyYjtbkfL4jBAFGVlzChWs+VPH8
				qd1DFdbBeCgP7gSs90q7/DiSIAjaX1GIuJ+GZ1n33PIRosLiLR1xbq70xd+iNsBj+KESNqh915ol
				G52wzd64rFdz2hozhYvlfjvU+O1rkKYIAdncw8DyIJvIRi9/XuXHFgxWVH0UhYO+Jrm5Avbk+OEy
				wfcyHL8wTzgHUQJ9kbFd2rX/1e+YrV9D2MLjUAfw83TbsXZoKz0VJOx3uL/20ES3Ar4FF2eMWA5Z
				xduQUuGI/JViOxHZIlZAX38vVqhPHidkBFvLBfzvSrnG/5FRzOO7JZ9vwz0dE/jk7cJad4RyF/rz
				9bxm6wkQBAB/sZMLspX1NZ1PjwUy6OT2PTk+TwM5zzGv6X88+UVedosy/Y2Pe0eJm2934C7k0fox
				EGSbbI+rqxhHZxdYYNTgBkJyZUZINRE/YkPRarlyc3NBLgssTaQxVLz3yFdQzlgOgbBdVq45ctnl
				dF+aecEOeRsycJUIZJl7lPPhkCCUCgG2HswPMneETiDwqk7YN4y7F4G6coN7kY4egcLpxPLNjQOi
				+Tz8vfT3Al+kQ+6GwO6ZQauE3IbJfWbZRFNZdM29jXf73O6Vec6NG+jfXCDwXVVNXaKbVb85wMbd
				ks3QEBt8r/6Ld+usmonOhSUCGdFZgWkEc+DiDrRnwHhCYt6umq3F4DhNeU8AkSP9E/CWpjtZ5XhM
				XS6kDgK1bzfgPPxeO8jFY2OAhS2c4u26laK5W39gJgAYkBBMXwCcG5oSvEMU/2lgI5C2Pi0nxY6E
				hqk0j7OBpuGIH3YsVGEDyzNxq51ceW8WsVNJNeFj3cP10ua6CLVU9+xs21UQfBu1iqdaoJ0mSDPw
				DClsb7XmAYGtK66G0uunR0PqhSU28kQ65gPaBudnfR5O2QCb7dZfgSOg8DrB3prjhcK7wFNeYU2r
				j4dQW1kpuNKkdGYJagmlnZ/6QsSt8tHOWKwj4JvcgMUInJi8Cq7s6tcjq6y9LzI57TUUwE4RQnDj
				kEKdtf3CB1ZXYoXn+XcSZ893KX702olRNa3i5xtvoXSJCzCVO2ucwlqzhpZX8W8vvlANrG8gq4bL
				NANxKpDDVYYglcal2NAttVYZLF6Diq/c91cfqMbUV4BVw3WeobgqiOOqw2jw/SVcV8Xk624Zm5Sj
				upQChGlQ1TODpCpKHytyk7LXqkQz3aoENzTx8G4lOnEi2OCynU7A6SCDF7jSxdDHPZJpKA4RKwkE
				c6zHZyovVfMQ30oSTpkXVeXMJIDWwJqe3HBkN8Bdi9BF57AIl+KeIkYTt8pzXqMQ+wbAcNZgMVfU
				BlbrTTRT4yjTUEs1A2XdOG9G7FuX9MaJ3P9N6wNNByGFb7inxIjo1i1ovXSUSxvDIFd3mIus0Wqn
				+z/pB59TGb+qZYZt61GuRryjgokSzjjYuAzqBlEBVYEBF7IYXtwjdICyY/mBAKapTsuUYtVNRO8h
				5Bra5G1UL67qgHt59i+p0Er0uXRPqZq1iTF3Y6AQScEFN1Vn6JiKDoZ8Q8HALg1WtoEOqN7OL4dW
				oht+zMapmuFk5o3qGw1IBTqEEZADi3c0dHgGdYgjDqncqTB9CJngEKAcdXWD/TISmwwcl46osX+s
				g+DRgHMnduppovpYLakTlpVdNYPg+vKudUCJFv+qkez/ZYoAkiWQFUI4RMBh91pAbU9pwOtQbRtA
				tyxpy7wnMXUswKQbglv8WVk52yLPXakCo/4orQwe5AQ7dWRZY9IGB2fhzw5iGr/bdovlt5yVsHGt
				anDDOzcZXMqJyZ+BSqAt88k6XyJy4KC2bbQF1dy6xbxcCsE5rpRrwQX1x+jbd0aRs7x/Wfu4sphM
				/Ni2FllwaysraJVIMzjDmXA9uKD+mOggsLWWDahgQ8kSDz1nY3m0DL2IQ3RNtfjW8Tfh222nXbg5
				tcCynlh7MKMP+lJAGp4WgjmX8RryTEOoDRiwCWFVhQZvTxkNT2MAo4WNQV9saJpegygw6ksyPCcE
				Pyviw+d516A1AKlNWzsxVEir5WjCSqBY+DY8xLL/Z5dFbueDe3Z17DzDBO+PjSmsmM4Lazcl2nC3
				pEDDVWyoTbd8CNBXrUhb9RvlRNv22KwC2PR8pwWHUA8CzUwCF4LdJDDMJk+QphB+ZaPNThmqoGFX
				eFyx+1b7btUP2oGSfWwd6Ws9iP/gWvlpKgCwBtmkBNP2Aq+4HNGAAIA4XRPZupDTwO5tgDYZHISC
				2g5tsamKvZcgdPfvfBCfBTvLHvqelcm1INbnPO/hMMpwGYTeoH8Xqo6+h3Z8PnQvSeBCdniS5tUk
				5NYo6G0+xfvzK8ic16ycIKIeVnkgUDtoZna8LUwCHS61MGKHfAOvZRdFQM6+eLeyyrPrV2ZUkTB/
				XdhG4TQG0OW3/nM3ELQ+u6zR6CQnxPGu48y6qdsYdzaMqhIUGgG62zgYDKClDmR3Zjb9VlXiBHkB
				iAGBAfPYPOYVc4r5XGLumDfmjHnMI0YuIvd7fvFXFdWUlKvFWkWdioaEHMQMyUI01HalYnbRkosb
				HIN3udiLJuTiPiTk4lDu8XLZ98plMo2Y/KKRjV9CIpaKiJTJNtW2XUJ12yKRZkmyNq/bVmEKhx1u
				OBwO1+n3e/6voipaFPVkKomohGZMM1NCI5aKiJTJtmvarlKnbru2RSLNkmSNtnndtopStI422mi0
				Tr/f8z9ffPHF04ovvk40RCETiSPihzWkGcrQw85wwxheZIQiwgopnAhvlkk2xbRZmzPDfGNKadmS
				5VqeLJJICmmyJEcG+Y00zigbyzFGBxkMLsgvfP76hdrUpLZQM9EWaIygfbZTw2wWZp/tlwWZZa9s
				X4g93sW2u1O3i9syovvJnYbkGB+510a8vdv2xYomdondscck4GKxepz+uPg/Ix5/VZymyvGKv4iE
				5CWKL2hoJi6ziV+kQZmE3OWR0g63Sq24a08ShywXrNFmMq90iMcZa7SIZEmSLBpxx2gFDGWhGCs4
				wWDw9ZGFP/6iaajVosKII3pNOTFBJt4kxMGz2KPnV6flAl804goZCa622dpte6xiFJvHWMR++pz+
				Hi+qVou1qheRJDC5pAU9qiPucBNTgXwlJGIpZTIhD+ZFI9GIgOXCb0RjlgoYhKgOghhxyzX6io64
				JBek04ipjM0rIjriiCgXEY2I6BTNHvEXVVAjflcu6sRgoWhExCUuCJrTyPye2cRcikYarpwLedGI
				63Ph/tSLyy5aZJ7B/eJu/4tGHOciXh9xuUdcqspFvYg0pjqpgl40dylFlHrIa1wu5/BLI623FS3W
				Ly5ZX7CKRtwVF4s6RY24jFpEFfllvOjirqJeNGLigvoaGnG5eYyIy4W8TDSm0wu/aKTismfRiEvS
				F3wtaMSjjqvF6EGnh6AH/UEPCuqnPvQR+bhcvKZoRGpcymqiXkRzmtNwQTNFIzLjUjYT8xKSGZH5
				XGZTNCIelzJP+NWZdz5clFM0IhyXMk5w88037+bcfAGc2tTURUZKRKpCmYTUy0UWu2qH36JPYip1
				2649iUOTHIM12kzmddv2mqgoRkUVzf/+r6JyFRVFnYiEiIiCikbGU85iTiJiSsiLPBbb9fxSp3XL
				rtEicSg0S458bbN5HbcYFUkQNYgWFEH1z+/3/B5/FVVJVYsVVTQk5BJpQSJFYUhBzMzMiIiIiIjY
				ttuWwyGLNpuNxMTExMREzO/3/4uqWKsaISKioI+nM1M0MosEnYScRmzX9Bx+0UjbsmtPIw0UCoVG
				5nXctheFhLx+cfk9fhopV4u1inrRCFGJNKLTyHg6nE1M0Ii4lIm8aMS1KyXHqyTo1Fftz1K3bR2l
				iaZpoem5Zppnc95iRWF5OBzhF/2v3/6vSlWV1UWdiCpkKhE1qJ+hmamnHc5mpCQWKaWTkCJXbNf0
				3BeNtG7bafRko6SiP2DoeCpm2TH4olXWNtYwEnW0XDR60shP8ly8qtiqYrGIiDSxHNGwhjIz3MRc
				hBQREWEIb9JkTc/hkkbqsmQZZSPaF0sjYbYsOwYftdKssnoNrlusL4qJStTRRhldRPR10jniB889
				XkWqopTrZHFVPBUNUYhY0hnEz5BmPOwMF1NCEqFYTgonwpfHFJulzzBb0tRlW67RImlIIU2eJEeS
				H2scZ+Q4dtzOGF9BGnGwQQYXDNZH88n9nvz2+F40NSnXWuOizqIRDdm0Em0U5JrRzGQ85mwze4lH
				JiIrxSG7PRrbXu0t7OqonbhmtzZe5OG4knNwr41G7K3btm2xuWKjiU1ijpmxLRbbizyPyR/r+Tke
				e1WMasquWIsVW0XdRTEaigmZalJsFBT7xIpm7OnM5kUjYqlQJvKiEdu15/BJ6rbs2hcJWXJ80cg6
				xk4jEXPEGrGILWIRe9HI/Z7ffxopV6tWUSchU4k0ohfJTIebedGIywgqAK2Q32WPL/ZNO/y3p9Z9
				+6/RF0/DC82S/Bg8zbxuixWJ4/H461Vy/3ztr1dVTZVUVbEqqk5VRESmKlGNgl5TNFMynk6Nl6iE
				TbFtXgEzFgAQaPNIOMhifFElCxQAAAUABAAEDBISDAoOEBIIDg4iIBIeGBgaFiYmKhwQDBYcEhcI
				n3V54jmVcw5HaJKnuAIWnMxzBrYdgHDIOZFzdlebbmQL7tsIkW071JCTc1VzpDap7sOCa/qc+7ad
				pfEk58ptoDjb4GosOPTNkdh2Zlso56bOSVUk3XQW3DPl5Np2LpdXOadTKJG33dVZcK/OSZBt6K2n
				SM41f1dEzp3/YARgbY5ybEclXAYnuD8l+rxeu5HBYdxfZGwXAoIGV+b+ErKcVWVwqPcXMbbLG5HB
				lbm/SvwcsHVlcJXeXzG2M9Cua3D7T3g2/tpUBnfJKZ5juwOt+wbXf5A1+zkqa5PBVTjLQmznZbvZ
				4Hbeci97ZmQXMrh9dzmJ7azQSjc4xF/WZRwWI4MzcZjN2O4o1pPBsX5MsqzNwK5ncPsvc0bcnfGC
				ut83yaM06fMGA9+35P73WDd4Z2mCx+jb8E/cAnRcIlg/+jb6CKe2nYpaU3CaIwwAqfdyIxbcm3Pi
				2Xa+la3g9EaYwVlekBacSUZYzLbLvfCCk2yxb3dTsrRG2LTtpIyVgpMyJ1ChuEkL7vU5CdtObGkL
				TuEcYZGGxjvFgtt2OfS2XWVHTXoMGxsgIGnA36UFt4VzmLbdeY0XnDhzeJ3dFbTgJGLO0LbDCXDB
				SR+6Lgao944tOPTMEfkx9KLCONoauOuNtmVOKAD7c2ThHa8gLjqp+xP5UNtYEvf6/oxxXr62p53Q
				/Y3N8NpcNnf9/q4BXz/aN17d/S029dpcWvd/f7iRnz4WLmPv+QnxUmUrP7+TO0V9CEgfK8fqez9I
				eFep/SZ6fZ9lPxb8x9o9/5jeEg+o0WIyvnt3+QsK/2Ht3IFdf5mHVW31qR/+YcZFh/lauAbh08fE
				S/WtnBxQdpkeiJo6OLIMSUI/JnLWSEFiycCYYY/OgoynFU6eiBWe2NfeC5xGCRGdozQcRbRQK06f
				k6pIdVPNw+eNEN8K0lK8E43lRliU7dTV1omocY50KWn2YlePU0Zo5vDuJiwYX2qEtpryvwgyUuA5
				JnfyrnDlKP8RCotLgLTTk3HmKE6bdzMl5FmcE6kyy0SbsHzdAF1vcfdWS3ahOcflJoqQKcxKc6Q0
				2bjPorIxzrmtOy0yT2oWDNXEs+GeVJctbc7dmQtSSufLTnFe5cjOzmhVjCRG3e3qQo08hk+iVmlR
				ufTl1pt9d2kQhbKvJZqui6YQwHliusmUGrwiVIPnJ+1nktAIX9DVbRpdflcO+v8pzuSa2S5U5dIa
				bc7TdesWdBDcog4TRB5WnF3xYjMnrrxD0NZOLHPlyobFQN9mc827BfVWoIeR3vOSL5hYalOC22rO
				X1m7VAASULNb1edZGt+W7jes+AXGQ03kViiu+FE5MRip3a1tHkq/QgwT1mCtmT55MliAEi0lZ3EQ
				9HUh3QZkwuf0YFimLTpYUi1TFaPZgNVPxrvBgPuD+Xsk4PqQ0zPbqyHzPv8HGszxn0EN3EK6ma3F
				vCh9pqBf74gbY4AU2thXxEyN1bQan3yC9iUllDF02TvzVuaWBnHqnu14j/KeO17di15aVTIbQvPX
				9dwsf5cvS1aoOQA252PeLKhP9DyMxBSH/M4Fbx0ZZRlzgOraZQPQ8tRWcaxeMlpuG4eGOsBlYnpk
				XfPbbYVi3HCzQvsJcEkV78Et2XK7wYT5psc0B5xn9WZUfnSXKOcMnEhutJSnLkUdhKp6+rxReNLh
				6I+ThlDUIxHbR86b1tVEbf4FJc5zq6pGKQl6y2ZUwgprtPHngOxIWm0ZX2us5BZR+WbXJ3HZXDOH
				0ESzvd3WWbAGngK8QX+FW2Dy3v0safXeVBtHJmSoq5VNlHtVYPUwihx57IxN3lpMHKx/lgbOSGFf
				AkGCtXmDlpxqkWWvMivqMmjgdLc76R483P72bF/ZWI3ZkI9hwaGA2zW0tVKiM4Rm4UpbN2M3F1fV
				1jjp/QlxoJd2tlbnRjk5y3QVHZGur3cwTNc9F8S5ZAQ/nbaKUn4yS1cfsLT07cbItt4eU209rAb4
				GQr/mpRWsTZAep/2J4VlSYECBEVaAHi2R5s3cPVYEVjeGaW1EGjwiwlqpZZFYbAAfbXMswtIIn4q
				YLeapeBgQfs2Qq4NnGlNGGyIzuvCdXzwnKj5Dw+eDHAQ6JudP4nnq16yrkX0bXWUUG2p6RMYr6d4
				5+l6PKMxr7SCkuiJ2xC/EcOAUUvE2j1i5pV8JN06P6Aw3GTE4/EsVw4dlRv41TAh40PvNjZ/Bn13
				YlS701IbImD9lpsadXuMCYyGsmpoFVz00g+05wXXYm9epRJeJDRWKGYYGP0x7VQu9TrBxIRbtWqu
				d+MJIIX7nduQTsUwntFv7Dnk4gZkbSjyNq6hwzxYrCpUi4KbgTzbsWWseaj8fDQQxkt5MUiQdUW3
				Qxeiekwl1GeDHSs8BkkPV7MOZ6hAW4hKdjSAzcODYIV+15aCdJjSfKsKQ9UvFnw9TLyWQp4BNILD
				9JkoDR6QBDDXt9vyIdJ2YVUF8IxzQCMCluEFCAOlxepl1Y9JMXRLFw6MD+A05WMEJhVzkBSsN1Hm
				qvVrfPQuEcnOA+jTEHyR8XV+bbUu0m1bbN62wPqH+96S11TrjWVimCkxKeXjO9qr2vZYiW8Y1jV/
				6SxtQtbzdq+T+HAGWqwQ1YV0axuzr4njLY/ObEH4aibeGNnLkmBLEGJVVFqeYupLTX3lLwCgYfja
				zF9REnZSvAz1Dqp+rHPhU3O+CcvOaJ2WEfGWw7RP48sx6XsFk4YMZmNmb+4UilLUbWmdO/n3qMrJ
				EMwEhN9c206qVJD45CC0Wu+xetu/ljtB2A6HlLYTup6vK+Mni+JPOHqQ+mJAOBIa+JHaUvvqQu3D
				C7S+iPExMkWsQ4qiBjjFbK++YPJvl3dYF4b+yaIKG7Pn5j8GVs+C5PPNaD+Czc0q5kQv1hDT4gno
				1fJVuUqUI4HsKZOEBEemWgYmMj5F6t2khjkBqpFZQgCJZPYlSUaGVLL2Oo2cCwA4nb2FCUpGKhg+
				Motyoq2JCTamoF3y36JCm4JcLlmRwlYpyTYkBh3uVshuJh2lX1Wu9ATn0GRBClRlJaOpHfW6MgTu
				Omoq/M3P1GRCoZNRSwA7MVmPPtHqfQvohNaf8IezrSPADlD2PAIT3WSfA2xOD6AwNoktWP8wOzbZ
				Vxll0i68UU/Gq0zptK5GHNS2Zj4CpG6/UmeTnUgztJbsIaJmbgcxaVXdUXC8snanpcYnqyizTU32
				ICUN7Jn1DvAXvpmDcq1sAyiPyhoCGt/twuAhjyMcM9jBsg0A+assF+JcdqrFN9ko4+RBqlm2BoC7
				smCpdNwAJ6/y4syglCWyZWkGcCwbFMWM0uPNTaSm8ybEKpcxZNK0LE5EUs4EpNOYYaXLhFS8jF6A
				v2XAqciogWI9DWVbB4jzfplbsa7LGJKJ3NUdiIu0a2g/0WvX+auEmf7MvJcFRj0QKaiFckR1JbmK
				2Qng3WL4dBDHMJoEr9v6n3cNWerPD+M0GfUTuGxzLTKWWfTNmclPrvwm6gTWmUzeH/g8gdNcvj9c
				eQJIBdbbTKcNPi/kTXahTMe4ZgiRJ1VzqAnuOJ7SudlrFblT6FWB2T4ImPcnd/Dj6Lzm1Jqe0VwN
				pyA4CEBqnjg/k5bwD9G3nXy2ULErL48HbQsg/0UVPl/TcA7E/Nq3jr9XoNMOSshPzE3tDiLqJoqT
				yg1R10Bx4mxDdAnAKXh7WEGPiEsZuNr5LZwEUTfoXK+EKCiYHG0QqcivlTI84ALe7vzymeCSPGxU
				kz8AmWJxj8NmjIkvMcduI8DypJGgj8jxx6jk82/tcN2RgOULmKgnyvCnA/m87krs3FWklFSEE47T
				MIPie8oyJ3AjplHlKF+L3ySM0dn5vIOtuIQ/YHkIDokZfY4zQQbQyTFh9xHA8qRQmvryHYgM/0Qg
				nw+FbWrsMZkVdAUQKFnxBqLAn5HN50NdV37YHJZPH3zBBCd/jeipLpOTUxsbiMcS1Rp8YDDsGMop
				B6MJIFzqxf5LNuEzT3IMPWkMEjvojzx4agsYAMwCfmIqAk2FfVUKJikmnAqo0AjthKV41xeyJwAh
				MUfPmZz+QS0mHnVk50ED8H87qAYBB5UCAhWacoGiON4AlDYAbwTY5BQNoHVaIyMuqQ8QhkHaV4Li
				ACBWaa1e9guXw8xTENDWZQo4w1ySQfgVhmlpvKkeyAnQVADWOMX7djfrdHt6UWbFwwz1TMkvEnNn
				yW60dEfIKNFd7bAEdCDgpRr9lfT7kh7UHZv+k++rJ1YvxHg9L3uXo0vxAFwgVLiXKmZF4jWzxF5f
				Z+I7wx/wei3eu7LCuiIh2MCaaz+BTRUBzQazDSl+XpFwNuhn0+dgtNgQAd/1pmB0RYJaQtyuYfPl
				zzsdNaDl8mjITbkfpiKBz3Q5I/4V1UQ/4Lln4Ky9r9yx5sDcwM95eyxxzQ3rDvMaelfKPetpw419
				Vtt+101eXfOQT+rbK3fuqT1vrQ8Csn9n7i4U2Qp5h0jMjStXDl/rZN68RmrLcSMaGf18PJIAaKyu
				P4CvzVsHmLmW5H1FkZsHbJlVYuDfhzAIYaZQtHxa0JtAr0kbV12DbQcvZsv13KjlyP/URBo8qTMS
				wH22uWmZrapZ4cd+2rWbj9bnSeA5qBKVoDBJXI95g71Lr05FRun2nK2kegPkwj7jld9g0xAUUM5q
				fvHJnmtDFXgSwkLKgZhpfn8K1MvcSV48E3dTr7GMamhWnoIhNzMjHqQiFCk+GcOSQJrpziLmtoHu
				V6RSBV9XEih8+3ISZaDu58UaMdGOHJr6xES+WyYNMLXhH8xDkr7srpA4FwSm7Ob5tVz7NjbKqHkn
				aGwbWAhfZes06VMGQOLW5kMPH10jhxvrHo6ixC1lA9OYD32x7Dn+lp1sD1U2GYmgXYCjZbX7KuXw
				DvCAA6AEop76FiplU1IXx6qxjMoNjC0klHg7ijPq+wKYJf8FNywHqdikKtQjVHkR/fRldA42xlnl
				eASAA89gNEINFXRU0VrlsTsJlYRhGGahRGJXADIU9FvcL5tjg0MfJHU9MjNdjBRe9J2T9D9Zx6kf
				AFGu6gfsSWX+gPDUdmCT8S3A8TsuVRNeigisCRgolemziRyAxzQyyCemeB0xMY1K5XGtEtM5SEAK
				o/h7ZOkNFy0orkYPvjWb7lYk7/sq06nE8AZ0PzOAsyt+NfZesykWGarym8Ca67qnHfI7Xolp6cjO
				Pgn6b5WKH2kwspmdhXSFgNOmgzClAVdSgvWDGsSupGUxFGv1pPRwfxBa8XNG9E2vLMqtDXi3mkR3
				Kyr3Mm561Fe0Spx5tBHEHzDrADIGZoMgi/urAiRrzdbLzytWFMCR0LSqKDpcMPYk1g8L6ggeA67B
				YEJUAD0AFa2pIbcD0d7Eo/2jjwg0ih7lV4jVBjhrv6lYLPgpAS5vzTXcge77jkg2nhdYB5hzQPV3
				nSErxHEx0LqxK+wn1FL7Wa+Bdd5D0S9QTwhLda5TIQBaFkEir2cTdHhg7wlNoelRRU9vcP51WjS3
				r1QmJlzJZUBag1fOHY4ktbvjMIGcQXJ2vrSAsQALGNT9ZikmJVfioMAGF9a8oMEIiTlnknWicYQb
				i0eQJsAyktR9HRNz76ybAB0GTjFvMiN5bs4hrFNHDm5PclM4YwHD6yAOi1lKlyYKqL3ntZgo1Gu/
				EecRnAPWYS2hEV76eqU1UoyHqyfiU920QDHXXAdIa3TywjHSisqZkg29zx2LSWMkExpcP7JFzOij
				bfUVS+HhxvpPT/LYL69NiTiTpAkEU1/txUCsrq0vWOLdDzPW0ylNYBmJ8j7K9cyYJmRAfdYs5gy2
				2lPi5fj+dcDS0wr1qmmZbj5RA/WJsRgzW592yylP/LwJE7hflEMVc+vq+8cB/G9N/CeTslXHPt08
				Bza1nYA+13CTL3+dIyOGftUrHxX9nn5c39+gUmT+hgL91us3dB5Kb8A4BusVHzkDbnuzLO6DEdCz
				Zs8+YbDrezZ4Cb1jncQEx4wLJd9HiEYq7HrsngAE5CYDpPu/QDSYSacFxwwVuBX9bvYVp2nJK9zm
				W1RjetdbXBIbR1ceKBP/3bOQheS6xsE4dj/Rf449S4avmWdlCwSKdhZ6uCSPTfRZ/c2icPLcOA3O
				UrdOEajMBe4AXyvNQm7f2X2rXqp08pcpjSUiQv3o8sviPOMpA9QYwRpVhqaYDLS5aMFKC6AAUYou
				YbcUEwG36/fcYezFErONHff0pcx8tLGVhLmS5hsgLxaU8R6LaW1FXwnRk/IwePSCAQvjbrxzXbti
				e2SK4pYJJavb7E4W/7i7tkgsJdrYqPcADDJskEBcMXRkZG2Lgy+ZzJAHhG7/zQrSFpfxen5SHHf0
				gLK4qd3ZNm5Z1gxgT29C4I6918HfatHDNz1G8hnMVKwG9oHeGUP3fSDxdbTVtBRMC4o4fMLlxsnh
				aGUjKcZw1x4ymYsgZMCtxk6eb1tRmumnT3ocOCI6cLPuz5SsiXJGAv2bbQxBCn/j5qkjPrctTmZO
				57UnwTrcyHecKGh4JSsbuUY3a5CGb2SKm6sdjfC2yJsJbUFS6FYMl9SB2DhhTFna5IB5BKVwK9O5
				9NgKyouz3QxRHVEiGIePT7w560Xn+jom7/MapnVtJswpfa6NhFFPdBFvDiwnlNhNpzmYEgwEatWs
				6yMakUcsEZynN3vIwZiCN+a1hC0orstPkQCFaQC+hGa9YHXsJq6TRujFyNgJIrPrkPxwAInyrpcX
				FPbVw6YtN3pt8OQE+7Ic9kpWKw+eG/lJNNbf/qdtRjREIlqLCJFMvteY2DnakmatFOPnACb97cfe
				yovGi3IrOnAZXXLGMbl88leby1/XHGM8q8D015Dc6BoosukLd+1rNbmCilb3eHvbDAlcQ6xqzKi+
				A8O0fxe2CNEQL7OGmEtfHafZxEHbPO5l7isZPx+Y/Lsbu5W3xk+hFQW4hDCeh04nq60fuaR9ORy+
				YISUwJjd7f4td2jGs1hjmos1b1GZXG1ejLGlLmjkHIHZT8tb21hqQm9Z1ZGLbPn3+TJgmy24jzmi
				eNYaYdOnpdta1yy6olUcvUDhkn7zt9UhUtVpC8Ce1aV+qLW+3TnemQfzxFqjya37WFTNUN9wJcdN
				LLLQ6qUUqR/dM9tPKuXvFnaXm5xKobxg++ilx3P5uG+w1lXL3GdBRS0VOm5i3yCPBd1o90/JNVSr
				BOO2hucsQBNGNbbjO+LzSitYJf9SOR0Zu3VBfIVQec3kzP6bN/qoZWLuaPOK6U0zyfxVZNukpdns
				mK6/uU9DCuLGQqLytSTNkH5e9ZsubDildGMXCoya88i3WjvE1hivxeP0lu+nQEHxAQ7BlDJ1tnGj
				75BCLBso/cMWYifJn+jd8Z6kQ8nb2nDOExhU95QqB4SNevgnzXFnTidA28ptwJj/VS0/o7kFDWGm
				LWkl9iZIaNaBwcxWooLfhhOpQUqQkGIiV/EItiNYiYwGilJBTJB/1uFv+qyemDkH2kxwwS7d8mvI
				DcptRQqBDfzahi3JI6y0SrfaqDg1v3lspRnU09cYCb/qCi10SzOR2xt8IndvpMgroFORv7B6n889
				0iJfdM9FrlmjoUS/EiMH9KCM3OrtGbnTMzXyokYbOaf4jaQ3tmsFSbKFN3X/5URYIiMHAkhiM9Xa
				xBQ82oruNgJjvBCBzyb6XS7DSFMHVyGsVkDBTS+rEF9iNVKYwoCDJXMEjuxKG19zxDmJIXdprl7y
				3eczZJwJbUiqq7IMMowLhvdn+pW+KtcVQjCKyXU2zPLP7UyCjxfgruzw6yKCsKY/FYH5iC1Q/Vek
				PGChL3RxCNXWE7BAgGRHwFzDFdA2r/D9gekqcg0po3OmzgTqHIYElC8VKPJIOgEKrQrYRq7hACGq
				PSLXRnCbyDQYzbZQ4R832nB9A3ZkYUZ691dam1DJAbkatUt96QD9YFT4DUTD8hBAHKUZVAD9SFYW
				a5ERe6gINxaZ+vChqXEYtKrvGnKt7oYzK/OxuUayWtYDifyrPovBaGhzEpBfZ6YoHmgEa+49oMDZ
				Qwlu32YF0VfdohYYrf045qJkBQDN6jEkVx4J04m2KavxP21dGaf3Q6uKNEW5a1kDmjBr2wCQrwNH
				ptn4ag0L12WTwPW7e2e9m7uvLTyqklUyuYbwdQca9dlF0xujmWZKmox7wq1ovX/IdcMzpQirmrjq
				XeGKSs+AOoG3CuUssmfLgGspvSq8qWytBZBebMMlQgGc6BBVxbyRNn4eZzOUHv9bMWndD8Dmy1HW
				4NajjiJt+u3WCVomv24NxFXbCAiw8xWGopypbdUWnw6tn6IbUWPs//9Tf6y++dyOMKiwXxj6ILSF
				eGremnz3AsDq8AyJoAqTqfS24ZAtsOMAqiVrC0k+7O+iCSpl78nf9t50LwmNNHN7aBVs4gj2o5f4
				7Lj93R3a0/bsCkiwb/8sB9t0PHUFVKdf3/Z7G2yuFRwd36rbK1WwiRMyxceut7sN2EP72xAzGLf9
				ENN4slAEUbCpqmhY3k5TF42+xNFsBk77hoGEBUbx1xxBK4QNy/Oz6aKTml0ASSkxIndlNS4RU97N
				9Q+D6cefp/auIW5cUGNAh17nM0u6raFpVpXvjCKrOrdla71VrsMWpit3lllfC1Hzdt5fx6uzaI26
				8NrveU0576z3D1Ye0Jyh6dOKoSCVT0+Ks6yDdSvHanttl7Op8dlnfd3GWnZaxFs7KVGttGq6xTqC
				pa1AzUotW2+bXsrL+nd5K2k32fRzpF2kdSsEVeWqNLJAuVbAClVvwkNA4HHvDShlYIpxrdw61FfP
				bUySxW3qT9b180CEg8G2ZtYXs6/fGfUTlWFrBNbCDo0QmRR1sKodCuU3pqkwk+02SuW3og4BiS5Q
				ispvYOeCktDStFAL4l7ORc3BV0GTVWCqPYoh6JsqaAKWiuoHq9Qqp4wsrsMIoL9AC1MKFNrAGQiO
				zk7k/XbVUQOjUlzowQHvJwhFHbEpSJneD5GWAkJoThHvtxOjHuKoVFnvN5GvJuLoWhnvNxC8LuEp
				YWnvhySy6Z6GTQLZpaOygFY9rerncMpq1GVFInLnvc8K1Xvb6nK2UPM+ZAgFOAMGh1+hQe67fhCC
				7wULp7/Ohjf9RzvoYu4daX+0N2Y0H+6+0Q3C+V64cDpONthmgd4MAqfB4CxCOiNqnUd1n+wF3fne
				XQSI60WqYpMhtIL4ki7NtpFGklC0T7ofdoIsfS+EacnGbU7IG0EYzA4xWoo47q99IBMuWBU+lxeA
				pkbUBrqDSZIsPJTX2X3HBUI4ZLDs9DdgAzNDxE0gJOaKIJZZABWQ7jvbgpxbtgun8M06w0QBM4nG
				2ag5NhoWZYOYOF4Y6hhtq5qMIbfZaGIoZr4MFSP4KuikibgW4Hx3RkqHIPTGLnCjRNlVbHhvCSv0
				gh4U0a/7KcEJDx4g134vt/fANBhSs4X2rN31DTbS/vXlpyNE7+1d+velzF4Sf6uV34vio/Wz/kDF
				XblmdSrtPSeXNF/E/zJyoC5yT01pd8bgc+2xkXx5Amt9Ut8Rk2V2Yl30h6r0Xf/Vw4uoKryOXDre
				x3E9uN+NRq1TE+myNZTruXYoC0qlV9+YO+/LXd9pxVZM29jS86Qh9nnXJ/5f85K67JoahfeLrp/1
				xf7f8vzhUqMd0hbs+r7f5bauL2/FIXlvTx13fLkzS8fVGsX/m3ASCy5n1oQZ/rosEh41eC6bZnO9
				6ItlvCcLFUHMHmKZOIgMuUGtmU733AmJZaXJExKYyXynV1LYnaaB4BmVu4Mc6adLsiE+OwSbufvm
				CQAk0ZG6BE6zh0wLSfPuzpOByBDVBQJ99ZeTZaAr9WBghyf2AOASHWmdwM58sDs2ENgdSwMJgqhs
				orvx6ed0UWgzeMFM9pvsA4A+OlJSgfkUcnompd3pUIOeUdM+6IV+dp/+barAgJpvaLcIvA66YPTu
				B8UhAdrrpB4mAM2o2hzlh9IZhrP736etZsPlkUmbJSayu3dKk7hBKLvS/z9FBA+qAZoBvwGur/SV
				pvde3Wt75bWIJ7yeV/N4vLNa3ZxVzvq7O+uZGZl1zCpmZmZWO6uyUlmnrKysZZmRtchKZGQnq0tG
				N1Yb69hY77HhWE+sJiZWuVgqVor1bOS/y5tNHotvm75WqVPp27JGKxrRhiY0M600Ws+uqHpXvbOy
				Kll1zMyqNdpZVauqVFPyqrparKOqUZVoqHoylUjVm6oVybk25hvhVE+qVC0REalepFqRav3V/9X+
				1StydVyu3q7p6tm0r9v2iobFclmsOzrq73jUM6OWmYlRb0atWVlRq4paVS5qq6hXRNQhop6oRKKe
				DbVmhjoeamfOhFok1BG5WKgVyrn/e95oLL5t02dU6duyViSTSiLJ6HdnZmYzKyqpV7VYRkNCJxOd
				0ch8ZjhWJCIXS4ViNP/v/2d0m+i5TqfT6XSo0+l0OJzicDic4XDKubm7O7ObWVW9qkVDRKSrkflM
				Z6xG5GKpyNH8/89fWXy7ttW0r9m6K9OUoQiFYgpRKHd2Rzd3/82R9zN7kVHM7D2NVlUfuqp+RiT6
				EP0mkn4zr6HMZ14OTT4ilor8bj/d/wNyd3WdkztfeWdW1jExs5V2VZ2SKlfLOio60Sv0000lurlt
				7hoamftze2ZObpO7hETktlTkftvvOl1+/7ff/3yb77L4vu/avXtXpfd7u+3xNt5FI7zP2zzP39l2
				dh3dnNzt692ZbWaXkYnZN9tWsyvbyq6Rsl92nZFdZNOQLWTfLemsxqYZmY87Nsc+scUuGrFFbLHF
				rth321g0v33ueZtlW0Zu1zZt17baRVNb6nXLHu0Zmxb6tGnSd7Wrm5/veGZlY7X1ZqP1qlY1Vam+
				XKwe1YqGKtSbSL2p1cxUph9OT2pSMlKRXiyU3muvzyvv7/M91+xxxb1tutda0VR6l71i7WEtLFvW
				ZH1nR0cfLfe7Hs2jz8zIxmgxsxqNvrIqKqlXtY7kRDT0Zzoc+sSEhBZa5CIVmkLfT6fntPzvaZ4+
				m8n0mBbfrmmaPisqPaXFUS17pEmTJtJDmjTpkiZ919611+Nd7WpXG3GNVte61lWqrnVtVY3oSnQd
				oivRlTTXmivN9TPXzpVDl6tQrH6lX0f8669nvpavNL7KA1Y0cpdH3lnRyH3lnRWN3HZQomydyMVh
				M1pZjZTd1DKrmRWN3CUrmrucs6IRS4VydDvr9JHft/J2ZiuyjU1sL21nrZKQeDZty5rRimgjIqcd
				iWsOnRUh7ezMdXSnj5yRd3ljJyZlYlY3VOSoBJ2qSmrERuauVUUcpdWdOCpxjkqIfaZ4ZlLkkEJ0
				VIKMqkznoMRUqBIP03JnZDT6HRIxVeUqi8qmiobkprKaoqkpucs5k5KSGpGLhXImUVRjk8TxiLnc
				vMjxiBMZx911OTo+NuTPyjQWu/RZ0cw5Tn5XLlue1R2kYcnNYhXdXFnu5x7vykbstmppFzooYeSY
				s7KTopvPOUTuOsp38Ipo5BZHlWTlaCWOxkESVpyRu5yzopGLpZSzopHfL39WNHLbpc+KRu7SlT0r
				GvmVpLOikfuuvLOikduutLOikbuurLOikdd0JdLVyIyHczUiYhHK1ch///zViE1fjbgtezXC4ZjD
				Iedq5M53vKsRu9mMdjVS5SrWkRSJPUJyEpvEppERj9CIR2RkPOXIiUhJR8QiYilF7vJ65yKX++Xl
				LC53LGKxS8tVqp2KVNyycpSiDkUoFFNKBhIOLB4QDlh4eHh44LBBgYeNDhsVHixw2JAARAIFEqFh
				AYILHTZk2NDhgY0KHDYqaNjo4MADhg0NHCx00HABwgXFRcYFhgSKCggSJEw0uEtj2EjggoYNBhKw
				kOGsqMHYAWkDpzto+BIoqLA/G4MFCGBcPHhkTFBoOHiU0MfisDjgwqIAjYwLC8cDBQaFiwkaDh4V
				A1RQPCRMuEtawwIXHLBQASJCfCbrFGVE7HfVYgAHDjAkPERAPPDoGRQUHFxgSGhgD4yMRwRHhKMC
				AoSKCI6iB4QHFhMJFDBwWExUOJjAeGRMcEQAUDEhgQIGATh4RJiwkBsCg4UKGzI8bOjwUMHCBQwN
				NLDxYCEBDRscLGDYkPGQ4YEMFyLYiAARAaGBAMUEBgUKigmNB4XFRMaECgcQCRRElI3Ew9EFBGQ8
				sHhAWJBRYUGhQR0QWgO/DIuHxYWECBcUEBEQHTQMkYExIQHCw4AHBA0JFxkQDIasMioY1MEDgQyL
				iokMjAeFBQUNCBMCXEB4kEABgy/QSKBgQQOOiAZFBUbGI8LF44GGxQQBFI8IU1J3lXVkVDRyMpVI
				V0MzMvXxdMg5sRIacYXS2++9Fc0rv8/7ilY04rsjjtLXntpp5a3btlY0Ltk7u5qTn3s86Vl9xPib
				azQrGnm5xTpzUYmM3Eci/9nwNfwvw394D38Of8Kb8CU8jcjYF94VnsLfztd5Oj/n5fx58/xJKqki
				z8o8mR/z5s3bfM3T/JW38kXlp7yUv8u3PMufkS/yRH7Ikydv8iX5s6KRc3lnRSN3aWVFI3dZZ0Uj
				J5d0VnNzc3c5Z0UjdylnNHKXPysauV3TN2ZFI3fZC4wRqFTs0jq+MAAAAFAQAOMUAAAAdCoQx9Ik
				EmKvDR0UAAAMDAYIGjAkGhQeEBYSDAwKChAMDBAMCgwUHh4gFAwiSBKKlHKrGQBfn9Vth+esruOR
				ndXzuG25pkZG+61TjlxQQOplKGbwrp2iXwT1x34ZfXrN0ljvkOfon8AsQ9HOR1B92RF9hn7rYxME
				sWsLJ4AMvmXlOW8530JwWT2NjB/1QwNxWQ1CU1v0a9n+hdmFPVatc27D4z5qPZaOHa3YvkKhh/X0
				+QcjS/yXPsnoQiVfQpaPg8DMreJhkgpA044qSRuyitDgGoPJvSrGf5J37hYulA8BSQjdlx8HpAgL
				5CR9iqTJJAKJSxUGcW9MFAwHGwqMWvc497EjuE3VdIvm5Xk2ZDX8tceayFyBlGur4SMXZBSN1fEa
				jeJiYJ5Hec4/oeWQg6toSz+M95f478QE10WRo/iHbpghLZn9RpOq/V/zUejO+ntYb24hr3ksMSiY
				PwH+CogX6UT9y8f7sfR2/jZVWy/386oulo4k2mPpPFcz4Bz3B/Cb6WH/YP06u25bRP+APPqhgnLx
				UPNFrG7+/61Y3fFlULxwOm2DRqwuL3lVCA1bfssHTndQfFpOB9fURXHNYbVYPWNWP3M91gdnBUqO
				OYkuR3HZ9BZWl18PZ1jdjHaN1W0nzb6qCwybmldNECDdGriC/cmC2RWJmNteu0g3HU2v52bfJ6A+
				gq3cVkwcbLQHQt2F2O2jABbGgp6xlJFSsu2EOFDJvvZa1TQtD5QR7hGvE8s4jtqmZhDYdiNMvkvE
				+aaXg77r53l+NiMngLhTuVkJ/LaMLQY6WomKiBRgeRSNQGfzlQtEtOVica/8qEgR0b4hHapcnaF4
				BjStfuqv2JRSFHiXGDaKtppqF96wiKkLGOKK/44HeDdiOhxtim/hard5eUSaZeZLPPnAT+nrA4dK
				uZKVU/f84EZs6kEIm9BGaBC2Vu0Dt6YeYUhl9zVIueMTcEU5hWJ85cIIalzeupBnb3P7hoaNG5zN
				Bn+l9toewuJm7P3XHQ7G0C67loE74tBrIdjBxDEcyFnIlCwMD81Oa8i0QBIbh0lA1mKP+dwed4KK
				W6t2jI4ki60REoRBgVBdXFAS19geJcxcXCmVuGAhG8Af3UMANG3fNoEa1qLQSMCtuopsAi8rYpDb
				4aqAFj4S1oJvtE8oiJJPin2noBFUNOeTtzfB+h6dBExldVBbk/uzpwzznnuIm/ikWcCS8oi+tN3T
				GgVN4roC9aLH2Nb4sEmICY9hXcBkl3OZHrdTr3Cj3NvC/NM+efoAUxFXYGvLxqbmOezXKg25hw9f
				43VFYyH0BsH/n2wXFfSwEfKibwDNwuEN/NiYnyc12WHsSNaVjwtT4FHoySchEkAIx43MwV1IDHI9
				BUHcq645Py1ZvmZ5fFYB9fv+JRdxFYDsdltDUBnsIF7VvyyB/cpvBc/0P0KVSx9cpsIs0hWgQ9lF
				JqW1tIwOh+w0x/ELzbvaaSpwGJRTaOEwLzeVZHfx1I6nbfx2P3buZdsFWz7+S9gVZXhA45HVKgNb
				eVJECb9HneTP0HItJnlKArnfh7ndBom1jEBhlk6EgEKXNnGwCYsZFwy7vFVZjOGs0qUIInAoXqJk
				4QDfEHkEjpMd0h04WjOkJ3AMV9Bm1zjlvUOwe+6NdswjG5DbnSXfch9HmnkP9qfafG/vaghZPIOi
				UhjgdB8OyTMJWIPdFfoFjEVCWuCMR8BOGdelZ6zDlJLPdi1aAQ/amg7uKZDy4ndOraPDTcuKJzSy
				555bw22UcQ00PlQ+nDCIeScC0OYnZuLyB7cUlmKzWs2ZI5XxJoxwqtlaV1tiI5pYuNQFCHaAgA6v
				GAz+SKoRUF+PscKxe/kNa2r73q1S5WD5PoqpzQ7WEBtDAk8DRW6lLXXppMHxrLIH915H4Zo5/UjH
				VZiopWVLDVNAC9E7OJMj0EpgBt6NDOH9UPRP58b5yk+FQk91YgoDH912UTZyRYwtJXX6o7yk4sAq
				ZB4Nrk43h6ItGbn4/Raf+xXuF67ihBWA9QfdojwW1zXEKeCEAQQMnc6KB9otueTO6oRFVRnIPayA
				rafFPR4Acp0DB0DFT2LzzZezmofXS9dIKZk2HsxgveClAf91zw7UKKcXA2PZUyPWXoWVkF3hIN9E
				/ggwO4JDw05sZbjaAtpnd4pMdbw0cp9ELb/9ZWXun1hbrzlQVrt2jCb06778aqbwLMfDOAh1Sc1o
				cjQWTbC5QsO23pRDPz/R8An5gOaSuPE3AJoLqYbRvYKOaCiVMTYZHKzwnuPiqPHvF6drlo/1CW+H
				KbRFm0YtubhhNplhOHLwmu4q3Gk0iGFydVWZqRWykKBZVqzy/pKtFTBgEO8zkyFuT9lDKcOEeIHD
				+4CPruQgYOgm5zkiHgGysiFLs/m8eZLaLE/2siExUV861NU4u1Vzqd4mzrZr50iFgE8HTvWGTbFt
				C5Qho+gUWgqQGDHs2SlMHktEeiKSr/IthAInH/NeBTuTkDAgDvZD1G3qqvmPmHU4O3AhHvAU8dM9
				tp5spznf28xJ/QAf/h+FshBgTtDvMS0Y1rZNvH9P9KF1Le3lAsxW0KeHlAjIzye/Myu8pb1xL7Q+
				nMy35VPuTfKqmyn65ysyZVoLKAd2+0/DEaYb7V3YlRHX6ogP3yrIMsmFaN+9SbL6b486RCTBcDcA
				tNUuYFyqA/55yWCNpGhnOCwrMogorSh9MoQBG4ImXCaV21uVfyVZwzbJX/OJCcG8dJgJilCi0+fn
				8oyAUpUIMeuB/rrtB+/EJQI6btUnKQuyNDfyt/hlP7UOKmYgKowiYYqUUCQzOfWq6tLLYeXyis+B
				VoaAH2ozYuS7qD2WhNm8kgph1EfHNlHd/VJ/zo7QUIlktR2DRGP8r7hLvMXDQejwZeUDl9eVLd0U
				WbJac5/fbTdwk1efoD4GwqLKkXj8FeDmBAIrvA0fHNyNifhCNyNPEUkj190zCuae4ucrzvRwBAz8
				ElH1p6kRGGRPTLgb6WoJFIK8OpvK75erFQaewZCTWYtq4C3jxYPDex+8VYNT84lhHnGWazQOyaMy
				NzCVueIFa8UBaeKscCO8VwMNRWzoHcJdchR8HVafgwBj9WD39pf0qTWf6RBAkvWCnACH1k5b/0t6
				Ib9RH3giR1U35rN8dZxaxn/F2AbFq138Tqwt0CgdNUv1PO8p4lnhild6Qp2ru9/09JUvYQnsqk0Q
				K6dOlPEWgPkxLtoKKbSSyCrb4EguOMDoapIhHm47RauvMxQRVGYVTsRCY4g1wMPlLJpHVm/kQuQf
				5OPmHwCORKM2zy18EtCyN3UpTIBEhCwZvBRpvLaMPLlNq2lwzEVX9WmisjgqtsJIZbePQXtiHpc4
				wWhRF2QptEwLlePCnROrtw6il6lLIoNhxIT2UgAJgNUHqYwx6J3jdSWwWnwgfGH2Sl2KfTVxQQ6B
				O00MT3h+zlD5H2kpMkvyj2qbIZuv+JgrVDympdXz9HtUbVYyt/8bzLbFuUvbTqzwkLXp1b/iv7OO
				UUMsHZyPS8fYptZFZTzFIr0YtnSwWyMOeJubL7R6ggHcLclSzDa+NrBtYiHNxCP++6ikS8dBDbyT
				ZgYqP5jIH0mp0hk2uJ+ye/W/OFsxY7G2lj12hdCz/CpdsNBAsQkFYIJep3ANyW5Bxgg8BxTvWmBX
				SAfvP3POUWtj8KTRzr+h5R6Yam/SxdUENOb1nCSUTQnnvrr7t/KSScD4qVJjETQ0C9jEqxfpNh+t
				MbXngPC8Toy445qUCgi6NVY3sOxIR+MPa2vzKdEQIY2BPUczBe+UOr8oIUDyI2kM2rSe2B29OxFL
				3dFlLlC/SNmBiV1HgQgICXALuKk5HguNbxoKQ5yi9aCOhFBf3YP0W31sBrFl+qHIBzbOlTAsQFDf
				R8eppDrlmwJBsPkenYapcvdxPD4Z5jBCFK0BdSf3P3wKh7eCsZnUAxFOIS1YR0NZ327bnxyPmRCk
				ghMUoIFUofzfJOn72dJxNI7JG1JURByK72mSVRxp393yg6dddHMVGO7CXy8nA1AWVTdQjmxE+KNf
				VhOJ2WLV4U9amgb7QhKYfdWg22gl03L4APmrLw1ECFqgopnMNl5n3C/ZhgUWgUI+RJ8Wa4ZuNPoS
				CVM0NpuEKNwj2hzQDBRtaGys1Rm58/xNQVDQK7E8r70GvEgeCMjnSI5BO0CHg92/0cZGY609sxPM
				bkK5g2bSBoOPNQCKjMG6rre7GEoImmHZJk82VjbmbaVy8/Y2Icjo3RvZ/dTwxLEoFvdNsi9VwMDb
				CaBiYdS0y6W+Q2J6WIEoMCi4SJxwFeqg26vD2CF2slnooksCtrhcUCrqm2bOlhj1hQ3mOCuageNC
				oQVx9ckItiIuqSF8ReG54oYDZPUwc7sSI7GFldVH76+8J1cva8MVqSw3xs4a/c+B7qneTdbriOFe
				wvA2Zu0Um6R6s8tW1NOeCEpM4S1LsrV6cRWtI8X/KNK8Tmoqba5WIWCDvSLAgyG3WmrXcx8VjpKQ
				NSeQf/8fPFA4EgCCXRiKZSCKrY/A3g3EPxSq/2bLgC38nyhR8L3zn2fnq4JUtiHQ/gc/igPb9peo
				uhQ18gSpfRgkinOe90FtWwqehYHUfo4RxTjo+SDDrAUNSSBqH8eIYpwAfOlzc8z0HKD2YJQo/mjI
				Jtx6u1MzXFR7gBIqb2aoXnR/H70lDJ42JfosmHilzhMtAIhH9S8RKMzBOk1lqDcNT81tBkzpOFdv
				NoIOSysVVNFYsT9llgoezhXMlqJD3WQFXfUV46YaMGDDuaBnY+iwt19BpS6L/VPxV/DmXHG2FB0K
				hAkFJuDaKbbYHYLMggPn+s5SoiPPsgVZLRfnDcBswcW59tlPdJDMXBBS5cXUiWku2DhX/2wOHWY2
				L6jSfzF/mlNeeZAJeTNG0UcwgDH+MoycqU4CjDcZshBbWCVErmEsUzOGhFftCuMxG9Ygl5wk5zTG
				ntZkiPna9GK8zztl2saVBd3JANyZsRDRTgYAeWPQH61AdjRDcws0nCECGDbjd26gNbLy7oIG5Ns0
				3sCwoIF9KmtWwEWzCSb1FkGrNS4BYk6DlPeRaEHXbd3WeMs9G3ywb2tQ4H2IdnZd1EMbz7V0wwl8
				QxvEeV9M678u8dWNFzZwmIGVEOUhDzdl3AptJzhq0XEMpEaBBvvZnBs8UC/rhxwJSc0npwHLaKL3
				JSCu8wZyYEOdxZ8a5eqt8otvYVAgJWXhWYjad9luL3o0QjWivIgb3IRdJKwXvTBBtLEBNH++Ze75
				+wXWttOyAtGfFVPnkmX1fVJKET4yXAlmB9obv75nsloUCwieZsLT07Gst5jxBk3grs2cAvBdElJZ
				v2Ec22Uq1Jmw2iU7FL92QRrFbGXBvVr3PJM1WYwAWAYwLckgT9gCVxl8EBZlOaDV6omfumZ49gNX
				61ChAXlFLTUGVNXutD438XaCS1b3YkA2J8wqjCOZbliTiiQMHuFOrWQvhAHTfs4ib4faNf8bIowY
				RMa3whTUqkCZU8NU9qs7N8HECI/LDh+z4DFDPcoBmpQxP/pzxRZGDKOsan3YerylCj8G4bMeWwJM
				jPCi9l76cT9hL0bGvdgjgBDqYgSkNAZfW7nj03wDzAQIEIpvGeEttf+Mi+RsrNh0ahT04i2KwhMg
				acCnpXKDj3xHDynTyCogc+7M+JVy50oKorV3JRB7/z2oWe444sy3qmBK2sNDEnNUJ4c/02UmQDZQ
				ze6TJS4L9bgabsF5N4AYlA1bk5/5gFnF87mFqSNeiHJbYYOJaYGN+DNB238CTpeJkDLB2ZBuxiwE
				ZgtkLmfQsYqx8qoZbCCafV57Ggb80lgQSPYXd0rUsKHxrErSBzXGLjbO9by7PDGxYdtkT267bSC1
				DcwU9MSLKx5UnRXGudm0vGdiLVE0ZFNu4JMJTaSRsBRUH/LkR2kO0wEeB2SkOgkWDHHK2XO++yGE
				C9jWCXaDf1fR/mNVRizg1RBXCLKDgQZBioNrKnwHl7ozRtpGCYXwHLYmgu3j2VBEeBeUOluvUnsC
				N4GgFjkZdO2mU9CHObJR9YQgEnj8+9XSOETBdaQgsULQBk7kMl4hQsc8/aADVAiHYQ8ONnDLOY8j
				pWpjMiq93MDimjg17OUegS81/o7m14wPVJIny3Z9thptCiMYppktu5vBjogir093EhDrqsQfNRHJ
				/kM4bxM8CCYgn3EBkTwH8XNK1UI7p9iJxJ0ZsLKGBCkFpWawvpCL8OWEB/xxzky4JVJcKbw62+TC
				JiHehpCYs3FkEnGs+FJQYwbaFVIOZjThA31mgOHkjpRSCs9my1zYirAdQx5dMSKMjEYiWApincHt
				Qr4D6iWwkHZpMe9FSZmlcGi2w4UNCMUsVHHEopGncYk4WbTHbJoKWww6KvTgTVGoamOdCcmMKJg9
				E5KrAiyQk/fT8w9SUIk65aAm38NEFto2oEf4BpSlcCLmGErm4Ega7sCcOIPnARWVIA7KCCX2JkxT
				5CfvN0DHpPTebQ282LaLMcinfD2QjMsyse1aT2aXxU5M8zLy6NSmoxkuPuq4IkI7pOuT/aciqBCz
				qdf0gXb2UhTIntYsnbv6X0HSNOv4T74Hrw7Cvqxn41mznHtW/dM54Vk8nZA6dyrYeczapmds5sRy
				+Qch79RP+AizxHmeTX2UObyPvbxJ8LfegkLzD7tNm4oMBkQC2Qo1n1A2a3rknqCAfRjUKWlOmnPp
				FdZgMqFWzZlbXQJD1nU1NIg8ydoolBs04MArrScEMTzKkGuq2ozGNREBcm2RrJCKlonBjMqdBJ2X
				Vh9uZkSY4NqRgbRHMwO0InWD+yPSNFLBd9zRlYaCVEtqlyLaTv6kwBYp9VNE67xW6ptFy9TDYB5K
				GyD3l7LfJtPIDAbFp5GQB4SJFkfaQRehWOkEpAj0wW9CAiagxQmS/HAGcITsaT6rYXpeFoqE7lcx
				kSfSIzJDOLw/c8dRvmqe8MYEEafhpRsnGIcIk8ml4ztdCTA+yMTGYIjQDiHnQ2UsRHwgn5DMBUwx
				syY44jCAsIrRVfDlbYK6sUyEPF4gSFZQdkfXkPG9/E1Q4IQaK+FTqj5IeXAVq9PuZf8EpY0zEWqk
				HnhHoKVkIGFx8QkcJdAt2UeJJAZMDlUhOtXeuEsot1EPfdQ55LJwPpx2viN79Z/w2gUp57CpDeHx
				1lA9Y6LXO5cJ8FS4AGYDXBc8v1TLUVivmiW8KUHEabiKwimSDImTep2fgSEkrxIIeNdE5bHL4CUC
				8Wf10Y3pyZ+E0S6k3MOvmg2C2oUqGb0YMtz5vQ6VbOg30TTP9MLcG7GhQvCdS95BhS82AMkp34IE
				DKtCWUTJlIwmBaxxMhPixPyEC46NzEkeBDydOd10oiEeMc/3MTHvDNZlbaOouEfXb6IKnwRsS0qR
				w3ODmoJOoGFsT+Qh3ZqdHHK9s5GJYdtBoXBUkW/5J/qBGwPD/TBK+kIMhOOUa5TLieHYSYBvawKt
				VLFp3QXBALY8ujVrWVYIDNojRW8bmKNTYelqB8Tnz4qMESnz1+C1wDca+Z4xkEzXwLrkEDSrEtL3
				NBDU14n249HgLuix9Q9JuagGTTg4ZKf02PadsQCqBF2q44tBuaF3rzhtQVvWKGg2jRQvNODTAKwE
				S0O85bEEdoJdkrKXBndXgPmzCdDPJuZxMlKmyOBfBWIPAKXKFuuBqbAyMRy6Br/7NA7dfyAgDrsi
				VUNEMsDKONjaMgBz4/cF4FGvZgV2MldBiYOpXJm9oNQAKDvBCgA+mbNx6jjzG5Ns5pKNk0Xmt798
				aXoTYPZ5XVvAnbBkVxNfuOJk0xKl0zlBVeeTtPiAgnNGA+P1OsxqjC04HHRkvxgdVuoYZVZwuJvT
				+A1O0vQkBaegox9JoaJDaGPcCg4zZY6lQLV8j0ApuXvcbtDS7Jg6tPeIyEfILBSoU+HDFiGQ/whv
				hJGQyNmDfafDtTABXlyQ+aC3Z9pn1HcFaiSJ7CCofOg3MVY2LrMU2W6QXuTR8+e3hZQTbyldUlwK
				CYROClIkIhoJEvk8d6w+qQrJIE0+xX3OATY40wIswdhKAQakUWamROt9LziJL8UYS8JXHTnvLb8U
				p8n6tDjUaHPY5bBVlyRPMG2BJvbPh3VtRjgSc4lVp5JVJoCgCdc7CfuU5Adngl7VnXqoqaZuHrDm
				akERSufhd7zmravuKm83LdZGvv7B4ScdM4Tz1Wohec6pBt0Lon4jYlN4oDpxgpZOLzxJsvSpc8Gl
				8o820HMNawH96NOFS+wnWUfkXPAhlaCxnytooRg5MjclTSh0FAO7YhBahSWLCRydLv+KzJw8KX40
				L68/SeLlx29GxipsAJmz14l5Onf2Jj1xU14FrZFWWRZhnVJzmu2RaKeBjDhlBH8i3ioWgLu0lyRi
				Zpv2SuWgU46ZTCwJG4olqfZHvpKg1d71EXeKgYIqbL8bKsRPE+FLqHMctdJAjMm69zh6yjZbsabA
				yrgxNduhZIO4aDuBMfqUAAPF6nGqNoTs5QGSgujlQldnqhZ2qQCnx4hTlzHlqbHylwBB4u1TiV0q
				1nGr3j6d3+f5djfD1qMhZKIhM3sDd9BFLPbh+fPgjhSQV4DKdq4qHEC0tJLATTJW3AsDlWR7LEOx
				XM5mYJYWtIKTgyd3vXASv3JvwutFhSGAdZtWyBl4vG5mQ7w997pjczE0QOiUrJUK4C/dG0VZ+E/3
				In6PVFiwmIVHjSgju+6kkXd02J0U6CmVc9wJxa0gAO7bvTCiYx5+o0R9qWRhTeG+FRZDBt5pxORs
				4Z053DWV94DZbNQmBpaHlxJC1Y3r1Jd3B8m0Z8tC8aeKa+UKfwLPlt6ziAo+hWNT7zO/qnr1nhex
				9teiFnOgApBKv67lFHD16cCXgnAjFXrHHA9al96JWm7xbhBGkH6Fs6x7MIuvtOueWdtCd6REc2fB
				r4GIuGcHg6wV94BAJF9WSxp+Lr8EOUu2Nxy2HecXudleV+GHs/a5E5xsPkd9BToJtCMszR/XP2Wh
				3QjhNNXsIyc7Rfj01B+oJseOTLQ/mn/CHru5woFE7GNmO9H4+PUYqCq+jqxwfzT/tPV1I4Sz2K6P
				THcK4hOoYqAltY4E8f6jBOZb650XUIg8ODrfCapjBlcyyRRWb1GqOwVElJbVNzX8damefZarEwgM
				cxsPMqM+JMAJxMVvd9RzdBYgUOeSOFYIxQE7mj51NFnU9NMfdukC1WppQmUUJtK/8nU1RjoWE3J0
				5QBRIMwZ3yB6rq49iYhetpKbQAoRcCPhjKn58+awLIx/noxl8XnZUJQTctlo7Dw3nHOinSdSpDkf
				qK1NC5UAPG2+1CV5bPPdX6XmslVgRoQy2IfMH+ZlISRzDisV5q7Nj4b/SUER2pgtF1z/cD1wy7du
				5fMQCzf5IR8gj1m67d0PJxaEZE++rgAksb9PPsbAN+xeftULFHyp0wSm2E71/+Yc3hkNWzj1XaX9
				cRzbTZM758JiCLYQqLzm/XEc2z01Srr7kxBvCzCDE+D+6GK7p2xdc67sJ5yr2MrOZKY79ikeje30
				ancFeGu41znYal6Y1N3WWZ7Gdvqyr1UQZ79l/e+tGsn/fSrvsjK2A8FaMudu/6WDD63eGZzxD/Mf
				26nO/jnnYj0meeXa7xlctsu8Z1hl0CE5523VUZoKwyDkffP/s3s8N3inRiD3nKP2iWPlPyKkM7Hf
				/hG6te14VGKvz17tD92iW3/iCDXYdohFX86tb0uVC1Wifh2hhtvuIK2I|
			)
			(checksum "4895F365B99B6527572AD1F91A85EFC9")
		)
	)
	(model "kicad-embed://FCS8-20-01-L-S-A-TR.stp"
		(offset
			(xyz 0 -3.175 0.4)
		)
		(scale
			(xyz 1 1 1)
		)
		(rotate
			(xyz 90 -180 -180)
		)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_din/sym-lib-table <==
(sym_lib_table
	(version 7)
	(lib (name "quack_din") (type "KiCad") (uri "${KIPRJMOD}/quack_din.kicad_sym") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_dout/fp-lib-table <==
(fp_lib_table
	(version 7)
	(lib (name "quack_dout") (type "KiCad") (uri "${KIPRJMOD}/quack_dout.pretty") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_dout/quack_dout.kicad_dru <==
(version 1)

(rule "20mil clearance between signal tracks and GND zone"
    (constraint clearance (min 20mil))
    (condition "A.Type == 'Zone' && B.Type == 'Track' && A.NetName == 'GND' && B.hasNetclass('Signal')"))


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_dout/quack_dout.kicad_pro <==
{
  "board": {
    "3dviewports": [],
    "design_settings": {
      "defaults": {
        "apply_defaults_to_fp_barcodes": false,
        "apply_defaults_to_fp_dimensions": false,
        "apply_defaults_to_fp_fields": false,
        "apply_defaults_to_fp_shapes": false,
        "apply_defaults_to_fp_text": false,
        "board_outline_line_width": 0.05,
        "copper_line_width": 0.2,
        "copper_text_italic": false,
        "copper_text_size_h": 1.5,
        "copper_text_size_v": 1.5,
        "copper_text_thickness": 0.3,
        "copper_text_upright": false,
        "courtyard_line_width": 0.05,
        "dimension_precision": 4,
        "dimension_units": 3,
        "dimensions": {
          "arrow_length": 1270000,
          "extension_offset": 500000,
          "keep_text_aligned": true,
          "suppress_zeroes": true,
          "text_position": 0,
          "units_format": 0
        },
        "fab_line_width": 0.1,
        "fab_text_italic": false,
        "fab_text_size_h": 1.0,
        "fab_text_size_v": 1.0,
        "fab_text_thickness": 0.15,
        "fab_text_upright": false,
        "other_line_width": 0.1,
        "other_text_italic": false,
        "other_text_size_h": 1.0,
        "other_text_size_v": 1.0,
        "other_text_thickness": 0.15,
        "other_text_upright": false,
        "pads": {
          "drill": 0.8,
          "height": 1.27,
          "width": 2.54
        },
        "silk_line_width": 0.1,
        "silk_text_italic": false,
        "silk_text_size_h": 1.0,
        "silk_text_size_v": 1.0,
        "silk_text_thickness": 0.1,
        "silk_text_upright": false,
        "zones": {
          "min_clearance": 0.1524
        }
      },
      "diff_pair_dimensions": [
        {
          "gap": 0.0,
          "via_gap": 0.0,
          "width": 0.0
        }
      ],
      "drc_exclusions": [],
      "meta": {
        "version": 2
      },
      "rule_severities": {
        "annular_width": "error",
        "clearance": "error",
        "connection_width": "warning",
        "copper_edge_clearance": "ignore",
        "copper_sliver": "warning",
        "courtyards_overlap": "error",
        "creepage": "error",
        "diff_pair_gap_out_of_range": "error",
        "diff_pair_uncoupled_length_too_long": "error",
        "drill_out_of_range": "error",
        "duplicate_footprints": "warning",
        "extra_footprint": "warning",
        "footprint": "error",
        "footprint_filters_mismatch": "ignore",
        "footprint_symbol_field_mismatch": "warning",
        "footprint_symbol_mismatch": "warning",
        "footprint_type_mismatch": "ignore",
        "hole_clearance": "error",
        "hole_to_hole": "warning",
        "holes_co_located": "warning",
        "invalid_outline": "error",
        "isolated_copper": "warning",
        "item_on_disabled_layer": "error",
        "items_not_allowed": "error",
        "length_out_of_range": "error",
        "lib_footprint_issues": "warning",
        "lib_footprint_mismatch": "warning",
        "malformed_courtyard": "error",
        "microvia_drill_out_of_range": "error",
        "mirrored_text_on_front_layer": "warning",
        "missing_courtyard": "ignore",
        "missing_footprint": "warning",
        "missing_tuning_profile": "warning",
        "net_conflict": "warning",
        "nonmirrored_text_on_back_layer": "warning",
        "npth_inside_courtyard": "error",
        "padstack": "warning",
        "pth_inside_courtyard": "error",
        "shorting_items": "error",
        "silk_edge_clearance": "warning",
        "silk_over_copper": "warning",
        "silk_overlap": "warning",
        "skew_out_of_range": "error",
        "solder_mask_bridge": "error",
        "starved_thermal": "error",
        "text_height": "warning",
        "text_on_edge_cuts": "error",
        "text_thickness": "warning",
        "through_hole_pad_without_hole": "error",
        "too_many_vias": "error",
        "track_angle": "error",
        "track_dangling": "warning",
        "track_not_centered_on_via": "ignore",
        "track_on_post_machined_layer": "error",
        "track_segment_length": "error",
        "track_width": "error",
        "tracks_crossing": "error",
        "tuning_profile_track_geometries": "ignore",
        "unconnected_items": "error",
        "unresolved_variable": "error",
        "via_dangling": "warning",
        "zones_intersect": "error"
      },
      "rules": {
        "max_error": 0.00508,
        "min_clearance": 0.1016,
        "min_connection": 0.1524,
        "min_copper_edge_clearance": 0.254,
        "min_groove_width": 0.0,
        "min_hole_clearance": 0.2032,
        "min_hole_to_hole": 0.254,
        "min_microvia_diameter": 0.0,
        "min_microvia_drill": 0.0,
        "min_resolved_spokes": 2,
        "min_silk_clearance": 0.1524,
        "min_text_height": 1.016,
        "min_text_thickness": 0.1524,
        "min_through_hole_diameter": 0.254,
        "min_track_width": 0.1524,
        "min_via_annular_width": 0.0762,
        "min_via_diameter": 0.4064,
        "solder_mask_to_copper_clearance": 0.0,
        "use_height_for_length_calcs": true
      },
      "teardrop_options": [
        {
          "td_onpthpad": true,
          "td_onroundshapesonly": false,
          "td_onsmdpad": true,
          "td_ontrackend": false,
          "td_onvia": true
        }
      ],
      "teardrop_parameters": [
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_round_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_rect_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_track_end",
          "td_width_to_size_filter_ratio": 0.9
        }
      ],
      "track_widths": [
        0.0,
        0.1778
      ],
      "tuning_pattern_settings": {
        "diff_pair_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 1.016
        },
        "diff_pair_skew_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        },
        "single_track_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        }
      },
      "via_dimensions": [
        {
          "diameter": 0.0,
          "drill": 0.0
        },
        {
          "diameter": 0.508,
          "drill": 0.254
        }
      ],
      "zones_allow_external_fillets": false
    },
    "ipc2581": {
      "bom_rev": "",
      "dist": "",
      "distpn": "",
      "internal_id": "",
      "mfg": "",
      "mpn": "",
      "sch_revision": "3.0"
    },
    "layer_pairs": [],
    "layer_presets": [],
    "viewports": []
  },
  "boards": [],
  "component_class_settings": {
    "assignments": [],
    "meta": {
      "version": 0
    },
    "sheet_component_classes": {
      "enabled": false
    }
  },
  "cvpcb": {
    "equivalence_files": []
  },
  "erc": {
    "erc_exclusions": [],
    "meta": {
      "version": 0
    },
    "pin_map": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        1,
        2
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        2,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ]
    ],
    "rule_severities": {
      "bus_definition_conflict": "error",
      "bus_entry_needed": "error",
      "bus_to_bus_conflict": "error",
      "bus_to_net_conflict": "error",
      "different_unit_footprint": "error",
      "different_unit_net": "error",
      "duplicate_reference": "error",
      "duplicate_sheet_names": "error",
      "endpoint_off_grid": "warning",
      "extra_units": "error",
      "field_name_whitespace": "warning",
      "footprint_filter": "ignore",
      "footprint_link_issues": "warning",
      "four_way_junction": "ignore",
      "ground_pin_not_ground": "warning",
      "hier_label_mismatch": "error",
      "isolated_pin_label": "warning",
      "label_dangling": "error",
      "label_multiple_wires": "warning",
      "lib_symbol_issues": "warning",
      "lib_symbol_mismatch": "warning",
      "missing_bidi_pin": "warning",
      "missing_input_pin": "warning",
      "missing_power_pin": "error",
      "missing_unit": "warning",
      "multiple_net_names": "warning",
      "net_not_bus_member": "warning",
      "no_connect_connected": "warning",
      "no_connect_dangling": "warning",
      "pin_not_connected": "error",
      "pin_not_driven": "error",
      "pin_to_pin": "error",
      "power_pin_not_driven": "error",
      "same_local_global_label": "warning",
      "similar_label_and_power": "warning",
      "similar_labels": "warning",
      "similar_power": "warning",
      "simulation_model_issue": "ignore",
      "single_global_label": "ignore",
      "stacked_pin_name": "warning",
      "unannotated": "error",
      "unconnected_wire_endpoint": "warning",
      "undefined_netclass": "error",
      "unit_value_mismatch": "error",
      "unresolved_variable": "error",
      "wire_dangling": "error"
    }
  },
  "libraries": {
    "pinned_footprint_libs": [],
    "pinned_symbol_libs": []
  },
  "meta": {
    "filename": "quack_dout.kicad_pro",
    "version": 3
  },
  "net_settings": {
    "classes": [
      {
        "bus_width": 12,
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_via_gap": 0.25,
        "diff_pair_width": 0.2032,
        "line_style": 0,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Default",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 2147483647,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254,
        "wire_width": 6
      },
      {
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_width": 0.2032,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Signal",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 0,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254
      }
    ],
    "meta": {
      "version": 5
    },
    "net_colors": null,
    "netclass_assignments": null,
    "netclass_patterns": [
      {
        "netclass": "Signal",
        "pattern": "*B?*"
      },
      {
        "netclass": "Signal",
        "pattern": "*D?*"
      },
      {
        "netclass": "Signal",
        "pattern": "*A?*"
      }
    ]
  },
  "pcbnew": {
    "last_paths": {
      "gencad": "",
      "idf": "",
      "netlist": "",
      "plot": "quack__dout_gerber",
      "pos_files": "",
      "specctra_dsn": "",
      "step": "",
      "svg": "",
      "vrml": ""
    },
    "page_layout_descr_file": ""
  },
  "schematic": {
    "annotate_start_num": 0,
    "annotation": {
      "method": 0,
      "sort_order": 1
    },
    "bom_export_filename": "${PROJECTNAME}.csv",
    "bom_fmt_presets": [],
    "bom_fmt_settings": {
      "field_delimiter": ",",
      "keep_line_breaks": false,
      "keep_tabs": false,
      "name": "CSV",
      "ref_delimiter": ",",
      "ref_range_delimiter": "",
      "string_delimiter": "\""
    },
    "bom_presets": [],
    "bom_settings": {
      "exclude_dnp": false,
      "fields_ordered": [
        {
          "group_by": false,
          "label": "Reference",
          "name": "Reference",
          "show": true
        },
        {
          "group_by": false,
          "label": "Qty",
          "name": "${QUANTITY}",
          "show": true
        },
        {
          "group_by": true,
          "label": "Value",
          "name": "Value",
          "show": true
        },
        {
          "group_by": true,
          "label": "Footprint",
          "name": "Footprint",
          "show": true
        },
        {
          "group_by": false,
          "label": "Datasheet",
          "name": "Datasheet",
          "show": true
        },
        {
          "group_by": false,
          "label": "LCSC",
          "name": "LCSC",
          "show": true
        }
      ],
      "filter_string": "",
      "group_symbols": true,
      "include_excluded_from_bom": true,
      "name": "Default Editing",
      "sort_asc": true,
      "sort_field": "Reference"
    },
    "bus_aliases": {},
    "connection_grid_size": 50.0,
    "drawing": {
      "dashed_lines_dash_length_ratio": 12.0,
      "dashed_lines_gap_length_ratio": 3.0,
      "default_line_thickness": 6.0,
      "default_text_size": 50.0,
      "field_names": [],
      "hop_over_size_choice": 0,
      "intersheets_ref_own_page": false,
      "intersheets_ref_prefix": "",
      "intersheets_ref_short": false,
      "intersheets_ref_show": false,
      "intersheets_ref_suffix": "",
      "junction_size_choice": 3,
      "label_size_ratio": 0.375,
      "operating_point_overlay_i_precision": 3,
      "operating_point_overlay_i_range": "~A",
      "operating_point_overlay_v_precision": 3,
      "operating_point_overlay_v_range": "~V",
      "overbar_offset_ratio": 1.23,
      "pin_symbol_size": 25.0,
      "text_offset_ratio": 0.15
    },
    "legacy_lib_dir": "",
    "legacy_lib_list": [],
    "meta": {
      "version": 1
    },
    "net_format_name": "",
    "page_layout_descr_file": "",
    "plot_directory": "",
    "reuse_designators": true,
    "space_save_all_events": true,
    "spice_current_sheet_as_root": false,
    "spice_external_command": "spice \"%I\"",
    "spice_save_all_currents": false,
    "spice_save_all_dissipations": false,
    "spice_save_all_voltages": false,
    "subpart_first_id": 65,
    "subpart_id_separator": 0,
    "top_level_sheets": [
      {
        "filename": "quack_dout.kicad_sch",
        "name": "quack_dout",
        "uuid": "4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
      }
    ],
    "used_designators": "",
    "variants": []
  },
  "sheets": [
    [
      "4a8f7818-f5ac-4d69-a28d-fa3268b760a7",
      "quack_dout"
    ]
  ],
  "text_variables": {},
  "tuning_profiles": {
    "meta": {
      "version": 0
    },
    "tuning_profiles_impedance_geometric": []
  }
}


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_dout/quack_dout.kicad_sch <==
(kicad_sch
	(version 20260306)
	(generator "eeschema")
	(generator_version "10.0")
	(uuid "4a8f7818-f5ac-4d69-a28d-fa3268b760a7")
	(paper "A4")
	(title_block
		(title "Digital Output Board")
		(date "2026-04-28")
		(rev "3.0")
		(company "ANLAtomTrappers")
		(comment 1 "QuACK - Digital Output")
		(comment 2 "Designed by: Zeyu Ye")
	)
	(lib_symbols
		(symbol "Connector:Conn_Coaxial_x2_Isolated"
			(pin_names
				(offset 1.016)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0.254 3.048 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "Conn_Coaxial_x2_Isolated"
				(at 2.921 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "BNC SMA SMB SMC LEMO coaxial connector CINCH RCA"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "*BNC* *SMA* *SMB* *SMC* *Cinch* *LEMO*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_0_1"
				(polyline
					(pts
						(xy -2.54 0) (xy -0.508 0)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start 1.778 0)
					(mid 0.222 -1.8079)
					(end -1.778 -0.508)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start -1.778 0.508)
					(mid 0.2221 1.8084)
					(end 1.778 0)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 0)
					(radius 0.508)
					(stroke
						(width 0.2032)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 -2.54) (xy 0 -1.778)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_1_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "In1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -5.08 90)
					(length 2.54)
					(name "Ext1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "Conn_Coaxial_x2_Isolated_2_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "In2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -5.08 90)
					(length 2.54)
					(name "Ext2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:C_Small"
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0.254)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "C"
				(at 0.254 1.778 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "C_Small"
				(at 0.254 -2.032 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Unpolarized capacitor, small symbol"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "capacitor cap"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "C_*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "C_Small_0_1"
				(polyline
					(pts
						(xy -1.524 0.508) (xy 1.524 0.508)
					)
					(stroke
						(width 0.3048)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -1.524 -0.508) (xy 1.524 -0.508)
					)
					(stroke
						(width 0.3302)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "C_Small_1_1"
				(pin passive line
					(at 0 2.54 270)
					(length 2.032)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -2.54 90)
					(length 2.032)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Device:R_Small_US"
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0.254)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "R"
				(at 0.762 0.508 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Value" "R_Small_US"
				(at 0.762 -1.016 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Resistor, small US symbol"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "r resistor"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "R_*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "R_Small_US_1_1"
				(polyline
					(pts
						(xy 0 1.524) (xy 1.016 1.143) (xy 0 0.762) (xy -1.016 0.381) (xy 0 0)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 0) (xy 1.016 -0.381) (xy 0 -0.762) (xy -1.016 -1.143) (xy 0 -1.524)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(pin passive line
					(at 0 2.54 270)
					(length 1.016)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -2.54 90)
					(length 1.016)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Regulator_Linear:TLV75533PDBV"
			(pin_names
				(offset 0.254)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at -3.81 5.715 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "TLV75533PDBV"
				(at 0 5.715 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
					(justify left)
				)
			)
			(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
				(at 0 8.255 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
						(italic yes)
					)
				)
			)
			(property "Datasheet" "http://www.ti.com/lit/ds/symlink/tlv755p.pdf"
				(at 0 1.27 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "500mA Low Dropout Voltage Regulator, Fixed Output 3.3V, SOT-23-5"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "LDO Regulator Fixed Positive"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "SOT?23*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "TLV75533PDBV_0_1"
				(rectangle
					(start -5.08 4.445)
					(end 5.08 -5.08)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "TLV75533PDBV_1_1"
				(pin power_in line
					(at -7.62 2.54 0)
					(length 2.54)
					(name "IN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 0 -7.62 90)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -7.62 0 0)
					(length 2.54)
					(name "EN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin no_connect line
					(at 5.08 0 180)
					(length 2.54)
					(hide yes)
					(name "NC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_out line
					(at 7.62 2.54 180)
					(length 2.54)
					(name "OUT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "SN74BCT25245DW_1"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 16.51 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "SN74BCT25245"
				(at 0 13.97 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74bct25245.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "8-bit 25-ohm bus transceiver with 3-state outputs, DW SOIC-24"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "LCSC" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "SN74BCT25245DW_1_1_1"
				(rectangle
					(start -7.62 12.7)
					(end 7.62 -15.24)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin bidirectional line
					(at -10.16 7.62 0)
					(length 2.54)
					(name "A1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -12.7 180)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 5.08 0)
					(length 2.54)
					(name "A2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 2.54 0)
					(length 2.54)
					(name "A3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -12.7 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 0 0)
					(length 2.54)
					(name "A4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -2.54 0)
					(length 2.54)
					(name "A5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -12.7 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -5.08 0)
					(length 2.54)
					(name "A6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -7.62 0)
					(length 2.54)
					(name "A7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -12.7 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -10.16 0)
					(length 2.54)
					(name "A8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 10.16 10.16 180)
					(length 2.54)
					(name "~{OE}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -10.16 180)
					(length 2.54)
					(name "B8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -7.62 180)
					(length 2.54)
					(name "B7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -10.16 -12.7 0)
					(length 2.54)
					(name "VCC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -5.08 180)
					(length 2.54)
					(name "B6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -2.54 180)
					(length 2.54)
					(name "B5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 0 180)
					(length 2.54)
					(name "B4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 2.54 180)
					(length 2.54)
					(name "B3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -10.16 -12.7 0)
					(length 2.54)
					(hide yes)
					(name "VCC"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 5.08 180)
					(length 2.54)
					(name "B2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "22"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 7.62 180)
					(length 2.54)
					(name "B1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "23"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -10.16 10.16 0)
					(length 2.54)
					(name "DIR"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "24"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:+3.3V"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "+3.3V"
				(at 0 3.556 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"+3.3V\""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "+3.3V_0_1"
				(polyline
					(pts
						(xy -0.762 1.27) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 2.54) (xy 0.762 1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 0) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "+3.3V_1_1"
				(pin power_in line
					(at 0 0 90)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:GND"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "GND"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "GND_0_1"
				(polyline
					(pts
						(xy 0 0) (xy 0 -1.27) (xy 1.27 -1.27) (xy 0 -2.54) (xy -1.27 -1.27) (xy 0 -1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "GND_1_1"
				(pin power_in line
					(at 0 0 270)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_dout:FCS8-20-01-L-S-A-TR"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 30.48 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "FCS8-20-01-L-S-A-TR"
				(at 0 27.94 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "quack_dout:SAMTEC_FCS8-20-01-L-S-A-TR"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_0_1"
				(rectangle
					(start -2.54 25.4)
					(end 2.54 -31.75)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_1_1"
				(pin passive line
					(at 5.08 22.86 180)
					(length 2.54)
					(name "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 20.32 180)
					(length 2.54)
					(name "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 17.78 180)
					(length 2.54)
					(name "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 15.24 180)
					(length 2.54)
					(name "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 12.7 180)
					(length 2.54)
					(name "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 10.16 180)
					(length 2.54)
					(name "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 7.62 180)
					(length 2.54)
					(name "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 5.08 180)
					(length 2.54)
					(name "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 2.54 180)
					(length 2.54)
					(name "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 0 180)
					(length 2.54)
					(name "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -2.54 180)
					(length 2.54)
					(name "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -5.08 180)
					(length 2.54)
					(name "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -7.62 180)
					(length 2.54)
					(name "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -10.16 180)
					(length 2.54)
					(name "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -12.7 180)
					(length 2.54)
					(name "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -15.24 180)
					(length 2.54)
					(name "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -17.78 180)
					(length 2.54)
					(name "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -20.32 180)
					(length 2.54)
					(name "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -22.86 180)
					(length 2.54)
					(name "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -25.4 180)
					(length 2.54)
					(name "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -29.21 180)
					(length 2.54)
					(name "S"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_dout:SN74LVC16T245DL"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 17.78 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "SN74LVC16T245"
				(at 0 15.24 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "Package_SO:SSOP-48_7.5x15.9mm_P0.635mm"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc16t245.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "16-bit dual-supply bidirectional voltage-level translator, SSOP-48"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "SN74LVC16T245DL_1_1"
				(rectangle
					(start -7.62 13.97)
					(end 7.62 -13.97)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin input line
					(at -10.16 11.43 0)
					(length 2.54)
					(name "1DIR"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 6.35 180)
					(length 2.54)
					(name "1B1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 3.81 180)
					(length 2.54)
					(name "1B2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 1.27 180)
					(length 2.54)
					(name "1B3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -1.27 180)
					(length 2.54)
					(name "1B4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -3.81 180)
					(length 2.54)
					(name "1B5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -6.35 180)
					(length 2.54)
					(name "1B6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -8.89 180)
					(length 2.54)
					(name "1B7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -11.43 180)
					(length 2.54)
					(name "1B8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -11.43 0)
					(length 2.54)
					(name "1A8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "37"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -8.89 0)
					(length 2.54)
					(name "1A7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "38"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -6.35 0)
					(length 2.54)
					(name "1A6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "40"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -3.81 0)
					(length 2.54)
					(name "1A5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "41"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -1.27 0)
					(length 2.54)
					(name "1A4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "43"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 1.27 0)
					(length 2.54)
					(name "1A3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "44"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 3.81 0)
					(length 2.54)
					(name "1A2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "46"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 6.35 0)
					(length 2.54)
					(name "1A1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "47"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -10.16 8.89 0)
					(length 2.54)
					(name "1~{OE}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "48"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "SN74LVC16T245DL_2_1"
				(rectangle
					(start -7.62 13.97)
					(end 7.62 -13.97)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin bidirectional line
					(at 10.16 6.35 180)
					(length 2.54)
					(name "2B1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 3.81 180)
					(length 2.54)
					(name "2B2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 1.27 180)
					(length 2.54)
					(name "2B3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -1.27 180)
					(length 2.54)
					(name "2B4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -3.81 180)
					(length 2.54)
					(name "2B5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -6.35 180)
					(length 2.54)
					(name "2B6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -8.89 180)
					(length 2.54)
					(name "2B7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "22"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 10.16 -11.43 180)
					(length 2.54)
					(name "2B8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "23"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -10.16 11.43 0)
					(length 2.54)
					(name "2DIR"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "24"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -10.16 8.89 0)
					(length 2.54)
					(name "2~{OE}"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "25"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -11.43 0)
					(length 2.54)
					(name "2A8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "26"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -8.89 0)
					(length 2.54)
					(name "2A7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "27"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -6.35 0)
					(length 2.54)
					(name "2A6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "29"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -3.81 0)
					(length 2.54)
					(name "2A5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "30"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 -1.27 0)
					(length 2.54)
					(name "2A4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "32"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 1.27 0)
					(length 2.54)
					(name "2A3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "33"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 3.81 0)
					(length 2.54)
					(name "2A2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "35"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -10.16 6.35 0)
					(length 2.54)
					(name "2A1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "36"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "SN74LVC16T245DL_3_1"
				(rectangle
					(start -7.62 3.81)
					(end 7.62 -3.81)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 1.27 180)
					(length 2.54)
					(name "VCCB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 1.27 180)
					(length 2.54)
					(hide yes)
					(name "VCCB"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "28"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -10.16 1.27 0)
					(length 2.54)
					(name "VCCA"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "31"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "34"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "39"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -10.16 1.27 0)
					(length 2.54)
					(hide yes)
					(name "VCCA"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "42"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 10.16 -1.27 180)
					(length 2.54)
					(hide yes)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "45"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
	)
	(junction
		(at 68.58 100.33)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "0000002d-cafe-0000-0000-000000000000")
	)
	(junction
		(at 111.76 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "078f353b-b6a0-4936-8927-46c1c916c423")
	)
	(junction
		(at 184.15 68.58)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "37cd3eb9-2648-406a-81d7-098c958b7f45")
	)
	(junction
		(at 88.9 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4202c687-a862-4a3b-8d72-fc8ffaaecead")
	)
	(junction
		(at 144.78 68.58)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "4ab85b91-034e-4168-ac52-822629e844a6")
	)
	(junction
		(at 193.04 68.58)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "81c9f712-19f9-4062-9996-a147018cf47f")
	)
	(junction
		(at 135.89 68.58)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "ede417cf-4ae5-4a55-ab11-c0caffc87589")
	)
	(junction
		(at 92.71 55.88)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "fd974dec-b728-4557-98c3-36205a3f5c73")
	)
	(no_connect
		(at 66.04 92.71)
		(uuid "00000027-cafe-0000-0000-000000000000")
	)
	(no_connect
		(at 66.04 95.25)
		(uuid "00000028-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 66.04 97.79) (xy 68.58 97.79)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "00000029-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 66.04 100.33) (xy 68.58 100.33)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0000002c-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 68.58 100.33) (xy 71.12 100.33)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0000002e-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 66.04 104.14) (xy 68.58 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "00000031-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 68.58 104.14) (xy 68.58 100.33)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "00000032-cafe-0000-0000-000000000000")
	)
	(wire
		(pts
			(xy 193.04 58.42) (xy 196.85 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "016ab702-c323-4657-b9bf-7725a787051a")
	)
	(wire
		(pts
			(xy 127 160.02) (xy 130.81 160.02)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "04f60124-80e8-4587-b1f1-22180d7b3ffd")
	)
	(wire
		(pts
			(xy 66.04 59.69) (xy 69.85 59.69)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "05834482-a64b-4a5d-9d76-00425733c4ed")
	)
	(wire
		(pts
			(xy 144.78 50.8) (xy 148.59 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "061e6667-1263-4b3b-9e97-bc4e81ef7c2e")
	)
	(wire
		(pts
			(xy 148.59 99.06) (xy 152.4 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "07576365-f617-4ead-a61b-aa1dfe9c2005")
	)
	(wire
		(pts
			(xy 208.28 114.3) (xy 212.09 114.3)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "07f4d406-f4a3-428c-aae7-3ddcdaa31a16")
	)
	(wire
		(pts
			(xy 58.42 138.43) (xy 62.23 138.43)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0a49e793-db53-42df-a54a-45f4e9539482")
	)
	(wire
		(pts
			(xy 217.17 50.8) (xy 220.98 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0dccbef5-b342-4921-9580-3835187bd26a")
	)
	(wire
		(pts
			(xy 172.72 101.6) (xy 176.53 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0eb4f479-cd2d-40c2-8ef9-ee908dfed69f")
	)
	(wire
		(pts
			(xy 148.59 101.6) (xy 152.4 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "13b16252-20fe-43ba-bdd4-a21f6581cc1f")
	)
	(wire
		(pts
			(xy 168.91 53.34) (xy 172.72 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "15ecbdcc-1e53-4ad8-94a7-91e2df39ca63")
	)
	(wire
		(pts
			(xy 88.9 55.88) (xy 92.71 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1a9a21d7-0cc0-4be3-82c9-b7f556fc3a25")
	)
	(wire
		(pts
			(xy 193.04 66.04) (xy 196.85 66.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1ad4998c-867e-4ddb-be5e-28bd0a180af1")
	)
	(wire
		(pts
			(xy 66.04 72.39) (xy 69.85 72.39)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1afef955-114f-40ab-9661-35f41b2e186d")
	)
	(wire
		(pts
			(xy 144.78 55.88) (xy 148.59 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1ba77c91-98b2-4890-8f9f-fec0236e72d8")
	)
	(wire
		(pts
			(xy 193.04 50.8) (xy 196.85 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "214e6692-c9cf-41fa-a4e1-136f91261030")
	)
	(wire
		(pts
			(xy 193.04 68.58) (xy 193.04 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "23e4d4d9-75de-46ef-8fb6-b6fcb5c135b7")
	)
	(wire
		(pts
			(xy 66.04 87.63) (xy 69.85 87.63)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "28e609a4-e8e2-4025-89c5-bb5cf9540318")
	)
	(wire
		(pts
			(xy 66.04 80.01) (xy 69.85 80.01)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "28eb01ae-2b8d-4a8e-8b0d-b95adf675ae4")
	)
	(wire
		(pts
			(xy 217.17 55.88) (xy 220.98 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "29453bb7-4fe8-4ac7-bcbd-9a88a3c12351")
	)
	(wire
		(pts
			(xy 81.28 128.27) (xy 85.09 128.27)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2b107e9d-93f7-48bd-a129-a5b32329bc3b")
	)
	(wire
		(pts
			(xy 168.91 66.04) (xy 172.72 66.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2b9352dc-9947-46fb-a53b-e4da90f18564")
	)
	(wire
		(pts
			(xy 58.42 149.86) (xy 62.23 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2cb7186a-1535-45a2-9223-635f21202b46")
	)
	(wire
		(pts
			(xy 217.17 63.5) (xy 220.98 63.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2ec89d4b-a3d9-4f88-b4ac-5cb009320d8b")
	)
	(wire
		(pts
			(xy 217.17 48.26) (xy 220.98 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2f61f8a3-8baf-4210-b825-0783a00b75cb")
	)
	(wire
		(pts
			(xy 109.22 55.88) (xy 111.76 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3075fb79-d954-4039-b5fa-6ba054666b0e")
	)
	(wire
		(pts
			(xy 81.28 149.86) (xy 85.09 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "335dad08-d0d4-41d2-b28b-18524e878109")
	)
	(wire
		(pts
			(xy 149.86 93.98) (xy 152.4 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "35318ed0-0ad2-4d03-8125-45305ca2e9fb")
	)
	(wire
		(pts
			(xy 184.15 68.58) (xy 184.15 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3a22b047-63c5-46d3-9a28-2715c42e6510")
	)
	(wire
		(pts
			(xy 172.72 114.3) (xy 176.53 114.3)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3a48b906-bfe1-4e35-954c-5067222559a0")
	)
	(wire
		(pts
			(xy 193.04 63.5) (xy 196.85 63.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3ee45353-c056-4af9-b45a-c896995ca114")
	)
	(wire
		(pts
			(xy 144.78 68.58) (xy 144.78 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "402a32ef-c1d4-44ed-b37c-88151fb725f2")
	)
	(wire
		(pts
			(xy 168.91 63.5) (xy 172.72 63.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "45006d2e-1022-4e5e-91ec-db53d75ba842")
	)
	(wire
		(pts
			(xy 208.28 104.14) (xy 212.09 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4abddddf-6fc1-42e5-97f8-ff91226476fb")
	)
	(wire
		(pts
			(xy 172.72 96.52) (xy 176.53 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4afe1733-a445-408b-920b-cfb6a2fdde26")
	)
	(wire
		(pts
			(xy 184.15 104.14) (xy 187.96 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4b3dc2d6-0c16-4042-b658-128cb3fc6a87")
	)
	(wire
		(pts
			(xy 172.72 111.76) (xy 176.53 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4b9c85d2-84ec-4a03-b4b9-40a52d4f1512")
	)
	(wire
		(pts
			(xy 66.04 69.85) (xy 69.85 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4dafacec-398f-4ea5-9c06-b718f14e9960")
	)
	(wire
		(pts
			(xy 144.78 48.26) (xy 148.59 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4fa271d6-790e-42b7-ace5-6ecdc01b1a73")
	)
	(wire
		(pts
			(xy 104.14 149.86) (xy 107.95 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "529e6258-e056-408f-9940-62c9fcef70a2")
	)
	(wire
		(pts
			(xy 184.15 68.58) (xy 193.04 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "56b5d2c0-a4e4-4f9b-8214-ecb59a7b5c36")
	)
	(wire
		(pts
			(xy 66.04 74.93) (xy 69.85 74.93)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5e48fb53-b013-4612-9607-c62f2260ec3c")
	)
	(wire
		(pts
			(xy 127 149.86) (xy 130.81 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5f5ac3bf-2ab1-4166-95a6-f60bc2b602f9")
	)
	(wire
		(pts
			(xy 208.28 109.22) (xy 212.09 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "60c96fa7-1b73-477b-833b-80eb9263387e")
	)
	(wire
		(pts
			(xy 168.91 55.88) (xy 172.72 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "667c5442-32a2-43ab-bbaf-fc178b52fb29")
	)
	(wire
		(pts
			(xy 66.04 82.55) (xy 69.85 82.55)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6781bed7-ab89-4608-95c3-bfa2a456ce23")
	)
	(wire
		(pts
			(xy 135.89 68.58) (xy 135.89 69.85)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "67923cc9-7f4c-45df-8fd3-421f75bb92c0")
	)
	(wire
		(pts
			(xy 144.78 63.5) (xy 148.59 63.5)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "68a6be96-d95c-4ee0-aa7b-937ce516e5c4")
	)
	(wire
		(pts
			(xy 208.28 96.52) (xy 212.09 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "71747c82-5ecc-4932-a07e-c35dea204fc5")
	)
	(wire
		(pts
			(xy 208.28 101.6) (xy 212.09 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "76cc22b9-4bf9-4e18-a574-7be1f6cfabc5")
	)
	(wire
		(pts
			(xy 81.28 160.02) (xy 85.09 160.02)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7cb36662-9f45-4c0a-9729-8d639cb481bc")
	)
	(wire
		(pts
			(xy 111.76 54.61) (xy 111.76 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7d8d8470-6a64-43bb-ae3d-28e686280d1e")
	)
	(wire
		(pts
			(xy 148.59 111.76) (xy 152.4 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7dcbc31e-5dfb-418e-a2e0-8dc121ea9a56")
	)
	(wire
		(pts
			(xy 208.28 99.06) (xy 212.09 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7e8d4c33-16ff-46ce-a84f-b83d2c66a2d2")
	)
	(wire
		(pts
			(xy 66.04 90.17) (xy 69.85 90.17)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "80fa1de4-64e1-4494-b7fa-787fd03e5912")
	)
	(wire
		(pts
			(xy 184.15 109.22) (xy 187.96 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "81f31a23-5e2f-40c6-8b3c-b8c4e208b9cc")
	)
	(wire
		(pts
			(xy 92.71 55.88) (xy 93.98 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8204dad8-52c0-4019-9537-1fdf1c4a0f60")
	)
	(wire
		(pts
			(xy 58.42 128.27) (xy 62.23 128.27)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "836c65e1-a18c-4cb3-be75-00b1c26a319c")
	)
	(wire
		(pts
			(xy 144.78 60.96) (xy 148.59 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "847821ef-9346-47c2-81a9-d6c45ac23621")
	)
	(wire
		(pts
			(xy 193.04 60.96) (xy 196.85 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8c56c606-5870-491d-9930-62ee26379a73")
	)
	(wire
		(pts
			(xy 182.88 68.58) (xy 184.15 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8ee54216-9cc0-481a-9e73-2b8f5e5b715e")
	)
	(wire
		(pts
			(xy 171.45 45.72) (xy 168.91 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "91bf55bd-0800-475e-a410-2277ec0755f2")
	)
	(wire
		(pts
			(xy 168.91 60.96) (xy 172.72 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "938f765c-61bc-4096-b1b1-e2e572ea07a2")
	)
	(wire
		(pts
			(xy 66.04 77.47) (xy 69.85 77.47)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "952a039a-a46b-4ba1-b2e8-e991517cb416")
	)
	(wire
		(pts
			(xy 144.78 58.42) (xy 148.59 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9786199e-9b21-4bd0-9eaa-3a02002199a8")
	)
	(wire
		(pts
			(xy 66.04 57.15) (xy 69.85 57.15)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "979a507f-132f-428f-aecc-4e3401dc01f4")
	)
	(wire
		(pts
			(xy 172.72 104.14) (xy 176.53 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "992f35ca-8f48-4351-9355-a33e96cc6455")
	)
	(wire
		(pts
			(xy 184.15 96.52) (xy 187.96 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9995ac1d-464d-4346-ad11-2ba222483d76")
	)
	(wire
		(pts
			(xy 134.62 68.58) (xy 135.89 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9b60e6e3-fea5-49a7-9a8e-b8f51ff65489")
	)
	(wire
		(pts
			(xy 66.04 64.77) (xy 69.85 64.77)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9f514edf-cdf5-4cc2-bbbb-d7b37ee5a30f")
	)
	(wire
		(pts
			(xy 66.04 62.23) (xy 69.85 62.23)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a402c43d-7349-4bf7-a2b4-340cac2383de")
	)
	(wire
		(pts
			(xy 217.17 60.96) (xy 220.98 60.96)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a4120b57-ef2d-4727-958f-7a0f2e7a9e1a")
	)
	(wire
		(pts
			(xy 58.42 160.02) (xy 62.23 160.02)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a7f0e3e4-0358-43f9-be1d-79e8d9367f2b")
	)
	(wire
		(pts
			(xy 135.89 68.58) (xy 144.78 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "acfc7d82-3531-439d-9476-157a05d1d5fc")
	)
	(wire
		(pts
			(xy 148.59 109.22) (xy 152.4 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "af9c42eb-4c8a-45c9-ac14-fe583fa5d0b3")
	)
	(wire
		(pts
			(xy 92.71 58.42) (xy 92.71 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b0aadc74-9f16-44c2-9ae2-e7bb89c9a824")
	)
	(wire
		(pts
			(xy 193.04 48.26) (xy 196.85 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b4d7a07c-0316-48aa-af74-194ad7b3bc28")
	)
	(wire
		(pts
			(xy 193.04 55.88) (xy 196.85 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b78d6ce6-bdb3-4427-a112-7056d36c36fa")
	)
	(wire
		(pts
			(xy 208.28 106.68) (xy 212.09 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b7f0dc19-f225-4e1e-8b95-78e99396dfd1")
	)
	(wire
		(pts
			(xy 148.59 106.68) (xy 152.4 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b8dfbbb7-999e-4c88-b25a-fe25bc916aba")
	)
	(wire
		(pts
			(xy 66.04 52.07) (xy 69.85 52.07)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bafa040a-16e7-40cf-b580-99deaeb96b5e")
	)
	(wire
		(pts
			(xy 184.15 111.76) (xy 187.96 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bdef99f9-ba72-4859-a6fa-a720fbfdef43")
	)
	(wire
		(pts
			(xy 81.28 138.43) (xy 85.09 138.43)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "be8af904-fdc0-4ed0-b74d-82dff980eaee")
	)
	(wire
		(pts
			(xy 66.04 85.09) (xy 69.85 85.09)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bf24f27b-0238-4587-9ebb-035360759a40")
	)
	(wire
		(pts
			(xy 193.04 53.34) (xy 196.85 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bf5851e3-6a29-4e75-bebe-5126533709a3")
	)
	(wire
		(pts
			(xy 193.04 68.58) (xy 196.85 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bfb71678-8be9-4c10-908b-def49b123744")
	)
	(wire
		(pts
			(xy 217.17 58.42) (xy 220.98 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c4044883-c29e-4271-af57-ce34abc0f8da")
	)
	(wire
		(pts
			(xy 184.15 106.68) (xy 187.96 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c454f534-8c1c-4e0f-992f-2b123121ee7d")
	)
	(wire
		(pts
			(xy 168.91 58.42) (xy 172.72 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c476cdef-0f4a-43dc-a999-ca568c9ffe4d")
	)
	(wire
		(pts
			(xy 104.14 138.43) (xy 107.95 138.43)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cbe905f1-6c74-4bb1-8890-eb6fd1a0c17a")
	)
	(wire
		(pts
			(xy 172.72 106.68) (xy 176.53 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cc6a463b-6980-429d-9514-be52cca97894")
	)
	(wire
		(pts
			(xy 144.78 66.04) (xy 148.59 66.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d01ff785-c1ff-4d31-bc5b-ba1bc9ba2181")
	)
	(wire
		(pts
			(xy 66.04 54.61) (xy 69.85 54.61)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d08bc315-121b-4f35-8c3e-69f935ea638a")
	)
	(wire
		(pts
			(xy 93.98 58.42) (xy 92.71 58.42)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d0d2375b-40d7-4d8b-ac67-a42b4755f20b")
	)
	(wire
		(pts
			(xy 184.15 114.3) (xy 187.96 114.3)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d28cccef-9d52-4d73-a3fd-a2ce88d8ea96")
	)
	(wire
		(pts
			(xy 144.78 53.34) (xy 148.59 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d7b094b3-02d5-48fe-871d-9fff6ef502aa")
	)
	(wire
		(pts
			(xy 194.31 45.72) (xy 196.85 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d9b00a1c-0644-438b-8a95-962cec60b8c2")
	)
	(wire
		(pts
			(xy 219.71 45.72) (xy 217.17 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "db395981-4da2-4858-acd4-d5d4fc738da8")
	)
	(wire
		(pts
			(xy 208.28 111.76) (xy 212.09 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dc4d0e2c-c887-4432-b6b6-f6a486a4d320")
	)
	(wire
		(pts
			(xy 217.17 66.04) (xy 220.98 66.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "de791947-5bc6-42a1-a59f-1789cc5a08df")
	)
	(wire
		(pts
			(xy 217.17 53.34) (xy 220.98 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "df08a9f8-9b4c-496e-974b-cc47acac8f76")
	)
	(wire
		(pts
			(xy 127 128.27) (xy 130.81 128.27)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e03f397f-6ca8-4c32-b84c-c585e2d70736")
	)
	(wire
		(pts
			(xy 148.59 104.14) (xy 152.4 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e18f409f-7d7a-4221-b243-d55ddd313048")
	)
	(wire
		(pts
			(xy 184.15 99.06) (xy 187.96 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e24d4ed2-20e0-4a3f-9017-8917aa76c8e3")
	)
	(wire
		(pts
			(xy 148.59 96.52) (xy 152.4 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e6901020-e97b-4855-8fc8-b6b48fa3bf9c")
	)
	(wire
		(pts
			(xy 104.14 128.27) (xy 107.95 128.27)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e7cf46f5-4172-4cc7-85c5-cfc997b6b189")
	)
	(wire
		(pts
			(xy 146.05 45.72) (xy 148.59 45.72)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e99a5661-bd23-4f96-a92e-7897e244d8ff")
	)
	(wire
		(pts
			(xy 168.91 48.26) (xy 172.72 48.26)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ed03efec-3ac7-4dfb-80cb-f95e2cad1444")
	)
	(wire
		(pts
			(xy 127 138.43) (xy 130.81 138.43)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f14a91a1-eb3a-4c85-a22b-52faa6312df1")
	)
	(wire
		(pts
			(xy 168.91 50.8) (xy 172.72 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f2c73280-e338-464d-a2e1-2f7523dc8e2d")
	)
	(wire
		(pts
			(xy 172.72 99.06) (xy 176.53 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f5e85543-5235-4dd1-8155-c30528e516a8")
	)
	(wire
		(pts
			(xy 184.15 101.6) (xy 187.96 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f646d13c-ac4e-4ff9-a174-6b2537baa893")
	)
	(wire
		(pts
			(xy 66.04 67.31) (xy 69.85 67.31)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f647bc46-8087-4715-a592-60bcfe803e3f")
	)
	(wire
		(pts
			(xy 148.59 114.3) (xy 152.4 114.3)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f72c1afc-b6a1-49f6-bc10-2aaf04f9bc0e")
	)
	(wire
		(pts
			(xy 104.14 160.02) (xy 107.95 160.02)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f8d1bb14-ed23-4f24-9cfd-ec96326732e2")
	)
	(wire
		(pts
			(xy 185.42 93.98) (xy 187.96 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f9c7af8d-4b56-44aa-8b67-f4c6b27dc1a2")
	)
	(wire
		(pts
			(xy 144.78 68.58) (xy 148.59 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fadba246-f3d2-41be-a6cb-cf71d696ff5e")
	)
	(wire
		(pts
			(xy 172.72 109.22) (xy 176.53 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fc67e8ac-62bd-418d-9319-d03875b4d299")
	)
	(label "D0"
		(at 66.04 52.07 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000017-cafe-0000-0000-000000000000")
	)
	(label "D1"
		(at 66.04 54.61 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000018-cafe-0000-0000-000000000000")
	)
	(label "D2"
		(at 66.04 57.15 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000019-cafe-0000-0000-000000000000")
	)
	(label "D3"
		(at 66.04 59.69 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001a-cafe-0000-0000-000000000000")
	)
	(label "D4"
		(at 66.04 62.23 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001b-cafe-0000-0000-000000000000")
	)
	(label "D5"
		(at 66.04 64.77 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001c-cafe-0000-0000-000000000000")
	)
	(label "D6"
		(at 66.04 67.31 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001d-cafe-0000-0000-000000000000")
	)
	(label "D7"
		(at 66.04 69.85 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001e-cafe-0000-0000-000000000000")
	)
	(label "D8"
		(at 66.04 72.39 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0000001f-cafe-0000-0000-000000000000")
	)
	(label "D9"
		(at 66.04 74.93 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000020-cafe-0000-0000-000000000000")
	)
	(label "D10"
		(at 66.04 77.47 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000021-cafe-0000-0000-000000000000")
	)
	(label "D11"
		(at 66.04 80.01 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000022-cafe-0000-0000-000000000000")
	)
	(label "D12"
		(at 66.04 82.55 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000023-cafe-0000-0000-000000000000")
	)
	(label "D13"
		(at 66.04 85.09 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000024-cafe-0000-0000-000000000000")
	)
	(label "D14"
		(at 66.04 87.63 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000025-cafe-0000-0000-000000000000")
	)
	(label "D15"
		(at 66.04 90.17 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00000026-cafe-0000-0000-000000000000")
	)
	(label "D6"
		(at 187.96 99.06 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "00d933d4-769a-4998-ae86-1caedc10bc98")
	)
	(label "B12"
		(at 217.17 58.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0341b99e-0c95-4ecd-b966-9ed05d3cff7b")
	)
	(label "A11"
		(at 107.95 160.02 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "0343a2c5-4bc2-4aa4-a698-b9befb9782c1")
	)
	(label "B3"
		(at 168.91 55.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "04c22c1e-be2e-4bcb-8467-d0d7b961cad9")
	)
	(label "D14"
		(at 152.4 99.06 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "05bf24c6-c02b-47ca-9c8e-3f0e012c0014")
	)
	(label "A7"
		(at 85.09 160.02 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "07d004ed-2280-4ebe-b10e-62127be80968")
	)
	(label "A11"
		(at 196.85 55.88 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "0897ecfa-d3c0-47b8-82aa-74a8becbfc0b")
	)
	(label "A14"
		(at 130.81 149.86 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "08c0f2ca-84e6-47a3-99cf-f06e3c91bc48")
	)
	(label "A14"
		(at 196.85 63.5 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "0e9dcf3b-5cf1-4315-a1dd-bdc76ebacc10")
	)
	(label "A5"
		(at 85.09 138.43 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "15d9964c-5a23-420c-98c5-d0ae6eb0f975")
	)
	(label "B12"
		(at 172.72 104.14 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "169d39e3-c8c0-4630-958c-8edee61b04a3")
	)
	(label "D15"
		(at 152.4 96.52 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "17303cd8-2924-4df5-ace1-1736afce5ea6")
	)
	(label "B15"
		(at 172.72 96.52 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "17be3698-ce1e-49c7-86f1-a406f929434a")
	)
	(label "B14"
		(at 217.17 63.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "1803fb7c-e06e-411a-8afd-d779cd05940a")
	)
	(label "D4"
		(at 187.96 104.14 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "1e04579a-c232-4db3-a0b6-89d2f2538e66")
	)
	(label "B4"
		(at 208.28 104.14 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "2333d497-abbf-477b-b05b-11fbccdcc852")
	)
	(label "A6"
		(at 148.59 63.5 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "2618c4d2-e3a9-499f-93ff-7a793bd36e2d")
	)
	(label "A6"
		(at 85.09 149.86 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "2688619b-d6d5-4643-8fdd-a74742a2ac1e")
	)
	(label "A0"
		(at 148.59 48.26 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "32204d67-364a-4779-9c75-0c5d5e2af9b5")
	)
	(label "B10"
		(at 172.72 109.22 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "35cf3e4f-a4cf-453d-ace0-7e0734904502")
	)
	(label "D12"
		(at 152.4 104.14 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "3627eb7b-2608-48c2-adab-14dfbebe5fd9")
	)
	(label "B13"
		(at 172.72 101.6 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "3d259c39-3441-4478-9788-08b7f4adf9e3")
	)
	(label "D0"
		(at 187.96 114.3 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "415bff34-c52a-4e31-bff3-289a0f3817c3")
	)
	(label "A13"
		(at 196.85 60.96 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "4606c47b-5fc1-472d-8297-29d193ffcb9a")
	)
	(label "B11"
		(at 217.17 55.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "4a822674-5e1b-4a51-8f99-bd8bfc0bc534")
	)
	(label "B1"
		(at 168.91 50.8 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "4bb25653-377a-488c-850b-12f8b518318a")
	)
	(label "B3"
		(at 208.28 106.68 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "4e5200d7-7e0e-4116-8cd9-dbe10924d3e8")
	)
	(label "B5"
		(at 168.91 60.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "501eac0a-3966-4ed6-b89d-7ab5eb6a4a98")
	)
	(label "A2"
		(at 148.59 53.34 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "539948c4-171f-468f-be33-e74e7ac764d0")
	)
	(label "A8"
		(at 107.95 128.27 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "5675ab12-716e-46da-957d-7f7d27367d5c")
	)
	(label "B0"
		(at 208.28 114.3 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "57855bf8-d193-4374-86c8-2564cb490c01")
	)
	(label "D2"
		(at 187.96 109.22 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "57cdd228-7285-48c4-8f43-bf1bf1689239")
	)
	(label "D5"
		(at 187.96 101.6 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "5e0ba073-8e35-477c-aca8-bf1ddeebd954")
	)
	(label "B4"
		(at 168.91 58.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5ef373e6-83aa-4fa6-9fde-729a63b4d93d")
	)
	(label "A7"
		(at 148.59 66.04 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "5f2ce2b2-4284-414c-80e6-0a90ee20dfe8")
	)
	(label "B15"
		(at 217.17 66.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5f9eb9dd-aa0c-4d53-9383-7b07aa96ed16")
	)
	(label "B6"
		(at 168.91 63.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "65bbf89d-8f8d-429f-9445-ea2ec2b29748")
	)
	(label "A5"
		(at 148.59 60.96 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "66f7f092-7557-4c15-a729-60a1c1a0519b")
	)
	(label "A1"
		(at 62.23 138.43 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "698aca80-e57b-4b0d-b49c-e36f7114bdde")
	)
	(label "D11"
		(at 152.4 106.68 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6b84eef7-c3f6-4744-997d-383886056ccb")
	)
	(label "A15"
		(at 130.81 160.02 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6f9ed8e7-cab4-4414-8f66-a8c394282d1f")
	)
	(label "B8"
		(at 217.17 48.26 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6fa84289-223d-4b3a-8e7b-e342836cd9c1")
	)
	(label "A3"
		(at 148.59 55.88 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "7abd2e3e-2ed3-4151-9758-cddae9d757b1")
	)
	(label "B7"
		(at 168.91 66.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "7decbe51-30c7-440f-b251-4c527c08d4b9")
	)
	(label "D1"
		(at 187.96 111.76 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "853bbd49-2c35-4697-b828-e418de005843")
	)
	(label "A0"
		(at 62.23 128.27 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "857cf578-dc05-408c-88dd-2d0066103b15")
	)
	(label "A12"
		(at 130.81 128.27 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "8c1ea4bb-42d2-467a-91d7-ea36083ca5b7")
	)
	(label "B7"
		(at 208.28 96.52 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "8c999a89-30cb-471f-9fe6-374eafba1a52")
	)
	(label "B9"
		(at 217.17 50.8 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "8e13a5f4-ee89-48cc-a54e-0297575584de")
	)
	(label "B2"
		(at 208.28 109.22 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "97f7fb2f-a43e-4b02-b802-7458d39696cc")
	)
	(label "D10"
		(at 152.4 109.22 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9a6d19d2-a407-4de2-bc0a-09c5c5e2257b")
	)
	(label "D7"
		(at 187.96 96.52 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9d75652a-7d2c-410e-a982-d6363896a00b")
	)
	(label "B14"
		(at 172.72 99.06 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9dbc642d-a668-4f17-a812-a5864c0194d6")
	)
	(label "B11"
		(at 172.72 106.68 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9e40956c-c736-48d5-b26a-4f94da799bfe")
	)
	(label "B8"
		(at 172.72 114.3 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b7e6952e-7783-448d-8117-3593deec43e6")
	)
	(label "B6"
		(at 208.28 99.06 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b9ae5125-ea12-4382-8a22-ccfea80ee462")
	)
	(label "B13"
		(at 217.17 60.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bc3cd534-e128-401b-93ee-4565b9c0cd47")
	)
	(label "B10"
		(at 217.17 53.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bcededa6-0522-43ae-a53a-fc08f2b25a2b")
	)
	(label "B5"
		(at 208.28 101.6 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "be68c3d3-f701-40b3-a6fb-3b2c73c06e64")
	)
	(label "A10"
		(at 196.85 53.34 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "beb34789-f239-4332-972a-2f4912063aa6")
	)
	(label "B9"
		(at 172.72 111.76 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c298962c-5fbb-4d29-8a8d-6a248b304b2c")
	)
	(label "A10"
		(at 107.95 149.86 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "c6f71ed9-865f-4b07-ab83-c825210223cd")
	)
	(label "A12"
		(at 196.85 58.42 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "d1ae4fae-88d9-4c38-a6f4-0261695657df")
	)
	(label "A13"
		(at 130.81 138.43 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "d411b657-cba3-477b-8ff0-91c4bf4b5b84")
	)
	(label "D8"
		(at 152.4 114.3 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "d6b8030a-0277-4461-91c8-8cd68e39fb99")
	)
	(label "D13"
		(at 152.4 101.6 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "d707bed4-0265-49c5-9b42-1b9b179032a4")
	)
	(label "A9"
		(at 196.85 50.8 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "d964a576-9a5c-4268-9dca-90c20d10909c")
	)
	(label "A9"
		(at 107.95 138.43 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "d98e9c24-37f9-43e7-ac73-9cee0f49913a")
	)
	(label "B2"
		(at 168.91 53.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e25c92b5-56c3-41d8-8c26-89ab3a231ffe")
	)
	(label "A1"
		(at 148.59 50.8 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "eab3bdb5-9cd5-4a18-9895-7db7a172adac")
	)
	(label "D3"
		(at 187.96 106.68 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "eca541d8-d5b2-4fa7-a1dd-c3893a1b9394")
	)
	(label "A2"
		(at 62.23 149.86 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "eda013c2-2d1e-444a-9f52-4d8595a51b0d")
	)
	(label "A4"
		(at 85.09 128.27 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "ef17207e-0831-40b5-82b4-604104a73a2e")
	)
	(label "A3"
		(at 62.23 160.02 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "f0467d89-9752-49ce-ac81-d59f233562f1")
	)
	(label "A15"
		(at 196.85 66.04 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "f25eb448-9f73-4c24-a409-a2ab68754554")
	)
	(label "B0"
		(at 168.91 48.26 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f46b5f4e-d3b4-4f0b-ac03-95ac58371b4b")
	)
	(label "B1"
		(at 208.28 111.76 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f645d119-6dad-4350-bd10-ef5d3b8821f8")
	)
	(label "D9"
		(at 152.4 111.76 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "f77000ad-da2d-446b-b706-bb18744ee182")
	)
	(label "A8"
		(at 196.85 48.26 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "fb8543f1-ceb8-4702-b0da-7271622133b6")
	)
	(label "A4"
		(at 148.59 58.42 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "fddfcf24-8b07-4f39-94d3-00dc097ef4a8")
	)
	(symbol
		(lib_id "quack_dout:FCS8-20-01-L-S-A-TR")
		(at 60.96 74.93 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "00000016-cafe-0000-0000-000000000000")
		(property "Reference" "J1"
			(at 60.96 44.45 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 60.96 46.99 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_dout:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 60.96 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 60.96 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8mm High Speed Micro Coax"
			(at 60.96 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "00000001-cafe-0000-0000-000000000000")
		)
		(pin "2"
			(uuid "00000002-cafe-0000-0000-000000000000")
		)
		(pin "3"
			(uuid "00000003-cafe-0000-0000-000000000000")
		)
		(pin "4"
			(uuid "00000004-cafe-0000-0000-000000000000")
		)
		(pin "5"
			(uuid "00000005-cafe-0000-0000-000000000000")
		)
		(pin "6"
			(uuid "00000006-cafe-0000-0000-000000000000")
		)
		(pin "7"
			(uuid "00000007-cafe-0000-0000-000000000000")
		)
		(pin "8"
			(uuid "00000008-cafe-0000-0000-000000000000")
		)
		(pin "9"
			(uuid "00000009-cafe-0000-0000-000000000000")
		)
		(pin "10"
			(uuid "0000000a-cafe-0000-0000-000000000000")
		)
		(pin "11"
			(uuid "0000000b-cafe-0000-0000-000000000000")
		)
		(pin "12"
			(uuid "0000000c-cafe-0000-0000-000000000000")
		)
		(pin "13"
			(uuid "0000000d-cafe-0000-0000-000000000000")
		)
		(pin "14"
			(uuid "0000000e-cafe-0000-0000-000000000000")
		)
		(pin "15"
			(uuid "0000000f-cafe-0000-0000-000000000000")
		)
		(pin "16"
			(uuid "00000010-cafe-0000-0000-000000000000")
		)
		(pin "17"
			(uuid "00000011-cafe-0000-0000-000000000000")
		)
		(pin "18"
			(uuid "00000012-cafe-0000-0000-000000000000")
		)
		(pin "19"
			(uuid "00000013-cafe-0000-0000-000000000000")
		)
		(pin "20"
			(uuid "00000014-cafe-0000-0000-000000000000")
		)
		(pin "21"
			(uuid "00000015-cafe-0000-0000-000000000000")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 68.58 97.79 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "0000002a-cafe-0000-0000-000000000000")
		(property "Reference" "#PWR025"
			(at 71.755 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 71.755 97.79 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 68.58 97.79 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 68.58 97.79 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 68.58 97.79 270)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0000002b-cafe-0000-0000-000000000000")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR025")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 71.12 100.33 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "0000002f-cafe-0000-0000-000000000000")
		(property "Reference" "#PWR026"
			(at 73.66 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 73.66 100.33 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 71.12 100.33 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 71.12 100.33 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 71.12 100.33 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "00000030-cafe-0000-0000-000000000000")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR026")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_name "SN74BCT25245DW_1")
		(lib_id "quack_dout:SN74BCT25245DW")
		(at 207.01 55.88 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "07d3abc6-c12f-4250-a59a-c721e630c71a")
		(property "Reference" "U2"
			(at 207.01 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74BCT25245"
			(at 207.01 40.64 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
			(at 207.01 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74bct25245.pdf"
			(at 207.01 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "8-bit 25-ohm bus transceiver with 3-state outputs, DW SOIC-24"
			(at 207.01 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "LCSC" ""
			(at 207.01 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2e0eb6bf-f0a5-4441-ba2b-fc8c3b96de90")
		)
		(pin "2"
			(uuid "3c1538b6-ffa1-46e1-b1cf-16f833ba4ee4")
		)
		(pin "4"
			(uuid "5b41b1a6-a9ea-415c-b0bf-ab5c9b486931")
		)
		(pin "8"
			(uuid "e1b79308-5393-458c-ab76-9d45a740a26e")
		)
		(pin "9"
			(uuid "f3d31e84-4d37-4e2d-a43c-d4c44e41135f")
		)
		(pin "12"
			(uuid "ffc2be4d-41ec-49a8-9900-bfcce90046dd")
		)
		(pin "22"
			(uuid "6abb8e68-cc6c-444f-b61c-a826a131ea0c")
		)
		(pin "14"
			(uuid "43b38bd3-954f-434e-a7cb-149a96be2fd8")
		)
		(pin "3"
			(uuid "7dbd80b9-7d04-4478-939d-88455342c69f")
		)
		(pin "6"
			(uuid "6fc70da8-d107-42dd-9d04-51b051edac3d")
		)
		(pin "15"
			(uuid "b2a2ee6d-e69f-4a20-98bd-c4972ca12d43")
		)
		(pin "13"
			(uuid "c3aba0c5-dfdd-4ad5-bcbf-b5f7cf2cb4f1")
		)
		(pin "7"
			(uuid "f9f4b20a-7e94-4cf0-a4a3-ecf2d01ec96b")
		)
		(pin "16"
			(uuid "d9cfe703-6f51-435a-beed-dd0dcd0ed19a")
		)
		(pin "17"
			(uuid "69d171a9-fd96-4362-9ee1-dccc11357388")
		)
		(pin "19"
			(uuid "c7e50932-8b81-49ac-85b5-e22f52adac1e")
		)
		(pin "5"
			(uuid "bdf5351b-41aa-4d40-97be-cc00155c151e")
		)
		(pin "11"
			(uuid "540e3dac-fb10-40e2-a763-9105f27039de")
		)
		(pin "18"
			(uuid "f8acc882-fa4e-4d3a-af87-71883a0f772a")
		)
		(pin "10"
			(uuid "78ee131e-3400-4db3-b819-e624e9709a8d")
		)
		(pin "20"
			(uuid "dc09a14f-326a-4ee1-af20-cc01a48fda4a")
		)
		(pin "21"
			(uuid "5bb7ef9f-8962-4f41-9adf-6d1e04f2ea8c")
		)
		(pin "23"
			(uuid "b870fc64-88c0-49f1-a62b-a26cf7477bd4")
		)
		(pin "24"
			(uuid "af010932-896a-4427-b81e-8dba2cf7b594")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_dout:SN74LVC16T245DL")
		(at 101.6 82.55 0)
		(unit 3)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "0b0c8cbf-3ab1-498b-a527-d4e71401f4d8")
		(property "Reference" "U4"
			(at 101.6 74.93 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74LVC16T245"
			(at 101.6 77.47 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SSOP-48_7.5x15.9mm_P0.635mm"
			(at 101.6 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc16t245.pdf"
			(at 101.6 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit dual-supply bidirectional voltage-level translator, SSOP-48"
			(at 101.6 82.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "20"
			(uuid "6d28e8c0-a193-40ec-893b-72f4e6bf4e23")
		)
		(pin "5"
			(uuid "8eb09133-4493-4386-b9ae-d2aaf8b2f9b3")
		)
		(pin "2"
			(uuid "d4272d13-7a56-4fde-a6d7-04a0885ec360")
		)
		(pin "38"
			(uuid "38423fbd-d843-47b2-9e15-d9a57fa193ff")
		)
		(pin "40"
			(uuid "e892d13c-777a-4989-b8e4-b97dd093cfe9")
		)
		(pin "43"
			(uuid "5c31927c-df4b-4687-9758-ac7cd6fbea16")
		)
		(pin "3"
			(uuid "705d843d-d914-4d9b-bb2e-d083397f9c87")
		)
		(pin "46"
			(uuid "da56ef04-ddb7-4699-aad1-c86a69a309d1")
		)
		(pin "47"
			(uuid "57517f08-2d80-4e51-81c6-b49cd30bbdeb")
		)
		(pin "8"
			(uuid "7d5a9bbe-badf-445c-ab95-7a777f3c9441")
		)
		(pin "1"
			(uuid "2029a169-8bc2-4ff0-9ecf-736f37261041")
		)
		(pin "12"
			(uuid "e205f1fc-0530-4ac9-9dcd-7e3ea21a57da")
		)
		(pin "48"
			(uuid "35a8f028-43ef-4fcf-88c4-94a99ee62e76")
		)
		(pin "41"
			(uuid "3789ec05-44db-464d-b1bd-53fd8827e05d")
		)
		(pin "13"
			(uuid "1a776d59-9434-4da0-82ad-7207c13e264b")
		)
		(pin "6"
			(uuid "a4140807-3c6c-428c-82b0-00eeb07744db")
		)
		(pin "37"
			(uuid "7d3e2c10-a4ce-4db1-b8dd-32016610628f")
		)
		(pin "9"
			(uuid "4a263700-e379-4f7c-99ea-1aa72bb91218")
		)
		(pin "14"
			(uuid "22c03f5f-f4aa-4aaf-aa0a-6198e5a90771")
		)
		(pin "16"
			(uuid "77b27b25-cca5-434b-bdb4-d819859c30bd")
		)
		(pin "44"
			(uuid "efbab242-7832-4328-a08c-348bbe6a1238")
		)
		(pin "17"
			(uuid "0035f8aa-76e8-4b24-9dcd-6ae23fe9a599")
		)
		(pin "19"
			(uuid "fba70a89-ed54-4d7a-b700-f0687e01bfe9")
		)
		(pin "11"
			(uuid "4fe61384-f123-4c40-a48b-079996716118")
		)
		(pin "22"
			(uuid "c807f97b-b758-4b8a-bcdf-f7868538287b")
		)
		(pin "28"
			(uuid "80549d7c-c393-4656-b031-58f791965b29")
		)
		(pin "26"
			(uuid "b505fa4b-7a34-471e-9df9-58abab0dbf86")
		)
		(pin "30"
			(uuid "fed418e1-355f-47c5-a96d-a13da5ca1f1a")
		)
		(pin "29"
			(uuid "97c95cd6-3db6-4573-8371-5d8fbb364ad4")
		)
		(pin "23"
			(uuid "8d6ce765-0d8a-43d5-9d0a-913f39040b1a")
		)
		(pin "36"
			(uuid "40321e7e-9a5d-468c-966b-1ee7aa87884c")
		)
		(pin "4"
			(uuid "c3678c5a-ac93-4eaf-82d6-dd11a5c067d3")
		)
		(pin "7"
			(uuid "bb8babd1-5a09-4613-bc2a-d4837f86a5f4")
		)
		(pin "15"
			(uuid "7ec7ef89-0a84-4af9-b094-1bda05115c40")
		)
		(pin "18"
			(uuid "82af36bf-1386-44c0-bf84-26ae0c5820dd")
		)
		(pin "21"
			(uuid "d0e580c6-a5cd-407c-b255-a1006f212256")
		)
		(pin "10"
			(uuid "6b596cf8-31db-44d4-9a0e-bb4f15ff5169")
		)
		(pin "24"
			(uuid "1950b635-b547-4208-8074-f389e9afb685")
		)
		(pin "35"
			(uuid "ce75f2e0-b9f3-4c9f-b437-d50c3de59827")
		)
		(pin "32"
			(uuid "a4956a40-c33e-4114-8e8a-d2a03dcc7032")
		)
		(pin "27"
			(uuid "a36acd52-6d06-457a-8713-1124de674934")
		)
		(pin "33"
			(uuid "e32eb323-a010-41bb-944c-f9e55741ddc2")
		)
		(pin "25"
			(uuid "01e661aa-fe7e-4762-bb1b-3fe4391ca915")
		)
		(pin "31"
			(uuid "9b7bd3fe-7580-40b5-8ed6-78bafc71e2f3")
		)
		(pin "45"
			(uuid "cea9d515-7782-421b-828f-4cda643217c1")
		)
		(pin "39"
			(uuid "9c73fe50-8ffc-4d09-92e6-0ee505d0d01c")
		)
		(pin "34"
			(uuid "2d80df2c-ea2a-4b69-a8d3-997de03101c0")
		)
		(pin "42"
			(uuid "dd361967-ea49-4a51-a6a0-d92aec52a15d")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U4")
					(unit 3)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 133.35 149.86 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "0d719f6b-82e4-4829-88f9-8d0eff07d7a8")
		(property "Reference" "R12"
			(at 133.35 144.78 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 133.35 147.32 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 133.35 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 133.35 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 133.35 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "468c66a3-249d-4543-b4e8-a3378c945dbe")
		)
		(pin "2"
			(uuid "f5416abb-6e56-4554-a8ef-29adc5b432d1")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R12")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 72.39 149.86 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "17846405-d3f4-4819-8049-2c4084c8c4e8")
		(property "Reference" "J3"
			(at 74.93 148.8831 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 74.93 151.4231 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 72.39 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 72.39 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9fae84b1-21bd-46c7-bc81-413de58e608c")
		)
		(pin "2"
			(uuid "19aca0e4-f949-4dd4-80d8-91dbe1c2b676")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9186")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82286")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 88.9 95.25 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1a894928-2024-4321-ada9-c9675026d0bd")
		(property "Reference" "#PWR044"
			(at 88.9 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 88.9 91.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 88.9 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "494be6b0-cbc6-4853-b137-d3c4fee561e8")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR044")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 140.97 165.1 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "1a96a9f3-720f-4a3c-b12f-90cc2b0cf4af")
		(property "Reference" "#PWR042"
			(at 143.51 165.1 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 143.51 165.1 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 140.97 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 140.97 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "160054fb-a3d3-4bc4-9264-68e80861aeb9")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR042")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 111.76 49.53 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1e642ffc-374c-4c7a-ad6a-d86f146ae244")
		(property "Reference" "#PWR05"
			(at 111.76 43.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 111.76 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 111.76 49.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 49.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 111.76 49.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1ec54da7-cf5e-4684-aa5f-3a91a6fee72e")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR05")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 88.9 100.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "23ff61ca-8606-41c3-8c88-c2c3a7693e68")
		(property "Reference" "#PWR043"
			(at 88.9 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 88.9 104.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 88.9 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "64fdcf26-40a2-4a89-8195-3a90986f995a")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR043")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 111.76 83.82 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "3246e837-6e01-492e-a6dc-f5c50143756d")
		(property "Reference" "#PWR020"
			(at 114.3 83.82 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 114.3 83.82 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 111.76 83.82 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 83.82 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 111.76 83.82 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ed9b1558-5425-4d31-910c-156892515329")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR020")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 118.11 97.79 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "32ffc3dd-5612-48d0-8b18-c10cad8f50ca")
		(property "Reference" "C10"
			(at 115.57 96.52 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 115.57 99.06 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 118.11 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 118.11 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6f320615-89cb-4814-a1dc-76f6baa8c416")
		)
		(pin "2"
			(uuid "adf3f8e7-32a6-4882-8a0e-d87ffafaff0b")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C10")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 118.11 133.35 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "38ed48fe-c0d9-4b84-a16b-8b4c275726b0")
		(property "Reference" "#PWR029"
			(at 120.65 133.35 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 120.65 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 118.11 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 118.11 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4181b7be-2989-47c7-8267-dc2b706ab869")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR029")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 184.15 72.39 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "390b3b87-7024-44a0-9294-25b170848415")
		(property "Reference" "C5"
			(at 186.055 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 186.055 73.66 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 184.15 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 184.15 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 184.15 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fbe82459-225e-4d42-9661-431142f0b2b4")
		)
		(pin "2"
			(uuid "d2acadaf-edcb-4eb5-b5a0-b012a947c6ad")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 149.86 93.98 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "391b4ce9-ecb0-4cdd-aa05-fb5e912da4ef")
		(property "Reference" "#PWR023"
			(at 143.51 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 147.32 93.98 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 149.86 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 149.86 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 149.86 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0bd0a8cf-96d0-41df-bb32-8da2c7d87678")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR023")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 95.25 160.02 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "3adc2347-2f8a-41fd-8644-8ce857ce8fe9")
		(property "Reference" "J5"
			(at 97.79 159.0431 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 97.79 161.5831 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 95.25 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 95.25 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740af")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af492")
		)
		(pin "3"
			(uuid "f7d7c733-6e85-45ac-a454-f17a256adaa4")
		)
		(pin "4"
			(uuid "7b28d254-d29c-4c5c-bd4e-53a26d64a8a6")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J5")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 95.25 138.43 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "3b84de0d-dea1-4512-84ad-702052d96f95")
		(property "Reference" "J4"
			(at 97.79 137.4531 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 97.79 139.9931 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 95.25 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 95.25 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740ae")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af491")
		)
		(pin "3"
			(uuid "064220e1-9d49-417c-ad33-597b4f329347")
		)
		(pin "4"
			(uuid "012715be-b1b9-40e6-9598-cb18929aa3b5")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J4")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 152.4 91.44 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "3d054ff8-1f27-4fc4-a11c-953b90199e0f")
		(property "Reference" "#PWR021"
			(at 156.21 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 149.225 91.44 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 152.4 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 152.4 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 152.4 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2e8a98e8-fa1f-4a97-bdae-1a295d3c8f2a")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR021")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 168.91 68.58 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "3ef04340-84c1-41ee-99ce-86e9a25a6cb3")
		(property "Reference" "#PWR011"
			(at 171.45 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 171.45 68.58 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 168.91 68.58 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 168.91 68.58 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 168.91 68.58 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0707a1e7-2370-4546-9947-d20c0ca2ecf6")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR011")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 118.11 143.51 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "43ac5139-9cb0-4c4c-8a04-65569f5dbcb0")
		(property "Reference" "#PWR033"
			(at 120.65 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 120.65 143.51 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 118.11 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 118.11 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d6e66017-65bd-4e4a-ab2a-99f5f4c55dd4")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR033")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 135.89 74.93 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "4e16b392-2631-4cae-a5bd-f1060fc4d925")
		(property "Reference" "#PWR014"
			(at 135.89 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 135.89 78.74 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 135.89 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 135.89 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 135.89 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0821dad1-6ae2-4a87-890f-91a0989c9a1d")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR014")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 140.97 138.43 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "523ccf93-0ebb-4031-aeab-988ca51e571a")
		(property "Reference" "J8"
			(at 143.51 137.4531 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 143.51 139.9931 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 140.97 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 140.97 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b0")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af493")
		)
		(pin "3"
			(uuid "25fed596-4cbb-43c5-b299-358e322cc203")
		)
		(pin "4"
			(uuid "94522ccb-4f6c-4d2d-8449-952901cdcd07")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J8")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 72.39 133.35 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "5348b508-d23e-4460-adee-c4e056fa50f3")
		(property "Reference" "#PWR027"
			(at 74.93 133.35 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 74.93 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 72.39 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 72.39 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b57112db-fa15-4140-9734-356df8263928")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR027")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 87.63 160.02 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "538a00e2-ce27-4534-9c28-794471b4179f")
		(property "Reference" "R14"
			(at 87.63 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 87.63 157.48 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 87.63 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 87.63 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 87.63 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e2315ed4-e661-4c5d-8f25-56e0a9bab222")
		)
		(pin "2"
			(uuid "51a0b311-add6-416f-be68-120861b538b7")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R14")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 118.11 95.25 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "545150c6-d44b-424b-8184-6df79e4f5da4")
		(property "Reference" "#PWR049"
			(at 118.11 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 118.11 91.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 118.11 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 118.11 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3980c682-2ba9-4bf8-a2b2-cb4c4b594566")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR049")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_dout:SN74LVC16T245DL")
		(at 162.56 102.87 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "54b697f8-fc7a-431e-a5f5-c711264c6f83")
		(property "Reference" "U4"
			(at 162.56 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74LVC16T245"
			(at 162.56 86.36 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SSOP-48_7.5x15.9mm_P0.635mm"
			(at 162.56 102.87 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc16t245.pdf"
			(at 162.56 102.87 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit dual-supply bidirectional voltage-level translator, SSOP-48"
			(at 162.56 102.87 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "20"
			(uuid "9ebc5eb1-f2c7-4a3f-b696-767b3223d6d0")
		)
		(pin "5"
			(uuid "72c755db-9350-4674-8604-b95278a6f903")
		)
		(pin "2"
			(uuid "1f8776ab-56d0-49bd-b92f-e176751d9653")
		)
		(pin "38"
			(uuid "e51ef83d-b7d4-43b2-8aee-a4fa632dfdb9")
		)
		(pin "40"
			(uuid "35407115-70d8-4ac9-8699-5ea1755ef10c")
		)
		(pin "43"
			(uuid "7a460822-89f0-432a-8519-c1437e202e92")
		)
		(pin "3"
			(uuid "48d62231-4252-4764-929c-1d8b447aba9e")
		)
		(pin "46"
			(uuid "58027eb9-712c-4cee-8c7c-451187097882")
		)
		(pin "47"
			(uuid "b20c9091-5201-41fe-9e7f-263436378902")
		)
		(pin "8"
			(uuid "8bcac7d6-f425-45b5-aafc-93cec9788560")
		)
		(pin "1"
			(uuid "8d127ab3-4a97-4ed2-b28b-82bef036dd36")
		)
		(pin "12"
			(uuid "eb2d9095-85d4-4d18-87ac-6be63137a62a")
		)
		(pin "48"
			(uuid "deaac95c-de59-4370-9f26-8b3c052d7d96")
		)
		(pin "41"
			(uuid "1f70bb54-a531-4443-8411-8448163cf9dc")
		)
		(pin "13"
			(uuid "9321bb0d-9945-4cda-83f7-1c539ae45644")
		)
		(pin "6"
			(uuid "58b290ac-af92-4ae5-8b05-3cd74932b79f")
		)
		(pin "37"
			(uuid "da7d3a79-06a6-4409-8fb4-cd052ec7f843")
		)
		(pin "9"
			(uuid "d7cba672-c90b-4539-9ba1-ef33c5d7fe4d")
		)
		(pin "14"
			(uuid "d7d2d09f-64dc-48ad-b454-fb215b75e2f4")
		)
		(pin "16"
			(uuid "538d055e-86a6-423a-8bc5-83304335baab")
		)
		(pin "44"
			(uuid "c58ffe90-f85d-4c42-afd6-866000398bb3")
		)
		(pin "17"
			(uuid "dc52f609-6318-47d8-8616-d0d195fcba0d")
		)
		(pin "19"
			(uuid "80e9e7cb-2578-4b80-ab5d-4d9acbccc330")
		)
		(pin "11"
			(uuid "0f26c2c9-31cc-4047-a601-d29db9c40f6b")
		)
		(pin "22"
			(uuid "26acc18f-bf1e-46a9-842f-a12b7924df01")
		)
		(pin "28"
			(uuid "80549d7c-c393-4656-b031-58f791965b2a")
		)
		(pin "26"
			(uuid "e1807e1b-f875-4287-9f07-e1ed3f3e21e2")
		)
		(pin "30"
			(uuid "f833ffa0-8d8a-4b73-992f-829a2e4ca611")
		)
		(pin "29"
			(uuid "d68cc47a-64f0-41ef-9d4e-097d51b36b93")
		)
		(pin "23"
			(uuid "4a73489b-ebac-4ffa-b86f-3a0de528341f")
		)
		(pin "36"
			(uuid "769687b5-1ded-47fa-b5b0-c25b121ef23d")
		)
		(pin "4"
			(uuid "c3678c5a-ac93-4eaf-82d6-dd11a5c067d4")
		)
		(pin "7"
			(uuid "bb8babd1-5a09-4613-bc2a-d4837f86a5f5")
		)
		(pin "15"
			(uuid "7ec7ef89-0a84-4af9-b094-1bda05115c41")
		)
		(pin "18"
			(uuid "82af36bf-1386-44c0-bf84-26ae0c5820de")
		)
		(pin "21"
			(uuid "d0e580c6-a5cd-407c-b255-a1006f212257")
		)
		(pin "10"
			(uuid "6b596cf8-31db-44d4-9a0e-bb4f15ff516a")
		)
		(pin "24"
			(uuid "204b5637-d273-402c-8191-61402474d6b4")
		)
		(pin "35"
			(uuid "d65d7f8c-0997-49ca-a09c-a008d3b77b97")
		)
		(pin "32"
			(uuid "e7badf95-5b81-45d5-9cc7-0a17d139bd47")
		)
		(pin "27"
			(uuid "01473ad7-4c90-42e1-aaa4-4af52b66db28")
		)
		(pin "33"
			(uuid "2ce64e78-babe-450a-89a8-9fe56e9e03f0")
		)
		(pin "25"
			(uuid "7ee0dab9-1b0d-43de-9e44-fd72be45e6d4")
		)
		(pin "31"
			(uuid "9b7bd3fe-7580-40b5-8ed6-78bafc71e2f4")
		)
		(pin "45"
			(uuid "cea9d515-7782-421b-828f-4cda643217c2")
		)
		(pin "39"
			(uuid "9c73fe50-8ffc-4d09-92e6-0ee505d0d01d")
		)
		(pin "34"
			(uuid "2d80df2c-ea2a-4b69-a8d3-997de03101c1")
		)
		(pin "42"
			(uuid "dd361967-ea49-4a51-a6a0-d92aec52a15e")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 217.17 68.58 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "55217e47-0f2f-4b13-9af4-40e682a0329d")
		(property "Reference" "#PWR013"
			(at 219.71 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 219.71 68.58 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 217.17 68.58 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 217.17 68.58 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 217.17 68.58 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2c094c15-320e-4c19-b76f-54e6513e3d55")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR013")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 184.15 74.93 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5ef91999-52ff-47ea-9ab6-2f753ff66ef9")
		(property "Reference" "#PWR016"
			(at 184.15 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 184.15 78.74 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 184.15 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 184.15 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 184.15 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f87b4a30-7177-4a3e-ab94-915b25cac531")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR016")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 118.11 100.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "617c229c-6535-4bfa-9a02-4fc243a2f6b1")
		(property "Reference" "#PWR050"
			(at 118.11 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 118.11 104.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 118.11 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 118.11 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4d72cb9e-b8d8-4748-9430-3c893fa5dc6e")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR050")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 72.39 138.43 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "6399bd67-975a-47ec-8970-78f3a4594d20")
		(property "Reference" "J2"
			(at 74.93 137.4531 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 74.93 139.9931 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 72.39 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 72.39 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b1")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af494")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9185")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82285")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J2")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 140.97 143.51 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "66842abd-76a0-4c8f-806e-6399cd60e70d")
		(property "Reference" "#PWR034"
			(at 143.51 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 143.51 143.51 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 140.97 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 140.97 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7d9e266d-45da-426d-a56b-33f1ed2a1eca")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR034")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 185.42 93.98 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "693418ed-2b5d-4e30-9ea3-e41c8eceb695")
		(property "Reference" "#PWR024"
			(at 179.07 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 182.88 93.98 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 185.42 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 185.42 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 185.42 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ae8cfacd-faba-42ce-9f11-0348f3c392ee")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR024")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 110.49 128.27 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6a8163ff-f434-4c42-a128-90dcddf54571")
		(property "Reference" "R3"
			(at 110.49 123.19 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 110.49 125.73 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 110.49 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 110.49 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 110.49 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f05bf45d-ebf9-4999-a6ab-bccac8eb1d02")
		)
		(pin "2"
			(uuid "0e9bc520-d1e8-4a42-baf3-2bfec97d2934")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 87.63 149.86 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6be869f9-6948-4073-a76e-7885a9fa3ed8")
		(property "Reference" "R10"
			(at 87.63 144.78 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 87.63 147.32 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 87.63 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 87.63 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 87.63 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0fc12f26-fb82-418f-9432-692c5cff56b7")
		)
		(pin "2"
			(uuid "5b95dc6d-41cd-4773-8815-fda44f3f4413")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R10")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 110.49 149.86 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6d6c6a84-4f80-42e5-9ac4-9216a46eee27")
		(property "Reference" "R11"
			(at 110.49 144.78 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 110.49 147.32 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 110.49 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 110.49 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 110.49 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c33c6d9e-8876-48ba-9cc2-977c558bb19b")
		)
		(pin "2"
			(uuid "b75a3664-7525-423a-9603-b56ba34ef906")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R11")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_dout:SN74LVC16T245DL")
		(at 198.12 102.87 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "71ff2e1d-8871-4e97-83ec-c1c736cdc5ac")
		(property "Reference" "U4"
			(at 198.12 83.82 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74LVC16T245"
			(at 198.12 86.36 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SSOP-48_7.5x15.9mm_P0.635mm"
			(at 198.12 102.87 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc16t245.pdf"
			(at 198.12 102.87 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit dual-supply bidirectional voltage-level translator, SSOP-48"
			(at 198.12 102.87 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "20"
			(uuid "9ebc5eb1-f2c7-4a3f-b696-767b3223d6d1")
		)
		(pin "5"
			(uuid "8eb09133-4493-4386-b9ae-d2aaf8b2f9b4")
		)
		(pin "2"
			(uuid "d4272d13-7a56-4fde-a6d7-04a0885ec361")
		)
		(pin "38"
			(uuid "38423fbd-d843-47b2-9e15-d9a57fa19400")
		)
		(pin "40"
			(uuid "e892d13c-777a-4989-b8e4-b97dd093cfea")
		)
		(pin "43"
			(uuid "5c31927c-df4b-4687-9758-ac7cd6fbea17")
		)
		(pin "3"
			(uuid "705d843d-d914-4d9b-bb2e-d083397f9c88")
		)
		(pin "46"
			(uuid "da56ef04-ddb7-4699-aad1-c86a69a309d2")
		)
		(pin "47"
			(uuid "57517f08-2d80-4e51-81c6-b49cd30bbdec")
		)
		(pin "8"
			(uuid "7d5a9bbe-badf-445c-ab95-7a777f3c9442")
		)
		(pin "1"
			(uuid "2029a169-8bc2-4ff0-9ecf-736f37261042")
		)
		(pin "12"
			(uuid "e205f1fc-0530-4ac9-9dcd-7e3ea21a57db")
		)
		(pin "48"
			(uuid "35a8f028-43ef-4fcf-88c4-94a99ee62e77")
		)
		(pin "41"
			(uuid "3789ec05-44db-464d-b1bd-53fd8827e05e")
		)
		(pin "13"
			(uuid "9321bb0d-9945-4cda-83f7-1c539ae45645")
		)
		(pin "6"
			(uuid "a4140807-3c6c-428c-82b0-00eeb07744dc")
		)
		(pin "37"
			(uuid "7d3e2c10-a4ce-4db1-b8dd-320166106290")
		)
		(pin "9"
			(uuid "4a263700-e379-4f7c-99ea-1aa72bb91219")
		)
		(pin "14"
			(uuid "d7d2d09f-64dc-48ad-b454-fb215b75e2f5")
		)
		(pin "16"
			(uuid "538d055e-86a6-423a-8bc5-83304335baac")
		)
		(pin "44"
			(uuid "efbab242-7832-4328-a08c-348bbe6a1239")
		)
		(pin "17"
			(uuid "dc52f609-6318-47d8-8616-d0d195fcba0e")
		)
		(pin "19"
			(uuid "80e9e7cb-2578-4b80-ab5d-4d9acbccc331")
		)
		(pin "11"
			(uuid "4fe61384-f123-4c40-a48b-079996716119")
		)
		(pin "22"
			(uuid "26acc18f-bf1e-46a9-842f-a12b7924df02")
		)
		(pin "28"
			(uuid "80549d7c-c393-4656-b031-58f791965b2b")
		)
		(pin "26"
			(uuid "e1807e1b-f875-4287-9f07-e1ed3f3e21e3")
		)
		(pin "30"
			(uuid "f833ffa0-8d8a-4b73-992f-829a2e4ca612")
		)
		(pin "29"
			(uuid "d68cc47a-64f0-41ef-9d4e-097d51b36b94")
		)
		(pin "23"
			(uuid "4a73489b-ebac-4ffa-b86f-3a0de5283420")
		)
		(pin "36"
			(uuid "769687b5-1ded-47fa-b5b0-c25b121ef23e")
		)
		(pin "4"
			(uuid "c3678c5a-ac93-4eaf-82d6-dd11a5c067d5")
		)
		(pin "7"
			(uuid "bb8babd1-5a09-4613-bc2a-d4837f86a5f6")
		)
		(pin "15"
			(uuid "7ec7ef89-0a84-4af9-b094-1bda05115c42")
		)
		(pin "18"
			(uuid "82af36bf-1386-44c0-bf84-26ae0c5820df")
		)
		(pin "21"
			(uuid "d0e580c6-a5cd-407c-b255-a1006f212258")
		)
		(pin "10"
			(uuid "6b596cf8-31db-44d4-9a0e-bb4f15ff516b")
		)
		(pin "24"
			(uuid "204b5637-d273-402c-8191-61402474d6b5")
		)
		(pin "35"
			(uuid "d65d7f8c-0997-49ca-a09c-a008d3b77b98")
		)
		(pin "32"
			(uuid "e7badf95-5b81-45d5-9cc7-0a17d139bd48")
		)
		(pin "27"
			(uuid "01473ad7-4c90-42e1-aaa4-4af52b66db29")
		)
		(pin "33"
			(uuid "2ce64e78-babe-450a-89a8-9fe56e9e03f1")
		)
		(pin "25"
			(uuid "7ee0dab9-1b0d-43de-9e44-fd72be45e6d5")
		)
		(pin "31"
			(uuid "9b7bd3fe-7580-40b5-8ed6-78bafc71e2f5")
		)
		(pin "45"
			(uuid "cea9d515-7782-421b-828f-4cda643217c3")
		)
		(pin "39"
			(uuid "9c73fe50-8ffc-4d09-92e6-0ee505d0d01e")
		)
		(pin "34"
			(uuid "2d80df2c-ea2a-4b69-a8d3-997de03101c2")
		)
		(pin "42"
			(uuid "dd361967-ea49-4a51-a6a0-d92aec52a15f")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U4")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 194.31 45.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "76636ca6-1921-4d0f-814a-f4cc1eadfd59")
		(property "Reference" "#PWR03"
			(at 187.96 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 191.77 45.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 194.31 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 194.31 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 194.31 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d95e364e-3d48-44a6-8dda-96afba1bc1a3")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR03")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 219.71 45.72 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "775cc0e4-97dc-450c-8314-8431514c7239")
		(property "Reference" "#PWR04"
			(at 222.25 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 222.25 45.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 219.71 45.72 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 219.71 45.72 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 219.71 45.72 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7c2f7b76-2b04-4b08-ab78-0a992676e377")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR04")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 110.49 138.43 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "7895f20b-5572-4fc8-b089-d42c4717e1f4")
		(property "Reference" "R7"
			(at 110.49 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 110.49 135.89 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 110.49 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 110.49 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 110.49 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "312a6517-bf5f-4e33-b7c3-221b909c50e2")
		)
		(pin "2"
			(uuid "70ecbdad-339b-4445-b127-b1c841a5ba97")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 140.97 133.35 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "79cd2710-3800-48f1-8948-fd886dba4e15")
		(property "Reference" "#PWR030"
			(at 143.51 133.35 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 143.51 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 140.97 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 140.97 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8f87bf6c-a5ff-44cd-b62f-69ca971f400b")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR030")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 91.44 81.28 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "82d91019-5b10-43fd-a6a8-060a19b58f28")
		(property "Reference" "#PWR018"
			(at 95.25 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 88.265 81.28 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 91.44 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 91.44 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 91.44 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "87372b04-3dfa-4115-a1fa-aea9fcf9747a")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR018")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_name "SN74BCT25245DW_1")
		(lib_id "quack_dout:SN74BCT25245DW")
		(at 158.75 55.88 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "850834cc-0183-4d51-a248-f1c077c34af3")
		(property "Reference" "U1"
			(at 158.75 38.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74BCT25245"
			(at 158.75 40.64 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
			(at 158.75 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74bct25245.pdf"
			(at 158.75 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "8-bit 25-ohm bus transceiver with 3-state outputs, DW SOIC-24"
			(at 158.75 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "LCSC" ""
			(at 158.75 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9f996d98-efa9-446a-8f30-7667c723f9fc")
		)
		(pin "2"
			(uuid "06b16423-064d-4a37-973c-34df810fe5a4")
		)
		(pin "4"
			(uuid "036104f0-cf59-42d6-961d-4e01a1834a67")
		)
		(pin "8"
			(uuid "ca3ddf6b-0709-4147-88c7-ce12024810a0")
		)
		(pin "9"
			(uuid "89a774c9-fdfe-4437-8f56-fbac617e16f5")
		)
		(pin "12"
			(uuid "38fdee09-cf10-44d8-8365-31a76a7c061e")
		)
		(pin "22"
			(uuid "a5bb0a41-34b6-4c60-82fb-a9025b9e8900")
		)
		(pin "14"
			(uuid "33cdb94e-6f5e-4324-8287-a91bbb3e9ca0")
		)
		(pin "3"
			(uuid "3ae395be-73e1-49e6-ab4d-488acf8289a5")
		)
		(pin "6"
			(uuid "0dd2fd60-7842-4733-a209-263745a17068")
		)
		(pin "15"
			(uuid "84103909-6dbd-4122-b852-90b88def2fe4")
		)
		(pin "13"
			(uuid "80827185-6d86-440a-bd8c-3d3ed2ef9b86")
		)
		(pin "7"
			(uuid "86ca668e-c5ad-4f3d-8382-c58a8f82179a")
		)
		(pin "16"
			(uuid "fdf527fa-fb32-4db2-a984-fdc756388faa")
		)
		(pin "17"
			(uuid "55dbcbe3-b7d3-4708-bfc7-96ab166e084d")
		)
		(pin "19"
			(uuid "d2fe49ec-8709-4697-ba46-12007a614070")
		)
		(pin "5"
			(uuid "a277de2a-4f74-4138-b6f1-6aa624250339")
		)
		(pin "11"
			(uuid "a23b54ea-f6c5-4165-9191-254469830d67")
		)
		(pin "18"
			(uuid "1bac7c39-b376-4661-a8bb-31a54d29b2c9")
		)
		(pin "10"
			(uuid "93a8371c-53e7-4cef-b42e-489b359aea2d")
		)
		(pin "20"
			(uuid "5f67ad31-91fa-4ad4-921b-d092dd050312")
		)
		(pin "21"
			(uuid "8074aadc-e6bd-4f90-a45e-170720fde3bb")
		)
		(pin "23"
			(uuid "d30c5a61-b778-432e-b3f0-bbfaab5d92f7")
		)
		(pin "24"
			(uuid "8765edcc-e867-454e-9788-a65fdbc8976c")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 72.39 128.27 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "8724d17a-fe1d-4a90-a99b-10c241fc6396")
		(property "Reference" "J2"
			(at 74.93 127.2931 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 74.93 129.8331 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 72.39 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 72.39 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "684b01e1-c4f5-44dd-b36e-8d2f5d5d74ce")
		)
		(pin "2"
			(uuid "0ac6a5f6-e55a-4c22-8e09-f01f166f16ed")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9187")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82287")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 140.97 128.27 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "8a76bf4a-9936-46a0-a95f-c6ae0764f1fe")
		(property "Reference" "J8"
			(at 143.51 127.2931 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 143.51 129.8331 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 140.97 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 140.97 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0b21f7f3-131f-4b0c-ac06-c9a994d8af7f")
		)
		(pin "2"
			(uuid "070f2a9b-15f1-47c6-bcba-9d8c7f60288e")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9189")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82289")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 95.25 133.35 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "8c8f1322-44cf-4991-8588-92534b8d91ff")
		(property "Reference" "#PWR028"
			(at 97.79 133.35 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 97.79 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 95.25 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 95.25 133.35 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3c215bad-7493-4dd0-95ed-c3b9fec2a675")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR028")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 146.05 45.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "8d77abfe-7d92-40a3-bf0b-69b18edec178")
		(property "Reference" "#PWR01"
			(at 139.7 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 143.51 45.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 146.05 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 146.05 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 146.05 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "311d6a9c-b83d-4ce3-bbf9-9ba7dbb38e3e")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR01")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 187.96 91.44 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "8da7517d-06f1-4e88-82f3-e3a83c9aead7")
		(property "Reference" "#PWR022"
			(at 191.77 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 184.785 91.44 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 187.96 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 187.96 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 187.96 91.44 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "10abe851-884c-49cf-8e1e-0776083c9edf")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR022")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 140.97 160.02 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "9111e1e0-317b-470b-a4f4-5784a90bde65")
		(property "Reference" "J9"
			(at 143.51 159.0431 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 143.51 161.5831 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 140.97 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 140.97 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b2")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af495")
		)
		(pin "3"
			(uuid "2e3bc0c1-e4e9-4c94-a16a-d08ffa88f521")
		)
		(pin "4"
			(uuid "e0c4b91d-f3d9-4940-b7e7-109c40c132fd")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J9")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 88.9 58.42 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "97924d8f-e955-47d1-be4d-cea272fe2080")
		(property "Reference" "C2"
			(at 86.36 57.15 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 86.36 59.69 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 88.9 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 88.9 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4482ca72-3ce9-48dc-8408-d8485f5c3865")
		)
		(pin "2"
			(uuid "835aa4b8-5baa-467e-827b-8a4c1c756bf6")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 140.97 154.94 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "9a43af24-7044-4963-b91f-66cba5a44f21")
		(property "Reference" "#PWR038"
			(at 143.51 154.94 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 143.51 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 140.97 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 140.97 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "689cafac-665f-4940-865b-b3e055fed69c")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR038")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 107.95 95.25 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9d9931b3-6d9e-4ec7-a786-cc81d9993984")
		(property "Reference" "#PWR047"
			(at 107.95 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 107.95 91.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 107.95 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 107.95 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 107.95 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e694c05a-2b9b-46b4-b935-c0376acd774b")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR047")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 95.25 165.1 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "9e7059f9-3610-4c88-b9eb-7fb4956e0549")
		(property "Reference" "#PWR040"
			(at 97.79 165.1 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 97.79 165.1 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 95.25 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 95.25 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a7670ae0-1507-4a84-8d71-1d2661138d21")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR040")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Regulator_Linear:TLV75533PDBV")
		(at 101.6 58.42 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "a0ce2635-bf93-4af7-aab2-2fcba27044ec")
		(property "Reference" "U3"
			(at 101.6 49.53 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "TLV75533PDBV"
			(at 101.6 52.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
			(at 101.6 50.165 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
					(italic yes)
				)
			)
		)
		(property "Datasheet" "http://www.ti.com/lit/ds/symlink/tlv755p.pdf"
			(at 101.6 57.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "500mA Low Dropout Voltage Regulator, Fixed Output 3.3V, SOT-23-5"
			(at 101.6 58.42 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "4"
			(uuid "2d92f1eb-0d88-4f1a-b5e3-f82c0f6bec5a")
		)
		(pin "2"
			(uuid "45fecc9e-b84f-446d-a17e-55a67b8e4cb0")
		)
		(pin "1"
			(uuid "aff7bb1c-ce45-430d-8086-2b9d47fc6e9a")
		)
		(pin "3"
			(uuid "bd6a5556-4c19-4806-8c12-c4dcabf7460e")
		)
		(pin "5"
			(uuid "0eeeaac7-99a9-481f-be4c-7d602d1725e6")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "U3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 72.39 165.1 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "a36b8fa9-acdc-4a5a-b7ad-c19a040850dc")
		(property "Reference" "#PWR039"
			(at 74.93 165.1 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 74.93 165.1 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 72.39 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 72.39 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5d860a26-a59e-4868-9606-2dc46db72c50")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR039")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 72.39 143.51 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "a855f90e-80f6-4dff-9f62-bcf7b41cf308")
		(property "Reference" "#PWR031"
			(at 74.93 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 74.93 143.51 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 72.39 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 72.39 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4bd3121d-1c4e-483b-bc5f-8fa5519b410e")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR031")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 88.9 60.96 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a899ad63-4bb7-4396-8077-7f221904e7e5")
		(property "Reference" "#PWR08"
			(at 88.9 67.31 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 88.9 64.77 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 88.9 60.96 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1147722d-380a-491a-b538-a2692f158169")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR08")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 133.35 128.27 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "abb9d3b3-f4d9-441e-963e-2b51153dd824")
		(property "Reference" "R4"
			(at 133.35 123.19 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 133.35 125.73 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 133.35 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 133.35 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 133.35 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "7b9f0c53-27bb-4e1f-b6a3-5a56f193e23e")
		)
		(pin "2"
			(uuid "18d22b89-aa9c-4473-9e29-606ddca7d276")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 99.06 97.79 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "aee3ab61-59f5-4934-aae3-6d0b62280341")
		(property "Reference" "C8"
			(at 96.52 96.52 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 96.52 99.06 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 99.06 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 99.06 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 99.06 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8e2e9851-f6bc-4043-abb1-89bdadc1c9cd")
		)
		(pin "2"
			(uuid "93d7bf2c-f69c-4603-84b1-efcb77325b28")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 118.11 149.86 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "af32dedf-8980-4bde-990d-e88ab70a1edb")
		(property "Reference" "J7"
			(at 120.65 148.8831 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 120.65 151.4231 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 118.11 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 118.11 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "33d8799a-310b-4ae4-af53-758b52531f14")
		)
		(pin "2"
			(uuid "4be1a5aa-454d-46db-9634-934ae6c1f0bd")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed9188")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc82288")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 118.11 154.94 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "af3b0f8b-fff3-4f82-bdbc-e04f7d60c3bb")
		(property "Reference" "#PWR037"
			(at 120.65 154.94 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 120.65 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 118.11 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 118.11 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a143c70f-5753-4b5f-93af-961c7908ded9")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR037")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 133.35 138.43 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b018de72-664d-40cc-8489-08513b194fac")
		(property "Reference" "R8"
			(at 133.35 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 133.35 135.89 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 133.35 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 133.35 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 133.35 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4fedfc35-3c25-48a6-9302-c3448b53a0b4")
		)
		(pin "2"
			(uuid "9592e4df-06af-4d81-b477-8581ffdeb171")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 144.78 74.93 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b0290272-f363-49b7-9b8f-2ec281b4507a")
		(property "Reference" "#PWR015"
			(at 144.78 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 144.78 78.74 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 144.78 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 144.78 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 144.78 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a33e881a-415a-4b18-88a3-cc7f5ff93ef5")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR015")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 111.76 81.28 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b407bde8-7fc0-4339-bb29-8f44e44c6b29")
		(property "Reference" "#PWR019"
			(at 107.95 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 114.3 81.28 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 111.76 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 111.76 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "4b032964-4bd6-4d88-9cf8-8795932a7919")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR019")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 118.11 138.43 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "b50aa6eb-25a7-41a4-8d7f-aa2926b74e78")
		(property "Reference" "J6"
			(at 120.65 137.4531 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 120.65 139.9931 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 118.11 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 118.11 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b3")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af496")
		)
		(pin "3"
			(uuid "7dffa748-417e-4ce3-9bde-a3fbfdb427e4")
		)
		(pin "4"
			(uuid "2d90062b-4bdc-422f-979f-b76284196ba0")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J6")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 118.11 165.1 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "b524d308-a09a-4d50-af18-6408ebde4065")
		(property "Reference" "#PWR041"
			(at 120.65 165.1 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 120.65 165.1 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 118.11 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 118.11 165.1 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9b33aa09-7166-4c58-af94-c1aaf293d948")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR041")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 133.35 160.02 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b59238ab-42aa-4679-8134-7c50c5f58c09")
		(property "Reference" "R16"
			(at 133.35 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 133.35 157.48 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 133.35 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 133.35 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 133.35 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8fc541e9-46b8-4050-8ff8-0ac177218d8b")
		)
		(pin "2"
			(uuid "08c30e21-0299-4121-8cfb-b19ed1af0eeb")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R16")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 87.63 128.27 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b69218ba-0d9f-4ee8-9acc-12c8e14c1361")
		(property "Reference" "R2"
			(at 87.63 123.19 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 87.63 125.73 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 87.63 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 87.63 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 87.63 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d2d95010-826e-4bf2-9621-ac105962be3d")
		)
		(pin "2"
			(uuid "f0ecf146-7b49-4837-a452-51814fc3e10d")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 182.88 68.58 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b9195bc9-a6a5-44fe-8166-c4b12c24f0e9")
		(property "Reference" "#PWR012"
			(at 186.69 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 179.705 68.58 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 182.88 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 182.88 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 182.88 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "57d006af-1e6b-499f-93cd-d2f9f00a9b38")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR012")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 72.39 154.94 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "c0ec9ebf-3e81-4abf-a660-b3bdfe3f01f8")
		(property "Reference" "#PWR035"
			(at 74.93 154.94 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 74.93 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 72.39 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 72.39 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "3c867c87-3461-4abc-b48e-c13b5f35f6df")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR035")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 64.77 128.27 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c1a92de6-7c0c-4366-b93f-73b950704744")
		(property "Reference" "R1"
			(at 64.77 123.19 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 64.77 125.73 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 64.77 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 64.77 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 64.77 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "bfe0d46c-a0ef-40cd-a5f2-cacf02188dc7")
		)
		(pin "2"
			(uuid "1677e2f2-b40f-4c64-b71f-b01789626454")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 140.97 149.86 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "c968dfdc-d30b-4cb8-89e0-0d1a0bb837c0")
		(property "Reference" "J9"
			(at 143.51 148.8831 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 143.51 151.4231 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 140.97 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 140.97 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 140.97 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e651dacc-fd22-45e3-b107-ef1f808b0def")
		)
		(pin "2"
			(uuid "6c137087-2660-4ea5-a17a-e8fc33faab05")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed918a")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc8228a")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J9")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 95.25 143.51 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "cc49b6f8-776c-4a7c-a193-22b54d69dec9")
		(property "Reference" "#PWR032"
			(at 97.79 143.51 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 97.79 143.51 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 95.25 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 95.25 143.51 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "466efc63-41e5-4109-afb0-9f1e3f5046ec")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR032")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 193.04 74.93 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cd94faed-d774-461d-b17e-b57dceaf085d")
		(property "Reference" "#PWR017"
			(at 193.04 81.28 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 193.04 78.74 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 193.04 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 193.04 74.93 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c9a0dc24-55d6-46a4-9a17-c149c79537b7")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR017")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 171.45 45.72 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "cd9b667e-e917-4690-b9b5-ed2cadbe89f9")
		(property "Reference" "#PWR02"
			(at 173.99 45.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 173.99 45.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 171.45 45.72 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 171.45 45.72 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 171.45 45.72 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ecfac12e-defa-470e-9777-883247128739")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR02")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 107.95 100.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cdc45dc0-cd9b-486e-80a4-69997d2897c3")
		(property "Reference" "#PWR048"
			(at 107.95 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 107.95 104.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 107.95 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 107.95 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 107.95 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "bdd6f819-c31b-49e3-b19f-8827b30e38d7")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR048")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 101.6 66.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cfac7151-88bc-4af6-9a01-6eb6f62b10d3")
		(property "Reference" "#PWR09"
			(at 101.6 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 101.6 69.85 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 101.6 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 101.6 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 101.6 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1c901302-8d3f-428c-8502-b8decf2cd77d")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR09")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 88.9 97.79 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d1076a38-6fdc-4c72-9c2f-4369a2b2b871")
		(property "Reference" "C7"
			(at 86.36 96.52 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 86.36 99.06 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 88.9 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 88.9 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "70d760bf-5d7a-461e-8d15-0720f6903b09")
		)
		(pin "2"
			(uuid "5352787f-018b-42ec-8266-92f1435750a2")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 111.76 55.88 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d1b039fd-806d-4f4d-a67c-97ed3fb2e93c")
		(property "Reference" "#PWR07"
			(at 107.95 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 114.554 55.88 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 111.76 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 111.76 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "e0db42b4-afb6-4c14-9163-032afa169f4b")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR07")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 64.77 160.02 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d2aad313-d57e-479b-a68b-95c58688b440")
		(property "Reference" "R13"
			(at 64.77 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 64.77 157.48 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 64.77 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 64.77 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 64.77 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c3dfdd8b-a144-443e-9338-42795acb213f")
		)
		(pin "2"
			(uuid "fed00d3b-6a9c-4f6d-b296-f076ec05b52e")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R13")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 193.04 72.39 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d42007a5-5406-4883-be38-e47382225363")
		(property "Reference" "C6"
			(at 194.945 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 194.945 73.66 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 193.04 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 193.04 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 193.04 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d0036e6f-6b9b-4741-8c85-454556b823cb")
		)
		(pin "2"
			(uuid "b40ce5d9-bc05-4b22-a73a-384278ae77c1")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 99.06 100.33 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "d59bf148-21bd-4407-bcb8-275a8af7a1e6")
		(property "Reference" "#PWR046"
			(at 99.06 106.68 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 99.06 104.14 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 99.06 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 99.06 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 99.06 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c6208f2c-e0a0-4ac3-aade-a1bb05a46e70")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR046")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 107.95 97.79 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "dc5dc761-ba8e-4b2b-a770-2a875961fdc2")
		(property "Reference" "C9"
			(at 105.41 96.52 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "10u"
			(at 105.41 99.06 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 107.95 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 107.95 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 107.95 97.79 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9c3c990c-217a-4d6b-9e27-e03b63c6b09a")
		)
		(pin "2"
			(uuid "a6d3920f-4a3d-4466-aa6c-32bab2f7827a")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C9")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 95.25 154.94 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom no)
		(on_board no)
		(in_pos_files yes)
		(dnp no)
		(uuid "dd443b62-c88d-4dad-8b82-393efb04a7db")
		(property "Reference" "#PWR036"
			(at 97.79 154.94 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 97.79 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 95.25 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" ""
			(at 95.25 154.94 90)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "dfacda92-85bd-46d0-a37f-eddb6a8bcf38")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR036")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 99.06 95.25 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "ddfd309a-3fef-40e2-8fb4-43819eb38c65")
		(property "Reference" "#PWR045"
			(at 99.06 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+3.3V"
			(at 99.06 91.44 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 99.06 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 99.06 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 99.06 95.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a21651ef-bd70-4615-86f1-5b3bc9d8b935")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR045")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 64.77 149.86 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e17c3f53-fe8f-4e3c-9b82-2381fdcde728")
		(property "Reference" "R9"
			(at 64.77 144.78 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 64.77 147.32 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 64.77 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 64.77 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 64.77 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0085cccd-c60e-42cc-afae-2f6fe6d7a867")
		)
		(pin "2"
			(uuid "85e3123b-2d67-48c1-94b3-30e302057425")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R9")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 134.62 68.58 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e352c8bf-6aab-43ff-bfb8-9280700b1c5d")
		(property "Reference" "#PWR010"
			(at 138.43 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 131.445 68.58 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 134.62 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 134.62 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 134.62 68.58 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9cae62f5-e257-4b58-9015-1afaee0161f9")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR010")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 135.89 72.39 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e6b7cd63-3d9e-497f-a3b8-660590a690ff")
		(property "Reference" "C3"
			(at 137.795 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 137.795 73.66 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 135.89 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 135.89 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 135.89 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "322a6601-6ce4-4f55-b0d1-2b7091f5a7e3")
		)
		(pin "2"
			(uuid "0a82f9ac-4be7-4987-9809-19f33e80c8b0")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C3")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 144.78 72.39 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e7174fd1-9644-416a-980b-ed9261a97c66")
		(property "Reference" "C4"
			(at 146.685 71.12 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "100n"
			(at 146.685 73.66 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0603_1608Metric"
			(at 144.78 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 144.78 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 144.78 72.39 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "27fd9f85-1337-4c8f-9332-88411f18ffed")
		)
		(pin "2"
			(uuid "81d0c5af-8f40-4cfd-a64d-aacff12a399a")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 118.11 160.02 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "e7e3ea50-d888-4cea-aeda-328099c2b796")
		(property "Reference" "J7"
			(at 120.65 159.0431 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 120.65 161.5831 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 118.11 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 118.11 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b4")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af497")
		)
		(pin "3"
			(uuid "141c1a81-e0ff-4124-8ad9-df3520debde5")
		)
		(pin "4"
			(uuid "15d36a5b-fd8c-4de1-9368-c46e5936e498")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J7")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 118.11 128.27 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "e83d32b1-d0bf-4bae-8a44-d9a0fb6ae85a")
		(property "Reference" "J6"
			(at 120.65 127.2931 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 120.65 129.8331 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 118.11 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 118.11 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 118.11 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "48b5732f-bac4-4385-b423-08d770e455d0")
		)
		(pin "2"
			(uuid "46a295ef-b406-4dac-be04-20f9b40c817c")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed918b")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc8228b")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 87.63 138.43 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e99b035a-d498-469b-8803-df44f845a2f5")
		(property "Reference" "R6"
			(at 87.63 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 87.63 135.89 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 87.63 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 87.63 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 87.63 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "512c75a4-d092-44af-9d5d-3d112816b91f")
		)
		(pin "2"
			(uuid "57325a3c-d99f-411f-b256-cfb0d10771b3")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:C_Small")
		(at 111.76 52.07 180)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f361e01e-1483-4321-b2e5-53660fda63db")
		(property "Reference" "C1"
			(at 113.665 50.8 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Value" "10u"
			(at 113.665 53.34 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" "Capacitor_SMD:C_0805_2012Metric"
			(at 111.76 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 111.76 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Unpolarized capacitor, small symbol"
			(at 111.76 52.07 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "f8cba522-6d64-49a7-86bb-f07a306774e6")
		)
		(pin "2"
			(uuid "62830251-ad3f-49b9-914a-48311e64bb1a")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "C1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 95.25 128.27 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "f3c51c99-e779-4ee6-8746-182a70402060")
		(property "Reference" "J4"
			(at 97.79 127.2931 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 97.79 129.8331 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 95.25 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 95.25 128.27 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a1827b0a-1d73-43a4-8fea-afcb0697fa83")
		)
		(pin "2"
			(uuid "5b490b56-9e7d-4a57-9681-eae9205609b3")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed918c")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc8228c")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 72.39 160.02 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "fa6236c6-4942-434c-82e0-9282ad077169")
		(property "Reference" "J3"
			(at 74.93 159.0431 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 74.93 161.5831 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 72.39 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 72.39 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "74bc064b-bf3d-4985-8dd3-9f755f7740b5")
		)
		(pin "2"
			(uuid "914daa3f-2e45-4460-b3fa-94410b3af498")
		)
		(pin "3"
			(uuid "921a5256-67cc-44de-a8f6-087a336d6108")
		)
		(pin "4"
			(uuid "6e0a8f21-5963-48f1-b7c9-a9b88cdb37bb")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J3")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 88.9 55.88 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "fbf718e5-334c-468f-9997-bf90cc208ed7")
		(property "Reference" "#PWR06"
			(at 88.9 59.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 88.9 52.07 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" ""
			(at 88.9 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 88.9 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 88.9 55.88 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5de9157f-d10f-48ac-b1f2-50694012bbf4")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "#PWR06")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 110.49 160.02 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "fc1e0253-46e3-4e2b-a3ac-8b807cfc2abc")
		(property "Reference" "R15"
			(at 110.49 154.94 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 110.49 157.48 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 110.49 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 110.49 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 110.49 160.02 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2ed317c9-221e-4394-81d9-f71bd0de9382")
		)
		(pin "2"
			(uuid "eb0d2478-558d-40fa-abe8-e555a70bbf99")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R15")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial_x2_Isolated")
		(at 95.25 149.86 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "fe422e30-37a0-4ffe-8235-54f2bd110dca")
		(property "Reference" "J5"
			(at 97.79 148.8831 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" ""
			(at 97.79 151.4231 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "quack_dout:BNC_Amphenol_031-6576_Horizontal"
			(at 95.25 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 95.25 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 95.25 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "530262cd-65e7-48dc-a439-c7289b98b90c")
		)
		(pin "2"
			(uuid "0a82b229-bcbc-42db-85aa-e464c5c6ebf6")
		)
		(pin "3"
			(uuid "60be3fa9-9908-466f-a86f-c8759fed918d")
		)
		(pin "4"
			(uuid "acdb444b-4238-42c3-bc4a-edc73bc8228d")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "J5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Device:R_Small_US")
		(at 64.77 138.43 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "fec1395b-bfe7-4a26-abc0-85bf1fd7f8fd")
		(property "Reference" "R5"
			(at 64.77 133.35 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "30"
			(at 64.77 135.89 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Resistor_SMD:R_0603_1608Metric"
			(at 64.77 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 64.77 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Resistor, small US symbol"
			(at 64.77 138.43 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "479e9fdf-3d25-43f1-a292-2920c690c76a")
		)
		(pin "2"
			(uuid "670b82f5-45b4-485b-b0c9-b57860f24904")
		)
		(instances
			(project "quack_dout"
				(path "/4a8f7818-f5ac-4d69-a28d-fa3268b760a7"
					(reference "R5")
					(unit 1)
				)
			)
		)
	)
	(sheet_instances
		(path "/"
			(page "1")
		)
	)
	(embedded_fonts no)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_dout/quack_dout.kicad_sym <==
(kicad_symbol_lib
	(version 20251024)
	(generator "kicad_symbol_editor")
	(generator_version "10.0")
	(symbol "FCS8-20-01-L-S-A-TR"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "J"
			(at 0 30.48 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 0 27.94 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_dout:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_0_1"
			(rectangle
				(start -2.54 25.4)
				(end 2.54 -31.75)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_1_1"
			(pin passive line
				(at 5.08 22.86 180)
				(length 2.54)
				(name "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 20.32 180)
				(length 2.54)
				(name "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 17.78 180)
				(length 2.54)
				(name "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 15.24 180)
				(length 2.54)
				(name "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 12.7 180)
				(length 2.54)
				(name "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 10.16 180)
				(length 2.54)
				(name "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 7.62 180)
				(length 2.54)
				(name "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 5.08 180)
				(length 2.54)
				(name "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 2.54 180)
				(length 2.54)
				(name "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 0 180)
				(length 2.54)
				(name "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -2.54 180)
				(length 2.54)
				(name "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -5.08 180)
				(length 2.54)
				(name "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -7.62 180)
				(length 2.54)
				(name "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -10.16 180)
				(length 2.54)
				(name "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -12.7 180)
				(length 2.54)
				(name "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -15.24 180)
				(length 2.54)
				(name "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -17.78 180)
				(length 2.54)
				(name "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -20.32 180)
				(length 2.54)
				(name "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -22.86 180)
				(length 2.54)
				(name "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -25.4 180)
				(length 2.54)
				(name "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -29.21 180)
				(length 2.54)
				(name "S"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "SN74BCT25245DW"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 16.51 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74BCT25245"
			(at 0 13.97 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SOIC-24W_7.5x15.4mm_P1.27mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74bct25245.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "8-bit 25-ohm bus transceiver with 3-state outputs, DW SOIC-24"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "LCSC" ""
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "SN74BCT25245DW_1_1"
			(rectangle
				(start -7.62 12.7)
				(end 7.62 -15.24)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin bidirectional line
				(at -10.16 7.62 0)
				(length 2.54)
				(name "A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 5.08 0)
				(length 2.54)
				(name "A2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 2.54 0)
				(length 2.54)
				(name "A3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 0 0)
				(length 2.54)
				(name "A4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -2.54 0)
				(length 2.54)
				(name "A5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -5.08 0)
				(length 2.54)
				(name "A6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -7.62 0)
				(length 2.54)
				(name "A7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -12.7 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -10.16 0)
				(length 2.54)
				(name "A8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 10.16 10.16 180)
				(length 2.54)
				(name "~{OE}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -10.16 180)
				(length 2.54)
				(name "B8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -7.62 180)
				(length 2.54)
				(name "B7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 -12.7 0)
				(length 2.54)
				(name "VCC"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -5.08 180)
				(length 2.54)
				(name "B6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -2.54 180)
				(length 2.54)
				(name "B5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 0 180)
				(length 2.54)
				(name "B4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 2.54 180)
				(length 2.54)
				(name "B3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 -12.7 0)
				(length 2.54)
				(hide yes)
				(name "VCC"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 5.08 180)
				(length 2.54)
				(name "B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "22"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 7.62 180)
				(length 2.54)
				(name "B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "23"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -10.16 10.16 0)
				(length 2.54)
				(name "DIR"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "24"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "SN74LVC16T245DL"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 17.78 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "SN74LVC16T245"
			(at 0 15.24 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_SO:SSOP-48_7.5x15.9mm_P0.635mm"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/sn74lvc16t245.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "16-bit dual-supply bidirectional voltage-level translator, SSOP-48"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "SN74LVC16T245DL_1_1"
			(rectangle
				(start -7.62 13.97)
				(end 7.62 -13.97)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin input line
				(at -10.16 11.43 0)
				(length 2.54)
				(name "1DIR"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 6.35 180)
				(length 2.54)
				(name "1B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 3.81 180)
				(length 2.54)
				(name "1B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 1.27 180)
				(length 2.54)
				(name "1B3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -1.27 180)
				(length 2.54)
				(name "1B4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -3.81 180)
				(length 2.54)
				(name "1B5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -6.35 180)
				(length 2.54)
				(name "1B6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -8.89 180)
				(length 2.54)
				(name "1B7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -11.43 180)
				(length 2.54)
				(name "1B8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -11.43 0)
				(length 2.54)
				(name "1A8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "37"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -8.89 0)
				(length 2.54)
				(name "1A7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "38"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -6.35 0)
				(length 2.54)
				(name "1A6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "40"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -3.81 0)
				(length 2.54)
				(name "1A5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "41"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -1.27 0)
				(length 2.54)
				(name "1A4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "43"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 1.27 0)
				(length 2.54)
				(name "1A3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "44"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 3.81 0)
				(length 2.54)
				(name "1A2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "46"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 6.35 0)
				(length 2.54)
				(name "1A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "47"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -10.16 8.89 0)
				(length 2.54)
				(name "1~{OE}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "48"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(symbol "SN74LVC16T245DL_2_1"
			(rectangle
				(start -7.62 13.97)
				(end 7.62 -13.97)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin bidirectional line
				(at 10.16 6.35 180)
				(length 2.54)
				(name "2B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 3.81 180)
				(length 2.54)
				(name "2B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 1.27 180)
				(length 2.54)
				(name "2B3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -1.27 180)
				(length 2.54)
				(name "2B4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -3.81 180)
				(length 2.54)
				(name "2B5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -6.35 180)
				(length 2.54)
				(name "2B6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -8.89 180)
				(length 2.54)
				(name "2B7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "22"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 10.16 -11.43 180)
				(length 2.54)
				(name "2B8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "23"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -10.16 11.43 0)
				(length 2.54)
				(name "2DIR"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "24"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -10.16 8.89 0)
				(length 2.54)
				(name "2~{OE}"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "25"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -11.43 0)
				(length 2.54)
				(name "2A8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "26"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -8.89 0)
				(length 2.54)
				(name "2A7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "27"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -6.35 0)
				(length 2.54)
				(name "2A6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "29"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -3.81 0)
				(length 2.54)
				(name "2A5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "30"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 -1.27 0)
				(length 2.54)
				(name "2A4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "32"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 1.27 0)
				(length 2.54)
				(name "2A3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "33"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 3.81 0)
				(length 2.54)
				(name "2A2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "35"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -10.16 6.35 0)
				(length 2.54)
				(name "2A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "36"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(symbol "SN74LVC16T245DL_3_1"
			(rectangle
				(start -7.62 3.81)
				(end 7.62 -3.81)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 1.27 180)
				(length 2.54)
				(name "VCCB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 1.27 180)
				(length 2.54)
				(hide yes)
				(name "VCCB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "28"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 1.27 0)
				(length 2.54)
				(name "VCCA"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "31"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "34"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "39"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -10.16 1.27 0)
				(length 2.54)
				(hide yes)
				(name "VCCA"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "42"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 10.16 -1.27 180)
				(length 2.54)
				(hide yes)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "45"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "TPS7A2033PDBVR"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 7.62 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "TPS7A2033PDBVR"
			(at 0 5.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "Package_TO_SOT_SMD:SOT-23-5"
			(at 0 3.81 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://www.ti.com/lit/ds/symlink/tps7a20.pdf"
			(at 0 1.91 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "300mA 3.3V LDO, SOT-23-5, for FPGA logic rail"
			(at 0 -1.91 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "LCSC" "C2862740"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "TPS7A2033PDBVR_0_1"
			(rectangle
				(start -5.08 -6.35)
				(end 5.08 5.08)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "TPS7A2033PDBVR_1_1"
			(pin power_in line
				(at -7.62 -3.81 0)
				(length 2.54)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -7.62 1.27 0)
				(length 2.54)
				(name "EN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -7.62 3.81 0)
				(length 2.54)
				(name "IN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at -7.62 -1.27 0)
				(length 2.54)
				(name "FB"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_out line
				(at 7.62 0 180)
				(length 2.54)
				(name "OUT"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_dout/quack_dout.pretty/SAMTEC_FCS8-20-01-L-S-A-TR.kicad_mod <==
(footprint "SAMTEC_FCS8-20-01-L-S-A-TR"
	(version 20260206)
	(generator "pcbnew")
	(generator_version "10.0")
	(layer "F.Cu")
	(descr "0.80 mm High-Speed Cost-Effective Micro Coax Cable, PCB Receptacle")
	(property "Reference" "REF**"
		(at -9.325 -8.135 0)
		(layer "F.SilkS")
		(uuid "5841b0f7-b9a5-4da8-8c9a-4d6bc2a8cf24")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Value" "SAMTEC_FCS8-20-01-L-S-A-TR"
		(at 4.01 -6.635 0)
		(layer "F.Fab")
		(uuid "5d59b9d2-8114-497c-8dd1-feb9f4a3d9c4")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Datasheet" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "9d7ac035-f5ae-4a2e-a226-67e9b1f450e9")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(property "Description" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "99e3ee95-ce60-451c-9c8a-bc78435de0de")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(attr smd)
	(duplicate_pad_numbers_are_jumpers no)
	(fp_line
		(start -11.78 -4.26)
		(end -11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "e262935d-66d5-4e64-8ec7-4d1ffa749aff")
	)
	(fp_line
		(start -11.78 -1.6)
		(end -11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "4acfa5d1-ac80-45be-85da-0b3ac64aa0f1")
	)
	(fp_line
		(start -8.95 3.2)
		(end 8.95 3.2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "5d69e698-63fa-4361-8480-854665463405")
	)
	(fp_line
		(start -8.2 -4.26)
		(end -11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "48d0f9e2-1b05-4f71-b039-4b312e184f63")
	)
	(fp_line
		(start 8.2 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "64e6662d-1ddb-42af-90a4-d51efa1336cc")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "87e25936-6c8b-4282-a850-5bde652d7060")
	)
	(fp_line
		(start 11.78 -1.6)
		(end 11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "c34f2138-c2fb-427c-8106-f661a994a1f9")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.SilkS")
		(uuid "e908c5e8-cdd5-4e8c-9d31-e01159c305ea")
	)
	(fp_circle
		(center -10.53 3.1)
		(end -9.93 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "f995013e-99cb-4a5c-8612-e95cbb4b3118")
	)
	(fp_circle
		(center 10.53 3.1)
		(end 11.13 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "580ae9cc-371a-410c-b77f-839089706c1c")
	)
	(fp_line
		(start -12.78 -4.51)
		(end -8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "2186f13b-12c4-4101-b8cc-a3295cf6d404")
	)
	(fp_line
		(start -12.78 4.55)
		(end -12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "78225ab8-fd22-44d1-b68b-702329e4bb9f")
	)
	(fp_line
		(start -8.1 -5.76)
		(end 8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "119d0324-7357-4224-baed-a1dbac73fd37")
	)
	(fp_line
		(start -8.1 -4.51)
		(end -8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "53931f5a-4964-4914-8c00-a3de2a9d3941")
	)
	(fp_line
		(start 8.1 -5.76)
		(end 8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "82c957f5-b79d-4388-9e4b-8c65e3b9f5d9")
	)
	(fp_line
		(start 8.1 -4.51)
		(end 12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "723785f7-8ab1-470d-bf74-663797c8a98d")
	)
	(fp_line
		(start 12.78 -4.51)
		(end 12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "06630fc0-c94a-40b1-9893-47c723e22684")
	)
	(fp_line
		(start 12.78 4.55)
		(end -12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "2426c62b-f7f9-4ab0-b1cc-dd5092ff89cc")
	)
	(fp_line
		(start -11.78 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "913730c9-97a4-4d08-944b-f014e714dd64")
	)
	(fp_line
		(start -11.78 3.2)
		(end -11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "6d16ae67-ceb5-445a-ab5a-90e4262bc1e4")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "c2b8ae37-b9a5-46a1-b094-910098c2e40f")
	)
	(fp_line
		(start 11.78 3.2)
		(end -11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "d88314ec-64df-486c-919d-d17e50d47d70")
	)
	(fp_line
		(start 16 4.83)
		(end -16 4.83)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "a5933032-fb68-4c8a-886e-cc34addddfe8")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.Fab")
		(uuid "3e2181d5-5431-42bb-b731-6637f1a3a9e4")
	)
	(fp_text user "PCB Edge"
		(at 13 4.5 0)
		(layer "F.Fab")
		(uuid "a532c63f-ee74-404f-b34f-40c3974d7611")
		(effects
			(font
				(size 0.64 0.64)
				(thickness 0.15)
			)
		)
	)
	(pad "" np_thru_hole circle
		(at -9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "e223ec6d-56e9-4848-b65e-8fcd6f8491e4")
	)
	(pad "" np_thru_hole circle
		(at 9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "ea0fd0bd-64af-4c46-b611-eab38028e51d")
	)
	(pad "1" smd rect
		(at -7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "6a979103-1135-4ec7-865f-d8cb02d8a71b")
	)
	(pad "2" smd rect
		(at -6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "da2fc8a0-9d71-4a33-b09d-cb0160a43710")
	)
	(pad "3" smd rect
		(at -6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "1dfea384-b854-4a7f-88e7-ae53854f0fdf")
	)
	(pad "4" smd rect
		(at -5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "d41c086d-a62c-42b2-9722-7c432073e9cb")
	)
	(pad "5" smd rect
		(at -4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "e0ad67db-4ef6-4c08-b66f-419bf6314cf5")
	)
	(pad "6" smd rect
		(at -3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "a7d9c6f2-f437-42e9-a401-c7add210fca5")
	)
	(pad "7" smd rect
		(at -2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "dd96773a-538b-4fa1-9ed0-f2609b791e57")
	)
	(pad "8" smd rect
		(at -2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "481d4010-bee3-431c-8571-9650ce6daa72")
	)
	(pad "9" smd rect
		(at -1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "0e253dd6-83e2-4ce8-bf88-5688dca97ca6")
	)
	(pad "10" smd rect
		(at -0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "f56a347d-41c5-4072-bfd3-0a46a867dfc3")
	)
	(pad "11" smd rect
		(at 0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "02ebcc0f-a8b6-448a-aa22-1b8db06702f3")
	)
	(pad "12" smd rect
		(at 1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "e228ecb1-4a6b-44df-b5a5-88d59bda2624")
	)
	(pad "13" smd rect
		(at 2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "8541d8f3-a452-4d0b-9326-ca5bdcf42349")
	)
	(pad "14" smd rect
		(at 2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "3e58219b-53f3-4cb6-9588-e6f10d34db8b")
	)
	(pad "15" smd rect
		(at 3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "bcb37b72-bf70-4b66-aad6-37f0a1f28aaa")
	)
	(pad "16" smd rect
		(at 4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "a41e69df-d6c1-4596-94ae-36f0d11075e3")
	)
	(pad "17" smd rect
		(at 5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "34999d8b-391f-4372-81a9-f400e26b1c28")
	)
	(pad "18" smd rect
		(at 6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "a5f7dc57-b77d-4674-adc3-b589727c9c4a")
	)
	(pad "19" smd rect
		(at 6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "967eece6-a393-48f9-9457-8f1d8b5f5c26")
	)
	(pad "20" smd rect
		(at 7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "c070207e-327f-4f89-940d-bc6b088e77ec")
	)
	(pad "21" smd rect
		(at -11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "bd576bdf-ae00-4409-9650-4bb6908730b2")
	)
	(pad "21" thru_hole circle
		(at -10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "f7dc536b-35e4-411c-b574-a03884c7afe1")
	)
	(pad "21" thru_hole circle
		(at 10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "24db2b70-8e53-448a-b162-e85844c10954")
	)
	(pad "21" smd rect
		(at 11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "16107d91-ec6b-4db2-9df5-83734b3df29d")
	)
	(embedded_fonts no)
	(embedded_files
		(file
			(name "FCS8-20-01-L-S-A-TR.stp")
			(type model)
			(data |KLUv/aBrnxUAXLoBih92RCjg8Gg6+C8M3+x1DqcR0J+2UzYtsNFA9ciUkpQpqYzQ7YQMwwxUBwMO
				9QW/A6kDNTU1NTUffz7z+cjHc0895KFnnvBM3NWPWaHonB7JhFdCL78lGnKLkYq6+jErFJzTI5mg
				lezlt0RDmZHZDGUmijHD4vw0h+XsJA6HUyY5HKemcBgcmrW56Q27cUkbzmZKbriNlLJhbE4smRMt
				w8qMSDIcmRpShpPpUGTIiiEdQ1IMx+xGGDFS4d8u0cwoXcmjWnR6DaIasxthXCrmt0s0MwpX8nCL
				zo2rUMTm9EgmupJ6+S3RkFtcKsjVj1mh8JweycSspC+/JRpyC5IaIUfGj1mhmDk9komthC+/JRpy
				i0mFuPoxKxQyp0cyEVxJyMtviYbcompRrn7MCsXn9EgmvhK//JZoyC0qFXb1Y1YoaE6PZKIrmZff
				Eg1JDBmFS6itoLX+obJQdYo2wqjNZPYYF0UGFmDAwIIKXvT7Lh0n1h9O6I6ENROsoUzRfBFHTljc
				JvO+0c5ddil55XL5SMS5ek1YYYVMo8okId7cdLk3xkyxVxjzUBrrYlGJRSNWJCsSkhZ1yPAsEyWt
				nzxqUYeMmWXiwvrI3lrUIUNmmbAE1U9etahDxmeZqHiK5uS1RR0yaJYJkqmfPLaoQ8ZmmRgKooLI
				VL1m4+QZineh4Fr1mg0iz1BmlwkZo5pfbknRMWdC8hCqzcstKTjmLKQWUiEtPsrukHxO2iwV1eKj
				doeE5iPfRire4oN2h2Rz0iZS4RYfIXaHpOY1FESFk7ZLRVt82O6QdE7aSCqoxcfYHRoKooIwZIo0
				qUgIBVHBMSwiCqJC0EtBVPBUBA8WWDAAhg440JCBBQswwHDBBQwyaIAFFTjO1ogXT2yDBwwF0HDB
				gwUXLCjgAgsVTAlBBSERggrxDSlUIPUHR0vRtQQ8ZMCgggfFFa8DD0jgwAMSPAEYNDAABxcsYMig
				AQEZMFiABglenhgEFShMoFCBwgQKEWyAAQI4yOABgwMPRFABvUMHjkcYYRyFCnXggQoUStBQgYJo
				0IGFCxQieLDgwgMGDB1YYIEGGh4OYIGDDjQ0IIMCJOCBAw4saMjAgIcLFWwsayyKBkEEG1hAAAca
				Mlx4uODCwwYPF2jIwICHDBc0sKCConABDiCAsAEDFCLA0IEGGWhggYYLHh4wbKDhABcwyICAA3Rg
				AcMFFfwCGz6wgCWgICJ4wNABBxYeEqAhw4UONLCgAoUOHEQQwYMJEeBAIYIEPGTAQMNDBxlYUEAF
				pZ8ChQoUMFACCRtG4EDCCBD4AAQPLDDhgxBGoBDBmLaQEFSQoAJBBBUoUKhgFAgqkEgwgaDCCAQW
				Mlx44OABwwYPGDRc0ACDDBhcwMAADxdoaEAGDA8baIBhgwpCIHDgAQJYyGDhAgseOLjgwoMDDxBA
				AgkobEAmyAROGNmECTFBNDDhwgEwUAAGGTRIgAYZOrBAIYIIJlhIwAMCLOBgwgQKHT7oIAKHD0qo
				AAgcOmTAYGGDEDaU0AEDHTRIQIQPSvBAhA8k8AEJHGaBCRgeNtAggwcFPFwwQQYOKHQgYYMFNJDA
				oUOHDQ/gQMIIG0gYgQMLFx4usGCBBxn4QAQPJEACh6BgJlxwYYIGFGCCBRZM2NBBhA0P+CADEjhM
				oIQKeBAxgEUAugFUDGDLMJtgYoIuRgjBgxI6aNgQwgclUMCQYQILE3AwQQYTSEwQm+AcWGCADSF4
				IMJDAixcIIAEFIQAozBBAACYAMIGC2wAQYMIHD4owYMSRNgQwgYQRgjhgwoSUBjZBhYoRDBBAACY
				IAKHD0oY4QMSHtBhAwQiwACDBRw8XKDhIQMMDODAAxTgwGECE0jY4IAQKiDCBhImhMChhA4VeMAE
				CYjwQYcKTBjABQ0wyLCBBgIAwAQHHpggQQgcHkBBBxA4cChhhA0ldKDgAhe4QAQTKHiACBhMqNAB
				BA4cMkzY4CEDBxNC4EBCBCYAYIIDD5CwYQQOIGywwIYLJsjAwQQJiPCBCB94UIIIHB4wYQMJHlyg
				hAhw6DABAw6YAIENJXhAwgYRNhxgAgAE4MADBMDwcIGFBwQ48AABZBMwGDKBBhxgEKwVpcg6f5bc
				+DDpnG/b9tm8Obx6a8kuDsto2SwrWSt7ZW6spU5jxBmli1ViFI6FS0ooTFRTJNZo1ZIoCr/mn8vl
				Mvt84hN2jEVqhm26tMVi4cuyXbivyLowrSQkHYpN8SMhkY+MdIRGZmQ2EuEYR7gYpoQpYWKEF2FK
				mBKWClatPqm0RKgxQ24iVbHyFfVw9eQpaSMMWcnjrp48VTKSkIkQV+2sW1wX1USdX0uqUf6L3jI7
				P23KR/eKU5V/3y0VzZBPjkos4fkV9Cm/1ZNnWJp1olO1s7dMp6gmen4soQaZXnSW2aHThpzgpmJW
				5X/udkUzNCe3Ekow9pW86kxSNBNONikpU0xq5BTLqRMSkRGpS4ijQqpOnoaUOKNELaJCQspVraKq
				qWLVqlhSFVX14H//707/z++75Y6Ly7ctrk32WEr7FbfRcKvvu6hL7YlKL5fY00plklL0VFH+7dJp
				6jN1Tn1T/0roD7LLYn1Yd11YD9bt4rw2L5nXFfOiet18vV6v8/V6fa/X67PX6/XY6/W6/P9/ufz/
				////4/H4H7/v+77v+x6/TN/2Xb3f273v+2bv9Zbed9F93zfRPXST7ru+79vz6XQ6HRoa4oknnnji
				iSee+OGHn3322WefffbZZ6d3eqfltJyW03JaTstpOS2f5bN8js/xOT7H5/gcn+NzXBwXx8UlLnGJ
				S1ziEpe4whWu8MMPP/zwww8//Hq9XC6Xy+Vy+b7f933f931d12QymUwmk6lU6nQ6nU6n06GhIRIR
				iUQiBXE49Gw2m81ms5k5jqVwKKaYYgpln6yjhceFJ4uVhCNsaZX0JSWUGpGypKtoRSv66O+J9rQR
				RnQvecWrXHfZVRd5irajXP7rt5fS+77v+/om12QyPZPJQVW/3RLNkAagoMImQkEGCipEqRBUAEAF
				ABzgggcNFzxkuPCAAQYNKoiZv/vjrtL4w/kVjyLR9/SaTnpH9bydz1o5J98qH+WxTl5SkUvILY1X
				enJ8ROKUVk3qEulUSKui/6N0R/dG4xT9zIyKF7VEqxF97bomquuaVpPUNRWZyCZTyUTkIZNMI5OQ
				Kcg0pjGdY9qYTDFTNJ221FK3faNutFGKzotYKlqJiKJERUQn8slEpRPFh0yyRxYaB7nEL3nopQ4R
				DVFphohDK22IZKiIYoiKVKKTyCQSlURECqIhEUkeGomENENBohrJ0Efk0UkdEY2INCPiaKSNSEY1
				ihHRZ64yktiIUCwTERkJkRJ5kB/UoCAKoqAJCmLQghYUJEFVEVQTJINEojE2MVJbrEQbmcWGXiOp
				0Woq9aGpxapSi43+idFCH6rF5P5iNJ8YPTZVU/1cVbX4VE15ajHv1aFvXsOh/XuRN+S5ZqjG88Qb
				CndvjWWoHjWmRa0itcpUVFQmERGJiIKqyFQkFWnGtalxkWpUU1SjGVMViUWmahE5IlcrrmhF5aIq
				IVaNS8hC9aIS2riiSiZSZHJcyOQSipKoEiGT1IPuIBl50CnoMaEz6PE/6BL0UR5Br3owfvo19tQf
				U42LDhKLP57LXGo+fR81/VT+z/25vDz/yOfj83P7pz//+Ct5fPzyXPySu7/n9jj2enzyvL9U+PFc
				5rmH/kb0PdX5Xrkrpz/8x2O5yEzeuMQbb5ziFKe4xCm+OBUVFRUVi4o1NTWfT3w+8fl8PqcpTFOY
				pmmabph1lGX7Td1yrN1Iox6Px9tswrEZ+zK2jGc8Ho/HE2MSD10iMabH4/HYEy/GFMfYEeMq06a4
				RZsjpqI9ZZZXLAuJo2i7Tvu3bznNmhbztHfLTbNKlupNV8tiusoqXXR96UxXTTfcal+2JXQZo8uy
				FVmjtKxFdE81lUhbh+h6oyvEEkeiD8lDHaKhSUhoaEZmZmaz2cxwNnW2PFkOS0/pklyDYpUhu9JU
				em3X1pRSj1KSlCW1rstydDeOlbZvGx2jFY1eyJZe0QqJhDRClkJakgiFSMG1JAeDDrpquuqgg2WD
				bHSk0WCrI61TuHSi1oioRFNjjWgohqTWoZnGb4j2GKKdNFO/j3SLTJqP+BXt+0jGpcaI5qPyYnTP
				oxoit56JPBrT5FJwrmsSj8IMqi6opXfkbtoNdTOd6bpZt3ZzN3com+hi5Ma8cac+p13seq3OSDwl
				7lzx0MKdGq1aEc9o0g7NU26nJmiee2YOt1Odz4allsIbofG001kbno3HdmQzs/DaGE5lSGYoIzOZ
				GJEphsxZMe3tljiK2cSMMZuoxMQEq4pzcTNt5FbkJsVtUZStzth+Si/zLa/sJBsZZaddZDZXc/aD
				THNsjBTjqlzMEiM3rWJfq0vKVpQmcooskiWu0+VPUjwU0jQU7kK5UGQoFtvCzyZLxCE5zkIGLV51
				79yWus1YkVFilBIKL7ZQeBKahEKhcEhMEsqEQaFgULAm+AmKG/R0xEGa4ExxRqZipmqymkhNXFv4
				k28oHynfKJ9QvtoXn5Qn98SezcajN08cFktL1JEphZ2sF3EXIq4Q08Q0KU2IJms3IROhSdDEIbvr
				2V5zbZsKLyTJaRnFqCqj6myrdVZHjhUuOK0bwBs/G1myaNbZslqnq2VtMkaSZMRI7f/q/7+EbfV8
				UfW9sOZPk77/9qzeZ1s9hTVpkqbfntXbZ1v1fVf9xku6Z0+u/ISs71dNttWeZvhkT/YkybJVrmC5
				faus9nVv8kGSdLJaVsn2rdI9S8NVKlG6KRg0BcNllXT6XXqrpNM9y5yTnJMMzllzz0266SU9N08n
				ySh5k5w7J1lyN4Kkt8plVt+79VdZ9ft+7euq43m79Fb5VUevW97pn5SJ9pmmqlH9Q3JQzVTNS/b8
				ip1e8t0z8qzaql9t1deut61Mo3x9UT0yNXlVzft6XznKpo86+avyivet/qu+deNTb/WtVqvxqve1
				l/+NEa/ejbb6UhsvV31RjurX8ok4NOoMxdFuaOj5VDSTy45vHBrFx1OWZ3fuyqM7NA+5HLmrqWj0
				0IZMz10dNWmI6B8NefPnuSaPRCOani7v7sSddD8ttZlorimaFq+2xZuqKZGJZlslejumhohoYuh1
				pag9D4PKkkvuaje6DZUmpRAaz+6ktYndVKRT4dCMFIed3Zb1WEqNsS4JlSouaSsjte6005KQMUrR
				iXZzRyuV0xqZ6mNR0dza7Vp3niGbTDSlEsm2LWX4zAhpWsmSqUSisZhoLlkTzUNyTSTSzK3dylBa
				V+0pkonEstSZm8vOjJiDFzEtFoqYIowRjyzmk1liKkKzjMwyQXNMzI9pzA5OzDExxzBodpqYxcws
				Zp3ZbCbe19OZWXR1Z2Nrt5tMvXmri822zSabjVY5jcyqbstV8quuztVV96qr9qtVifIz+Fy951w9
				N3LVXnilSpVKk7gxdxqz1KJy5UZzuajN1SYtpWnXxW3FlabJ2ZMZO8+8eTZv7M2cbSMPTjzitiT2
				OLa53Iqg2oamhufO9bzwqr7X5m6TanV1V+1a3T9/fY3+Em1IWzt39LbFbBPzunDnbRvFVm5+u21+
				N9m2d17Rx5vXoK4Ssama17imNVTDmtVITRTr/+mzJxrylDPOMu/ZEa9H3nj05olb4VX3zl0r1Aor
				q0glKkU/iUlKQiRDNB9FhaJB0ZroJ+qJd6I00ZkoJ7opmTqminWWWSVRRiuh1z39Mp889ckn72WR
				cWhZDImMxJYtKKsbspDVJmRkCnmIjCZNjIYM0qMYmYzRoxiNjrEjh1DHEFbo0gtLWAmJjjBE2BAJ
				oUyCscYkKAKZxqgESFlbzQAAAAAIAACAABMaAADAgiDMcdQ61Q4UgAEECBAMGIhYAZPCgBABAAAA
				AQCFDR+oqxghIRBAAEMcm+NfWoc4za99xRriuLtyDwszYZxDnPrxi6hDnOZGvdbF3yjyRk5MbJl/
				1Kxx8w9xbDehKMSUHLIpQjTh0nSIk0fZri5DnBwGCGqOqbrK4y7JB3E69pyb7ZCsQncn4hfOd4mD
				o5gXYdKVzWUejcx6ASAZd8MivzXEyXjn0x3iKHs5q3uIk7/TrcPj9oA2iNNhx5IskiHOhP2XqDj9
				IAlzuAMOceYf2Ko+Ln9LNCSpIU6xVQX1fU33IU7BYlpHDXFm6NdKXduDRac7xRhqnR7izJKedXWI
				M3t97d68PcT5UbxwnA4TSYdXl5hk6Uxsi9chDsRNKYm4bM6cANTDa7Qxk8qJJqFHLaymIU6ee1jr
				iqffJvN1Hl6x2uuIiLSGOG11WNUSy/kb4jTpfxVviONC2NVbboJH/lk84phX67khcfuZX2a2Dj3E
				EfWl1ea2AbDyk+DxNvv5EMfmNvOEMQGf2gaEmAX+P8SxP1+lf4M4nRZIDHwQVsYd/iNL7G+fuCHO
				XFJVxw9x5rZXtX6DBHSIMyu7qushziyyqWg3R02UC+KXnsHfvGHLgqV6/74sQxylHqjqHts+PW8S
				cfFiHOJAf5b17Z1WsU8T9Ggg07Mtr32QnotxSVlvYBviKGo21miIk1dZatrVS6sP4lwMpy/RNSqG
				OK2ipKI2xPGcQFvJboghzi7i5+N0mgzqHeLkcD49KmEJUa0lHW8xZ8eQ4SGO9UNBuoc4TbdU0D7T
				sbfFeLKXsxziNI5D1YuWEEeUFAZxethDeA/idAnrC7o9DjXEEWU3VNMQJ9dTMZ2D+01DHOWTn1oP
				cTKvldIhTk6bB3Onsyn8EKfgiZ+bQ5zhngAFwVzEIU5h/04HD3Gui4wG6gNu2EcD5Pk855aZCicC
				BONcZEOc3Lacer+HMfqzyk7DXcwha4BDHBHrNrUb4uSgyuly3X7gDj+U8G7qPMTJJ6hpcsRplh3i
				FLlS9Tb1Q5x2J3m6GE7szxI5xBHfHdNxahONZxtGyiFOjod42oY4OedJ63tDrNImIGycWdkQR9Hp
				pUZHRoY1LC0ZxLlt3iy+2Ztw5T5uDWsI4ZMXtOrBvD2J9ehdoyaH6GU/39z6KIOrmfDHeUKnO2K9
				zZ05lG6IU9x7kuzBrdtAimzINLQ84yc5gKbKz3ZDnOIsJbHeHUizuT6wEoM49LlMyc7z/Ic4BRYl
				nTTEmemr7cYQZwZnJNpzyAH/pGGGOFamU7Qd4vTMk0tDHIeTN8eK5Rw17mrP0J/WXJQhTuFtcI++
				c+m7WOhayg0XmMkPB3Fiz9p2dJeRfUlVuf97Nq44iHMNyJOuIU47IkZxhzgukRs1Ie9DnMkbuvoQ
				R5HUos3ddHyIo3CrbcoQZ9YNo6tDnLknampfbYiBsrQ8xMnlN1HTECfXN0vpII6+AVL6lmiur6/q
				zxRr0mgEcToN0A6ZUx2S6hnpgEGDrhdgCcb33Yay0Y/voXZXutM8Tws/QE6EiIFtIneIY3toBAvW
				Rpm2NP+ihziF5LTpfmwARuN8fQXM5gPChkGLDY9Ed4VDHIfKgtqFJ/tHHeQPkulrTU9DnOJganT/
				dqVML9yAOMNmfZCEw+diP0wsi6khDgTCH9nYy6X0p232cJDO83rzZKyZkcIhj6JlVUJTOPHE3w5J
				TasSNsaQZb2eVUlNODf2QgQQq9ycHnQJbme+CPgh95qXRT16qKe3ajmU1g1hZReeDfRnl2pMrH+w
				zEF2f3AioOGhePQJQzpOOmfMxlW3g3NzqHM6ON3r7lwe4syeu2P1Nz7j5iWh2nsax7T60SGOfYQv
				mg1xGsJ/aRfeOW88xHFTsRNriOPsp866+KNxehbBZQkOcfKMnbM5aeeRQqwCVfRHXfKHOMJ7qe0T
				nLOD29LIT/awKmVOh2EEJ9IiY0EEJypyHGTUC4QhToH5pvpm/ee0W3KlA6fjbxzZwVjK6svNjqNr
				9E3BOhs0yGzrCNiHxVFZbojTXuBmWtjgraQz3U6V9Jh33iGlxqVEbRJW4GuEEb13AQ+D+s01B9Ia
				XWPgEN7so8/GRYhn6fMvrSgYoBvdYtakHvnQcgeI15flIY4ic6Fy/huth/vZ/Zsuq0Y5ev7IDs9M
				hOha25fxb7rDP0k7R8TsGBdrPnIEhZXUEcbE6bqV//A+dMYF8PNAZennZi0i4ruN5v6tfIPRB7gA
				ZXnSrsbGimgcd3TAdR/i5PTmOemHRrX8AdhPCgN+Q/MGU283DRsc7rYAKVn6Wl/z3qMj/nh3mb0S
				kEzWut1vQy487ynXdXZneG5hZu+Vc/N8xnC9QF8rYTlj+XpsFE9xg5Zi15JjHMJQC3s/xLEXdaI9
				uY6ex/JjGN/EPbOvWC2CQ8tkU85e3D7EmRWIZnSbDqbvMEM1763fhc8+xLG9D9U2PmyMnZwIfM4M
				YeIsje6nNPg4KrPqs1NaOe933g+PHuJcImxl5KQf9FKWTluJYz6ishYV9lpKXX70dVIzN22Ik/Mp
				TMQx9crHYVRWtFRiOsPBT7vC0Ogh6yILiyFO9TxXX2cRSeR+57q73T3pzrClv+EOwT7EEXtOXFSd
				Dvoai0Q2cNPElJY1MmKWsh67giB+Tly4ZDHE6doeUmmWdcKQmE+MWuo2ZQ/XLEEPzf1YFuEESekh
				ls5DnLx70sjDhy4NcbJfEqfPuAxEgq2BqzUkDHfhwFtprl3kr2CfBhsWF9196oEbQAxxRDYxp2TF
				AEcHPT4KfL6XXaiy5fT+92muOiurcTt7tyGGOEtnrYGnC2F10XYicqwNu6ZMyss/+YZ9AUfgbifI
				psGL0I0gx4c4Mx4S3q41426sDWc0dcluom7dhbdk+cxXYUeqmq+rzHf+U1ruCBaAR5f8Eet9aj7Z
				Q5zu3Z/aQxyr9dHkQxy0tjzoY00FaNKLztTsBaU299nuY9hDWZPPHV873iGKJheQ2kNOl7uJmeUx
				vtCTyQw5U8sQB9oUDumoLAIi+eV4GrNA3Nzc1hAn524ocGKLxnBLc9e1zxAn52PDXfg6K228R7vZ
				jmNboGOmIsUnhai9lmrf05AAwAnAlRxnUdXyCGy2G1Eb4gjcUTc1xFE87gwc7DX/dJ4pcNWqVp9y
				40XKospdgDGOytoQp8Hu2b5hxwqXi8CnUa9aE5Uu4VVL6kOcvqkmecHSNQw/eptu2wmF2C+zSGbs
				tyklMCmRzkHurY7krp1EGO8ARdXxuQGf2xvi5GS12ZS0HiqHCbKTIGOwT/J4nnMjzvldJ9IfiM+u
				TeUc/OTnuTGux92ikfcIxvfknLkhor2gp1J2I3DcyVtuU/c04lC0G3azixQtvKlp6WwC6ZXLZBLr
				oXeifYTKEAf9lwh08IwNBrgBM/7ZIY4rmwklf8lT34lIQx87k2nfS91Io82535WcJUgbet5eJgST
				PiFPFrSb9R7zG1r67wzUOP7W/BG0ZU+hh5EmHeLkGCxezqetjaXP7t9y/q/B4WIDJzNXetRquGWI
				42r452xPicLyzCpD78grPFPiqqwhUr7k7NCPPbjgdPQwiiqcuhjcDevXkIYJPzG6EV3YCFzldF4a
				qYnOVEiu7Wxe2JpD43DAOMRpcu8EmotBPjkfBYnAhx9+BMd8gdrSohvwPX4MTdWXyr7Arw1xLHIf
				AID5Nqjf5GjZJwTFgj52zl3ve7B21N/gzagBj6M01Jpsn6u/rajIb6jvfGGlN95tWdbMHSTfR/rJ
				9990NRZ+ZOx6dxZI+W+P8W+lvc4tAxxYEL8dj3yW0MRbtKJd9NQ71kNZE1fNPm3Lst3Ydpg0U3q4
				8+r6XUed0V6xai27/zVJQhULfHK3/Yd1CEQ1syYF+oXPftsihuX2svGW9mfb2MQYnoHbsZXXOKGN
				F2VwR22bvIpsvKLuBnCtXrOG3FBFxTQAv7kvX/sET45XFMAYc0UbAPji0jU2ao2zjHxvqULptefM
				fnI/loj/vW/+RlBkbQCrx9rYw1qKqge+Md7n9Hso6hDnhxLFiKxBNlFhDEF4z3KhCU6pspu8ht7U
				Dcc3t5OWOf/Ga6XUJhZSj72kqazXCj1uxkMcU8O8KUMcJA33TbJTJLsLYWTpegujxMXwfeWNc9WP
				TCWuQ24zxClOQSD0sJB/JjhVI0t7A60runvH4911w1cJx7mrqGqk6Er70BCHxgAnFiztXocc+T4U
				gnWI463s1+7afRh9LMqGkGxWtcyNIsBSTwQaRZ2thenkMyueVl/1GFt25z0JdQmcWJYTM6X/i5uW
				cwF7iFPWnOtrx4toiDOEOaeAeJUNcbILmXvudotdFj36v6QqE93HNU7bEKfhlddAcDGLTVndoNCk
				gDEiWypgbuWSr754vfprxZ7ucA9xsh2DVI7vpdk90ptfE2JrQ5xiYji5VgtkOVPM7XisIU4PRIhV
				DpekDfA+b5Hwx1pi6be78L15ZiU0xHFwkCY2WwbShpIoQwN6CTt5QxwLl/f6ERjiuBW81fdsrB/i
				+OF222eHKqQL5zJ38Q9x1Cu6Xw7rKCVevhFdA0nFyI9AQ5xcVqA4qs6HVVoSN3wkXqRlwg5+iDOW
				so1siFN/1C94iNO++V6Rd8PIIY6ZULuXsyvTtyQQ7I7X4e7EDvpNZhzDFS8o1pQhjoMnW7zK/Vlj
				tcP2/bRacjHEsXyRnxrioDmjh/5qJ3SIY6+/nj/EQUR7LwjOnanLxtfP0u0McZRG2SVfLneku+hD
				HAWs1raHOBPd6ciGOAVa1sIOcTo2RXXum+y4OKc8X+7HC1iulzD/vv1qa51fectxxnSVY0MwxJm4
				UfNA2SeVRhwCDmqTlSeA+Dzao8rZ1gDetqTXW6QzNzTXy6lxiAM7Mm16XcnAIQ4atHQqYR05z/ug
				om4uK4c4Xj1p+qqtvQ5xrB9/RTnHrVpEmGTaHbs13NHDPODOrSbNDXEMlKOHDnHQX95UDXHEMNFG
				Ve37h6UYDnFygaNT3kNVh4bKYUMcN2ZWyoY4oraH2m4mOEWdG/g4ltBrKc2hjPLoyzzoM8aqJuNt
				k1u7yatz7lPcWbjMxdRsWRV8cmyIsxLfnHl5Zs08uMFDHDRMm+cOcUqZmoUPcVqUmtW7Jq+GOEuN
				YL/anIcOcWwHNqMhDtrWyuerPVof4iiVYq7894zfRzOGOG3MjsRDHGFWNt1DHEUu7YEPcVrGlfvO
				O8MdZdYyu+C8gCHYDw5xFG6VPZ/jyuxLF2mIgzKmXD3EEQ+m3GSIo/BL2WyIM+BStoBdodkhjpCC
				cssQR12CMsnH1BeuIU6TQFnhIY5BQLkocE2/hzgWbPLEEAf1NbneIY4YxlEn9yWxHokqY2XBg9z+
				ECdDVbLhW/Z5kAXoEKf+KVmsIc6FhUDcMzpGzLp5GOkqtQPO7wOGHZ9Nv8yL8WniyjpM7wLcVSn+
				kuZixvC5DkUuC5vBUbPWZi+fNA2YTsqcWyQ1j2dgoKYQgb8ZjjRjAOuT/T89OgwcHOdos5ZgNGH2
				adK/oyTIHwxvgDcaPzdNYVpyx/pHMX15P6ga4kzsszTgcURGPzEduVc6hd8vQJi2mFn34W3oqVrF
				efksDwcmQY3LRpeb/4c4kAPFtNOX9/4RvbnyedKYF9yXD1Cbbht6R3OcuccbvbW75TV0Lq6/H3LQ
				r5NBdAyTudsLYluD2wf1/tVrJ+OOiufGHeNVk1RdRhMMiXlreU0wJPH9ND+NxWoaFe5pSaNf2tAb
				UvTn5BLjQ2a1TG5Xu2nHfDvfbrduubaOIYV0pmXKhkQ8n9KGaRer7PIiXjpfLuBfGlJl24laPiTN
				nLwv22fxGtXtsZ2lWASbYEjS8zjqcsiQgV2bZaFvqxCG9uHML42LQ8YVXC5KQ/IJzy3i1mZ9hniy
				TKNdir8YMss8Xi8YMl7JLEYC9vHPOg/uRtCLfsiuwPhFdMhL3i6io5+3u6FvPdlnai3iugUwHNma
				O/onAiwavh/sJD2j/+A++8J8i8LuVnw0NBMEzd3tcakKePqxQtq9PWs7tCqgvG+m8ZJHdMq/vvSW
				mBPL5tB2C3f+mrXsS44ybeLxgVGfC0uZrjX2+jPEzvLbNnfauwDP6GeedHSGZPQUXMHywxsgw1aN
				ajCH0uMmj9rk6+gHZuxKEYye/5Zh1p0XFOy0FKa3yZvMnTn7zJUyVLuG7H8EPaml7fzNcGiX6kYn
				SD13d98/ZT/VwnZziHB13sbrxl1tS8sD7MBO7ezcrb5vDGaeHLpGnNPZ8Do+JNjk+gjOmCK04pOS
				NfTot+sMy/A3MPNfMtAT2GiZNYe/kxK9qYbD6H+bp+ESHKHpNU951j5yWLLJlMV63GEcIKFJT1nD
				QTLucDaFF9gLk5uelzMad0Ae4Jn3CnDKntm58hl3GAsrFOVr8twXmMRB2L+Zak4qEy4ed6y3QbWU
				1yT60V9weKwNdebFIp1ojQ+ncSdzs62urkyuafjj7p10wYw89Y1a8zkrfSPeSjL77nDPN7Onnst8
				MzTBniZneQ7KOvoBruIbnqm8EWrJdEkqgSfLJZfWDz3lZxVOvDnOWUBH0CZKuA2GjR6lAQlTH9nZ
				SH90KrAuOnXH6bv6jp73NLY0D22wh52eHOH8ejuBDNgzPokNi8RZ3EQMHy3hzdSQK5QSu1nBsMVJ
				ig695pswBGgU0kjVxtzhv111iBzf6kntvgnqHCxpHkRPpDVn8MrZ4wexOrwRpzYUMEVcSNqwJhsR
				cTGmbREutbR3n+96Q+U/BjL0usYs+KBX13FM1i2am/5kIUgn0r1mDGFHQivydKhZ+49WG/HNeD2y
				R9a5YeOO+SmeavTwX6Y9xY3i8zQzcSPabFSVkm+S3ACv8eOm9dfCPQU6PjhLLkVSkUE6w23ga/ga
				roLVZVfKaPXTyTN03HRt0bNROEII9bo7PWQRtkaNIWtjZKlMkoWSabytQzBvRCZObcQbOQVSm8yR
				E5j+45exZUO/IAq9kpOOLQ1z3y6T0Sd+1qr7bJFh0EstOmB3zeDQj7t+lEObOY/hFqGN4jGcFrQR
				Gj652T7cFwf9A9t4NmJTLitMnAZ46mwajbEUcjbGU3k1zqb9/XnTTRc48gWVgKHJI47+hwGahdkI
				O3wIlS6VGIguq84iJx1n9kIuSj5Rq4Zkg56uI1hIwh09m2+QTf7s6BrYTx30Kdd0VMdG1FLc76+J
				TkZGX3Z6kcTYWO4PwH2oo+woeZa0JegeYe7vg0yD2GQ38LzKolY2eonFyQ3RJG1pso+CAzQ3W2zm
				3uOjoszmQvyEh9EmauWYEs5X87KO2GP+/zqrzjfKlXZZUy2+sTE90aP5Vh24RvLbxtvoFY52A+lo
				873gW0XiS8wCPOHF9DMdSpfSJHSADvFNGRKztxYvvkWnpWCkyCuBP3W4TCkx5G0Umo5sDXo82hvQ
				B2L02cn6szcaGmf70CykOrG0midFwyMLBj0OB4az8z3EIxOcOgHlAtgCDXp26yt3QKyclD8ngDOr
				NHXz2qRl5F5PgwQtgz7BVD+SL3s0xXWRr8+rFfMHvbSTYMlrlILJC7NxZKO/1VHSb5tR+Q6WKkI2
				ZdH4qFn+883/XijpG+Ox2LHFHDBgmmj9A6Nfx12SLaBqNHdbz5KlMzLLzYxOhAOSlaId467Kif98
				IpAylQ2jsQH1qsn2gz34ADCVMCTOvJZ2bgs9734kBtdzeV9Ty7XH5KKjfKyqupxG6iSt0c5cdWca
				JDshhWq7l8bMF2DoKdx/qBC72ua+IbmYTUqKryB5GWZ3txTufzaLDVpzG+RddtOu0SqqMekSU9Go
				bWijH8IlstpQIQXRG+wnZ9z/5kiPAC1rp7bN0N/eeLWJlqircpLWDvFoWXNBV7XRi2ATqq/K/Wxe
				iXuiDH/YBL2j14aKZ5cbVVW45xVV6gooEhrU6gD7vQa6OMtK/DXQKN/J8Prm/salBIuaw0UuoVyZ
				rJey6uGTNRoW6CSt11K60w9JYJeeFIB2yxTkAjja8Jf4ItoMvcO2Dnahbs/Sh3AHe2Qv+dqp2LXC
				pbPIrNgmAGCXq8zq0GTWZ80cZpKf9tCWtERVLBeC/VJplXsTWUn31/YN4xjZoY/6KmCwgTW3kREO
				BPmTi1yDF2OD7f1Ofu++WFIW2D1xPz5PkSRZMm+1tscxhfmYTxdMywuHKcoSImeQfbm52FOW68Sl
				f43PoGUHXpIt6sSytHHn0E+CKklyQ4YNpEJGLNXuMVMXbARNeefpHZYCn8s6rl4wB7E3GC4JYfSa
				uBst39AZDu7JobK/JJ//B0SOeUkf/TebsGr1HJERMcqUGQCdLPhPWDXWoPbOhZ6qz8vuvmve1WNM
				W/rkKwi4I7OldlFGB2NLAibKnQRg0Vg3iWuOkX+PPtamLImu06Fpf5bx0c9bfXLvbLaOiDnjRHB+
				iBiWZnN6NmsjumcvMfrJbvRll4TGNbBfVYxehCFCCzUmkaBj9GLq0YvtuSWJP/rDPb1JIpfm9dvo
				OxH9khg1T/cPV5LRY6IqAGmfwwyAnnOk7hkAoLn4PpOE3XJ30kGqua215WddZCAdOVajJdpbRIz9
				koAf/ecXyeOEmdgU4+h5zeKSuIQSU7+2Gj3UUJc15Ecki3mz1quhKAr9Unxs9bFbogunrCG3fqEo
				RkrTVUPl2pulTzYguGjskrSTiiSDRXuSWzJ/sDYOHZasZb1zR74+Sc15qtrM+FnQl8SLVZ00vCrd
				ULPndPEb93Uz7CmqcVBtSmutPmtkbb3ThLI5XwzvrpOvCsytqKbZbSoJLekSuRU+NkUc030QtCwJ
				7eg5nDakdXb0E6KWCViSpm/8otG742zcsn50bl1HnxMafeYlkbkBegZH/+OCDeaj2bC5YvH4ueZ3
				anbkyEXq5mTGeJfUW0HTkakdNZd4skM0GW5OLp0EfbIoGtEAdtlm2ZNbonxcqTSddLZRl9qWJAhk
				lyVd7i1GVmV0lLgm8eYEUr/MnaS0UbBVmW4kyNSipuzJKNj0AUvpPLcV9Z0WjY8E3JdhiX8yyh7d
				oJ4Jw2ZHujGFAYK/k9DEXOo3LEELu8vBGCdGYmZEWNwnT4eT8RNz/SS4A0S5c8ZSFzcLTw6DqHFn
				aGTS9cVZUNpTTUw/rl0DLoVpI5/iURiHJ1mJJ9GMjePJ2xaHks4OOOKbcyZJosG4mTUx6eC6rLrs
				KY5NEPoutdxCl+eU98j0jP5FNNkgOBludhLhNGcH2dpsWhGzMFLcCl2YBH5OKE3skEDaPZlkMLZy
				xB13OBnreoR9PzywJ8/6iUMyHqTNoG1UuRPcfIwUVpCWW/THMm6KuHUtbNJ0fp7BwhgRYlpo9AVC
				IcIQvHVGPSzbEeNm2DWVACaQT+pxMg/OxXvAXumZqfG4r3OVB3AAYMDvj7bRFPsQBGJK0NMwXQPC
				liE8hDoxTIjgHWz3GiIvQCe+6GVjFG+k9ECtCBsU34iwdoCTyfbCMBEDH9muMfVdRD95QccGz6nP
				QHMzpoaPQ/o5UBbkgfKlw1RIAcEu9Uv7sbGelLZ3zyuMGXoIDuLVjE3trOs1KcXh4P3BjItKLm6U
				w22ocY7rNS+i2F2xMWG3h94IVkgkkR5icxA3qWpy9HaVXi50/4At2QQH3u/HmgfdacQlHeLluU9+
				Bn1QidwW0D8hkYxz4e54/4s00eAymSOsxABnTX1QFC2WFrm4bjDq7T6Zk4phVIH3Rv+nP+5SubZo
				ScrIJ6lRO7JUnztPkr5B3EW1z0DJ44bGIfBL+NkXWVroACU+AgDJjIlCrRPxpYC3MmUPi0cKiB0l
				7Z9Xj/ZyAeaIGdw5caSjffu5F074z2GD9zMXr2DaB1jGPz5QuK69aCGySNlD/HlejO9kcURPVIvs
				+WHJr4lONu5+PgWcK9GBI8qeVwl1UuS40PnnJpgJiAwQVO+5MJ9oicsZV38Ohtsg8UB1ojmx57DD
				z5dPe65sTZzy2Sa+3SYCNRM7AEeRONchRfyf/wKOH7TnVtWf05B7Du7ApndFkWB9jiQ7N9FKcVHH
				s66mSnYoNP+w/Dx+JB7IVkn28ubndCIlOxNQLpN/XuaHZB/rtdztg5OdA4GoKpnzi/7cz41jS3ZU
				h/l1daZG68OlLJasZufbRVIIsSTSBsaSeFt4a9b724NoCkAXa4AdqAlacA9pgha0g7phD+1QTdxA
				d0gbbeEd0g16YBfpQsMG31hprHP6SqCO0QoatZZeSaw3ukJirVFlspK1u8HpQKzifLJ6W6J50SxN
				hKmmZspkJWt3g9OBWMX5ZPW2RPOiWZoIU03NlMlK1u4GY27YJfAQ1xENo7OaqJ0X6kP8JtEHEN9W
				fWgsJ0YrbLilJgbQB/RwmE+c18Lf0g8bu8RjlUpS9mwsXkUXiUvPcNagsLvGQ3EyE22kbPSExYNd
				1FMypo2egP+q4tmKi6AIoSKxd5EogL+8n6w7Tbxt3lSsM5EVVKEcbJnZLCJAWbYlWtUW6RELX+hl
				Se7q88QB7TrXBjWsqJXOKAPhrz8ixStruwbXpdCUt0WbW2VVtuV0tHBWxvvgPaWiEjJRqaQaEWLV
				jVB4H7kSAaCU5xtxAESFS7TqVIJ3xwvfk/PBy0MxzH1rtAcYoTfoGLZ9NkazTVoI8yFvTuaMcUIi
				djcA6PtyW4TBFd1ugg0lv78PPmsbc8p7sguAAUqdk/Je8K+771663M7zqm3clHwbgIjUZ5MwLgod
				+w8KoI5hSsqRp5aRsf+t8MERVWVxqEnpWozHEA2wArwTrKRi7WWraVLDsDe/s1KItM1WyqA2o+MG
				u9waPhuVwjSu7CD84sSpomKM+JlK26ANvzrwVEmoWCKB2NDVmMfkNJ73jx3bF2tiNYbP59x31th+
				hrU97RMLohqLpyAsPtT4e7bWoq051qlx3vJdYrXGn0T4Jfy2tSHFUSvMGjdDHZlMrfGUDGZKSI0z
				Rj0THzX+njKySjXm2avJ5hPPlWzSiZxQlgXDMBq/B/fXxulX2vfyGMDfeVdunKcLexV+2wwGog4F
				7AEKzJymncrUNdadQWKVAt2OmKhwowJiOwuUiv1Ca9QvUWs8nSB5ZjI3ZCt6pcQuUPOlTEEqUfaI
				Sq6szynFNPPJIqAJ1o+y4ZbmSYqpklaDFpQrTmNtWieVoFqsB32wTkSNt7TOU0idtBJ0oHrxGmrf
				OqcA9WIdKIIc75oSFWyzUrLjpauOG0aDiNWxyxhQyaGr7oknPjCVHijeAIJdEWyClfloW39OlmHy
				FpHhhyUMam0y/qHC+NIm4586jG9y4hp1wvCs2JnGDLN2L67uWJi+CHaK1eNCntkxiqE7rb+jP03u
				oWaWpmFWTYzJG1jO5SeqaUzDEV8uG1n6Lo6m8YhPh4lQ5PqT31S1lu6OB6dB02TR55eb5UuoFFzm
				IxRN+A+R30I+giGiFmqLJlg9qpPCzepoG1pzXfXyKJhS8tsfm3BKTxS6bQdMfyX8VSEvYw0oqxaj
				ccuATWqqxhis+wiOq+GdJx9LWELV4A6kZV3oqkLSSUMojk9SVVVr3Oq5vrj5kqpy+WPbv4mD31xV
				bCZZUNjB/idR09uQCkSQDuhQD9IZMEfxqdkHfbif+yW9yVoWYxmsi0ZYOTSghTpER3pIx0ENgqfG
				PkM6+dn2Iy3QKAHqE1JQ+GFjQThHpe+FQ9Na2w+AlwZ9L/HGBh6b1lv22HOfBLZsNO3QwfPEKOqu
				8SPQZ0PjD161isgIlfEzT3ZlfqZ2Np/+a98OF//RumEzlsVeFmMb2dKcBPiiE/WxJ/5i2qH92q/+
				6NEoQlwB0gAN0AAd0AzqXs9j4IbE3sn46/S4UPnSp//mfwTYwt64kceAnwOtG+0PoF4Vj+SeQJoY
				aN3Tmj/7LTK2sA/W0BHQh8Fo3GgG8wM0QhKlJdAmewqkCB00w4ip+5KofjZ6OqqSS9MkAFv+UJeU
				8QpzDiB9M5E0v8EAlJTwmg2fFp6nt+5HFDrG3nOWtuxP9CpN8yah6DL6+TGGPqInpd8q3WLKSIzl
				8DWBAxGGN/ziUlub/y2y4rvXjrvCYDZGemml7algS2dc4dJ7kLT/t4yjpQ1XE5/wb1N6JXz5JWlR
				rK7OeAJ9WDolZsyRZIbzSfYh/tV71zk81djwA+63JNnqTyX1m4Oohg27Fkeka8YTAx/X08//lYY4
				c2MqZSnxv12Y+JxZkinX7gEpzJRUK6mKgj2SqyImwP4N3nhSuY2iUXEGkvGplE0fqc0jmD3LtRzF
				UQzeRxWjMNjXhd5Q+l2RzzfenlMRqv7Wc5Yq6hbpsWnfEYDkaUb0gf4QTfzAUhjSw5kSD6Hf6GQs
				boGoC0VVf3kwR5GHO7WjdYsqkWe9DHcRhHtw3JpBRMHgn5vtWemLuslM0iDV4hi2xFatO2gLCs1i
				VyZvAQTiwAoUb4IiKJu5cDJ1mlQwM/jaEH0oSv/qg4ukJ3Avon5ORZMP7kqZieZWJ9FWypO/ze5P
				pUAMVbCojilN+HO5mp6NvillOYanlyU1kYjGxIoWavM2yEkLYY+8ntmXgjW1/kveFsXKrsGooh71
				YrJdAsPU/JkAx+pkwIc9XaW6NMo5WHhnmtmQ8Mc93dH1lepFsv0e9ywn87pex2GWRahvWyw4NfR4
				rfTpeLGlWUmH1r7elD0ayyxu2K+q1UYhMt/qb+yp1ZLZvk/P0wL22YYXoYate0oaAiDLfftPvn2h
				J0rt69uzPtLDrSP5W/n6JOovDX3bO39aAc1vlbxb0/xnvP1An+yzfYL+iL105nsOVjd1x6/3OULf
				ZO6U8pck+oabOOjB3LizwN86XQ5Vox3/H8vT8feo+iRx3VPxHw7y+7za93p+1cjfVxlAvU16QfDe
				+GJ90oflrSOSiPBnc4jn/HOy2p8l3vrHlW7oI896wjHgt6FPCuSFlu4XSPhxGJtS8ge/UJUG/hkH
				ye4rzSB/CUven/KkET0s4D/bqSzfF6shfXwjqZ8ZRn0CUv/pL+DvVcLnl8TTP3J74juKpH4YPOcl
				YaBj8Lnxd6rwDWjgX/CTE9wQyOLk+2rb8J5Pkyu3D4weAJZUJA6wJem4hE5umchORA2jJx4AHgAh
				AFsJ5rp1mD/3hErMZu9e5zBdwqUkNCxsh4WpbzGrKjt3xnospphE9U13MTfWPaMHU6hSaTB/B1Mw
				l68jWAA9BThVdXw2MzMjqdUMqToNUU8LH+scq5hjMY3FRmCoAaraNJ1q8iSiRFRVNUQUoqRKlSoT
				iB9kRIJMEJUPMAGBoqjhYfWxhRFjDCHK0LQDESAIAYIgEOM5IijCDZK4DkMcFUFavSGOLkMcrV03
				u7RJCo+ZhcNMMuUsf4gjXYs+cuVDHFoMcWzG3VRPk5AhDsz6hQyZVJSV+5t5q6BOb2EQx7AhzoiG
				OJqtNxOK9Q9xLj3EsR18o0OcxepbH+LsaqHAOktHTzDQ6D15mQRMv2HbJRgmvh+fZuZFygl2Ihpj
				SjRLG+JUb8LRIc6OcbfdNajyIc7eQyoM4pwyxGmadLs9x10wxJm9bPyDOAYe4tSuuelNdw89MHuc
				D3F0bHaE28+KJSjHftPLY4hTttwGGy3BdIhzTxhcGns3Iyv/ZogjfVuCccYeSi3rKHsiuNPmNTd1
				iBN3sZsauQmzpqTuEVoo1QAGcdJjbNBrwiaGOGfYow1xBhri9OywrW5sMTLEIdNFF2RPWHLJPs0u
				hqB4ZBzw641cruUJx4L1sJ4O4tCc2BWE9RnibMfYpmf06SEO4ExuJuSefugPRGZN+5u4emvWNlnb
				UqvuVYZDHFh7vCK6qfxDHP2CmquBDXHOpz3RxvOJGNPcx4YjKbYvd4jTzaSDhLZgJ2t2BXKIg278
				hEOcwaE0U9wnN8RBHUghMZPriqiZxZK8ZWKaL0Mc24BoRBsmCEMcyK3hDXFQrb1QcODXcP7MEAd1
				JiSGOIwRnmqIc04XVcTZAA9xIMaFq7+pG+LcWUaDQ5yNUcNlMKQAwYBkcoGZIQ66aSbuBA5x6sfK
				HMxm4swc4kyXzISzoTX0YWYCg2UXG+KAnqYV9fK9fKb3mwF75CbT1bj8uSGO8c4KGOKsZsrCHdj7
				pVEFhzjAyH+WolluiNNitWw7Lv2GONeZMrgRBctSot3Jg3uoM8SRLo/ZRb+cP1s+O8RBXR6jQ5yN
				NpTN/JjBGeJQOx9hAixgx2BnMVePvRd8B3E8A2PT9+FbMzSREg9/PMeXRXMzxDkeGLPuFgMb4vht
				i90FHv5izY0MaoaBDXFwx8QsWzYB3CEOysEQSmy8OgJzgNPm3fOwfy7TskOc3oPPtE4uYDcP2yHO
				t8FRDHEmhoSj16XHO6AJBm0UD3Fk1jvrEGdmKhhDHMzyoRriKAaAtqoOrB0A1t44EZCZNAerseb1
				UBIRJgszM8IEKQA1ADYAsd0dRHe7LXd3193dHWA7wPawt++wtxt22L7t7tvu7h5WSRSqVerlFQET
				NGGPNAA0gWRbRlIzsi00MiMyUhITTgBMVISJTRhVFIf4llnc/SJlu2x9O1VsNzaVA4i7Acs2hD0E
				WaiNG9p42DcuwMY3bl2iVEkpVDIlUqKI0MgqZDr4TCRTTE4EMIVp06hopiGamaERCgcEAgMGBQEO
				EGbcknEJCVlCQkIWwzAoDMOgMBbBUDuuO4bjAoR9tmEPOwDjBoAAM4ABxl22uwGBoajhvHoD8YUR
				QhQREhF3ESAIAYIgEIY0witGwY4BClxTFcIC26UrZYizIa21wOnMETHEQXuZPHwiUCm7EMTCrgSR
				kiuDRKQh2eMEtyy91wyn029kiIOxR+VgdUyihBaY4XQrRTTcEEfcxEcM3rWeGOIsi1NyxBJ+iEO/
				sMEM78KdGeIkVt88Dm5GoLRLOoOftG9KhSEOMg57Jrv7Q5zqZgke4uCDb2SIA23TY4nvfl8McfbV
				KMcQJ5qraz7u4oKxJudbbwQu0CZNUwQNu1vbIQ57FyoaH3iJIc7+ZoEZYrdDJmIzb3eIU2zES6x1
				qWhnOLWUo9qObbIw/VP4E36EF+FgUwKAH4GM0eNiXch7EzMcq5eUH45Zrh5GP9opns5ggEVvwYMt
				tCAgexCNldQgJCsQScwzrGkWCMkuM88QDbFiaNeoJcZ3F1PkUu05cEtBehZiBx4IaswGDFDUExPH
				yBtn1HR2dWb8J407SXOMeS86qw+jx29LhCEOdr6NQxxkQ1wqsVkaQQ5x9iUk45hrc4hTs65HH+Jg
				i+CUcfk/xOFuQZRjdvsefMMe4sBbR3LXZYglbIjD33iICh9tu0OcuuXdIU6vsb2JbhwOcSxrRg7Y
				4iU179m9e4iTl7kFfMZDfIyjIw1xpqk2e4iT7xU5Q5y412YMcZK9Nj/EKavyPcTpH9urD3HwTe0Y
				4ljmRTjEwey1oSEOfq+NDHHgrewc4th5eGfAyR/ilH1RQsyTc4jTt0T1ESdzLrDKM8Qh9649C14l
				NeyT4bsY7hnikDvWJt1RMQmHOGo3FBLw5A9xqvNteIiDvnSSIU61kosZPslDHDsXrIc40ashGeK0
				NtziEAfZCP0Qx7rhRo4BpwLbIQ7IhpsZPfkNcfIcL1n5oAiY2to9xBHJIY5uzU2PM3kb4pS/3gFD
				nC45xFHtuulhJochTj9QSuNMbqdg16BcAcwbAPYfNgqwuQERIxL5Yc4JOAA1AC8AMRECQcV3Y+LA
				UoQ+aEALUKq5FeKsIqzoChpVUPUt0TMinHviERxUQLfoqRRL60QFSsU3jaGBkQoj0WhT+TbF3KZM
				x9nEAqYlL1aSCoTUZiLlnMPmnMPmWAYLWN8SPSPCcZvYChZVULfoqRSDFrQDKAomTII5zDkHc855
				lbNKqXLuzbm57OPN6+Mv5268OTcn9wpctNGi8u3GW0gWNOc8OOc8OOczB845B87513ypWfOhrucT
				f873nHdzzrs37+6mTZtzHvOYB4Gc+BEgBAmCQBgSCSfCEKQbA4tiMMQB1n5viGMcGHMxnsRDHOPK
				GB/igCXeG+IYRsc8zCfxEMe4PMaHOGAl9zQZIjP8T7YhDmeNLA5x4AXbHOKYxslw/JNsiGNZKIND
				HHhdNg1xTLkp+C9BkVhY6KMvyy/bEKe3dcE/yEkkGP1dZbGHOJGcGPyXmEDi0Z/FFHuIE8mdcR79
				eMeGJCGrs2lbMTx6zADaMqUPcfRZYreN/i6N2CFOPIomjz/5hjiVZTQ4xIFXQHOIYxpKw/FP2phL
				GEMcenmT2T5p45i835q83Jj8Q5zKjBoY4qBm1OAQBz2jhs0g7INq98jj6yFOiaPkAH/kanI8xga4
				viU8Jv/xBewO3lxuWqNt5hCnLTLPEKf9WNfu9jaTGeJE427GECeXm2OIk6lYwe72hpMZ4kRG4KTB
				aAm6k9N9YbuDt57DEOjATqAhTt0+Pugf4vyjciw3+JJ2scbHdhhviMNuWS4NRZM814pcbpPjYhzQ
				NUsWD1ijoDOMN8Rhj8rlMOtLPMRh94sPGhni6DKZipE5zlnbq9wnxz05iBt6SbtY42M7jOcQh9f5
				AD8MCV4Dooxh/EBTcoAuWbJ4wBoLkEOc+aKYYcAt4TcZfpaK7W50GBFITmCbnLMvFd7dyMMIEbmg
				uEcOLBXf3cjDiLg9ckwucMEPHXTmk9ZVsDrEQW9owRAHNb2Ahdks8RCHsx3XhjiI7Tg+xAGXfc8k
				cISHOETEanc3th2nw2hLNlggQXlcXn7e8HtF9fg4/Od4hAVujMHQBjxHUZICCgpbxkxC7isJnlnA
				6h6CjdDBYKhTDsii4cCSEg4WSFAel5efN/xeUT0+Dv85HmGBG2MwtAHPUZSkgILCluEGIyAucAJc
				GC9QWQOUHABG3TMQkCVpDv+ZN5dsmRr52t0tESQAMAAsAO5WuXuFxculy10vN6qMcqncnbS7U1s7
				u+u6u+vutAd39+Dubpf7dqjcvaqqpkqqqsoqp2RZVJZlCcqyvODeowWOFoaCmNSWJpAECzJY1mPR
				hHJ3D2HDIfZehNh7k+8t0IAMKoi9iB2x947Ye+9FxLaucqq8yre4u4tvZ1n8y90IgYAAQAUjIiKa
				YENDMxNsZmZmgs3IyEhMRkZGYiIiIotNJpPVZGESrFyIQbmxjb0XjL33DrE3QQKBmvyg+Pj8Tefi
				47edi4/fdi4+ftu5+Pht5+Ljt52Lj88fcEjzcf9N2OD6ohNyYUnLjZzkVxxI8kbIZ4hjmPdiQxxQ
				bRGTq+e9lCHOtXAkDHHuxpcwxGkqVzC58RIDGeJAxsDZic0IaG2IaNwnjQtHYYiD2fhiQxzQbV2T
				q9cUlCHOGuWKIU4775WFVht4iGOZ92JDHMSFIzesM+60Nqwx+El/HIuGODcsPDndFzY59LxXGeKg
				Fo7AEAfd+MIKDaodQ5xs1cAZ4vRI9QxxevNedYhjty12cvW8lzLEuSwcIRMQk37RBUyuXibQtMai
				oeQu4f99gw9xrPNecIiDLhyBIQ5q4wuH1jdoxLG/G+LQR5vZls0IaG2IaNwnjQtHYYiD2fhiQxzQ
				bV2TqxcClCHOGk+i7GB1PcQhWqxgcuN5LzLEQS0cgSEOuvEFGuKgusn4D5YFox++R4//iXE5+hFv
				MpxMTKDE2+sffXObTEpMld3tfXylRj+4ZgSY4/PS347Pj387Pj/+7fj8+Lc3HNKix/XLbFORgYnE
				7pbYacTw4/ql17sb82DAQaweR7xL8JtXP+8lDXG+hSNliPNvfKlDnG8NRbmzlx3i8KOvaohzbi/9
				3+Co0Q/mveAQB7twxIc4yI0vF+MaCxKwV+bxFR7iHM97+bBYahz9dN6LDHHQC0dgiIO+8YXDZuly
				9H8FTg1xuqnrMMss/SeXOTsuHX3iM02SG1/CEOex8eV0e+l39LN5LzTEwaxX5xZem1zz6CcTF2SI
				Ay9QZ4hjavcLxcZeFaPvHN/e5J8TTK7sfinuWALF6NsFMGWIs0eqKM+Tt49JPsSxLIDBIQ68vpxD
				HNMgGI5/kg1xLKtgcIgDLyNz45EwQCeTeYjDWAprQxxgtfiHOMbhMBfjJB7iGNbD2BAHWBT+IY5x
				TIwNcUA9k09IBNwbAGYeMgrANQeJGkktrVpwLgAnADUAswMQBAXEPfjsPj67++zGPD7rMfvsrs9K
				lSiXUImHKFNVwKoCPvDnz5CmERERBWJ4jl/cY57dy2cXjMTFvXx232fXeZ/d99mdfHYnnw2OpCvu
				5LN78Ftttb2B7e3tDWzLli3byJYtW7aRkYxkFNvEKEYxisnEKEYxisnEqEKFkqlQgopVkIoKdfj5
				NM0X9rkv7HMpFibM5/N5mMM+85ndwcxMzRzaubtz2JVwrmqXs7mpFZhNsBUIgZy8AXXZA1bcJse7
				KIC78XSIw1hn+NARpGuIE+xKPk7j6RCHGK997giSNcQJbLR4BjsMpiqyBbb7RzAzq4mMILVYbjDY
				7+QPcdj3j3KhMz1DYrfxDnHSHrwc4uTd7jjE6XWekNyN6yzk5H/FV2R3TYbEUiZMbjx9RIc4KNNH
				cIgDDwLTnBv3xU7GEIc9fRSHOKjTRxhmsVQAk7sWvHCASaWj2ahRrQgY/TT+JUngHlgzNHo8GXvg
				EgNvwzFRBSqgQBWogAJVoAIKVIEqbEIVqIASMGEVqUAVNqEKVEAJmLCKVKAKmyCQgWBjcgwJn3nv
				kw1PG01lYIYDGZ6A+e5O+OOHBiDXzJjEDQ/ObNI9byZDnPMuFI7jhoHjnewhDntw3Ic4x/0oJwZu
				kNHZyRvi0DPeOMQ53ZnCMIulApjcdHEKxsNayRAn2KPyiMCN8jk7eUMceq4ahzinu1UYrg0zDnay
				hjjsMPSBpApviJDZyT/EoXf8YYhz3rzCotUNgr2TP8RhXgHqQxzk5pWLcYNG2Mkb4jC3f/oQB3EC
				y4VBGzTGTt4Qh7RXf1k541PawMbgTPo7dGyIc9vGEiDcoBF28oY4zLWgPsRB3MZyYdAGjbGTN8Rh
				bgT1QxwU58nJ3Oh2OU7Oe+swxOmOZr0x4AbB3skf4pB31H2Ic9zQcjFu0Ag7eUMc5qpQH+Igbmjx
				IQ5yVc0i7AQf4oRbQj4I5ixvvJOd5H7smpGxZIc4nFWhhLITcIiTd8BziNO6tZVDqw0aYydviMO0
				PvQgZYwe0apaiDDJZY8eaXorHnlQ7S0Rhwyp+Taj0naD0t33pDukxrcZZcQbgIY7WUc4JOTLjEnG
				DUrjnawgHBL+dcYGzQah253UkQ6p+TajlHAD0ngnXRn9bIcJdHS0jVqPBp6AXJaCBVwfAPadLwrA
				pwNJdkuy/O9cKwArACoAioTIRWFEEuSuxpC7miEPcncgF2gACTSQA6kt7u5D3N0xhrjyxN0Vd3dx
				8e7O29XcmJTykZKSDPlIjfUazRJLLi1ZLrDGpJ4mtSB3JSV3paABGpnI3QMSFKAMUVl07ee9Wdu3
				K2zCCLpv3u4KdN8CoLvPvN19u4vZsH24XO5i3gHKpjL1sLd72HtGTJhH97CdrdAAMWLECDAhBBAT
				Y3X3MW/3MW+1dKS79OetRDmBnPgRIAgBghAoyETCiHDjXI8BQ5xpUyu5NooXO4EMcUJ7GJ4hTmKp
				ejBuIxnikFak7RDnbF+DGeJAG84z8Y3fMTv5hzjsXY80xEGXkbW5uvEcfifbEIfveWKSNmNQNlg5
				k0nDPkk7xAGWeE3GjbkQD3E2eyf+LJxio1YjAUNGlOghyeLFxUtZYXJ3+c8PcQIrQPYQJ5z90Ubc
				mC92soY43AWhPMTBnBGiEG3YODt5Qxzeev/HEzFJFS12cndRzQ9xApMAmmbnhpJuG7PHTqAhTmqF
				QI2zN4G+/c/Ak+tp5Yn7Ohm8puBgbR8P2LDp7OSD2O7CsbdkQxz2nkPB3Al8iJOuQliGOFGsOJmw
				8eULnZyuFGlDnHeqiN4XN477TuAhTnrdwh7ipDsD1hBniVnZ7tAlbR/iHEwMMMSdQEOcUGZlu8NO
				ZvQhDsJKBx7iIIc3GHG54UbMMNYQh7tmlIc4wH3qHuLIHVc2AsPYQxzurlEe4iAOiDDhasMyyEOc
				Z5H+Yw8nQ2UpK+xu9b9JZuFIH+I8Zo4oRxvfzgwDG+LEQzf2ECc5c6QuVhvvwwxjDXG4AzF5iIO4
				W8CIv4GAeSd/bo8+9X70/AIL2N2q/xHIYPSIC0cfscEjPYz13O/o0V3izc6UCjd4GKvBzVDabJQL
				h7EengzzI9hpyqs93I4ef3sqgLWlo2Yv99Hj2Z4KnNbo8Z0nlHBTVaMP1tOmfuzo+zkkYYgz19Pi
				EKc0qw5qqR4kYiGlD3EQ5pDwEAd5GInHYhoU0T/AggHHO2kboIpDHIRZBDjEQa4jgSEOwjoSSFPR
				IIEVUDvEOXmZWJhPiT6v2TASHOIgDCPBIQ54X5RZq6OfDSPBQxzkKg4c4iAOIwFe6+hxm0jhoNGS
				dIgTDSNZQ5x0dkot+bxNaIhzXFNgBWBPetbYYD01k8QmkmO+YzUA1nf02DmkNsTBziGhQxx0Y7WH
				OGbqmuZsZiEc4hxWZ+QhzjmHJA1xDmNTXAiLSWO4xQ5xDueQCKh39Jj5mH6Ig11CwkMczAgDGuIo
				tzn6sAZzhjiNJaQ0xEGOwaAhDuKCFafSOIL0/nS8GwDWVCAKsDdj0puSGhimNBsAHgAcACIiIgJE
				3O8Tc3th7veFuX//eKzVapNt2ybGtj/GXn11NREREREREQ0NzczMzMzMzMyc8/8vpYiISAsWBFab
				oMHXDkDZB1TbABUboBd73N4Oe8xrjD1fX0+iFkf0D1UPNdShhhpqUHUpqJoWBDUocAKBnqhR5R2x
				hRFCCCGEEIF9ESQECEGDoJHwM4b6QxzvJu0Qh/eaOsTh7afIEGeONs2GD42GODnf5CFOftvEhjhp
				uWlDHN1wAnPfGAxxursjO8TRw8sY4tSaUw1xvPBU5jeUvWRZNMRJG04OcfocdGQsX0OcOgyFpE0/
				f4jTs1E6xGkMxmuIc01JMcSBy8Ma4viKVKLABm6bMMSRdSMMccZwFUNzjjTEIRvYr9g5kok3xAkL
				WQxRH9gYaYjD1BWvdfR647j38BLGSEMc7FiRChrihOmsKJyJVoGHOGj2nWH5gZmIIU5MZ3kztj2H
				ONSIlllnIoY4YQPLIY5ds+shjsl55DuQM/GIrV4CapuqN8Tpt7eYMxM9xKmzWw1xxMW8hjh2hwlD
				HNN2gwbkJUMcssDXECeY7H5vNMTx4PN/ZttziEPtThniWA2liSFOJ7tqiGNbShviwCmpgbMzkYfx
				WAJqW9tqc18e4oTXGaqDODFSvT1qiDNbWR/iSGNY+xg9xLEZ6q/lIU7AUJUyiCNWuH0Zyx5DHDoV
				5hDHMiwlChrWZohT5rQ7xJH7Xsm66YjC1pZgiKMd4hiT3Qxx4KaxNUztze8Z4qBZMIc4c2Yshjhc
				c/JnvWCIQ6bHGuKErfFRxpPPQZwxM94QR8+bwRCnM2P+zCefgzizNV4c2AzFMLWaKG+IIzfdoEDf
				Vt3SXlK+UrpVuqy6pL2kfKV0q3RZdUl7SflK6VbpsuoCMlIt+oCxBHaIg/P1YYjjYSNcYZUhTt61
				yxCHW/d8iLMb4tRh/A5xwNb9OB+3t8SrlyGOrehpiBOjekPc5P4Mcc4IVCtZb4iTt/hxiJPNvh7i
				2A5xesw/Qxy4xT/iR/ptiHNjVjLE6VYDdIgz7f0d4mDuB4ghTgezaojDLwnoIc69ODCGOCLbAw9x
				zlEuDHHQPQI1xOmNEmiIc7hl8BR4HTTEaa8f7BBHt7wVYEyEhjjt6YU1xJEymawlbrR8cT0x/QfY
				+pB1d7EeG0weAMYbLQ3AJR0/AEkS0hLZrYpnJAAmACsAP+qPumXcugWGbodz6FiNqqpjR3WoGlRd
				VafhNFTVx1VXt9ARjtZ0tHa042itaEfRWtGjaK3oMIrWSo/SWukZpbXSo13pGV9fMdQ7oN21ewhT
				hLlau7t2d+1jZ858RJAhL4hBSwgCzIJI0KIgsrbR2tDcaFoLT57vzW0+sbkBmy9s22w+bdtjvk2M
				uc/dF+YjxNyHuwMTCMFICLCAHcy5AYGfqDHB6gHBhRFCDEGGSMA3ESAIAYIgIAIi4USYYdLTAcCM
				nhaAq7w5o2cbKfEOHyx09Ly+XCfNHj3b0Ih/GPLo2fjvbqQonzlRAGn0bPx3tTMUl0soQR09H/9d
				xz59ccQYqbLX0fPx3zXEKRNMcbunoSFOTDCbIY4f//Ehjp9g8nFwZdz9CeZ1iFP2KAnej9dpssY9
				HckQxxaAOMR37UOcmWAGQxxzh6mHOHaHKTW+qRZis96YB1gTLVaYJV6maqKNg9V3PNAEhjhi/GcN
				ccyu6Ji5bQEzxBk7zGqIY2ZFx8zX2yhDHLTIlEMctcM0DnEkz7KWk4pvAelkFII1THiHCYDtDK5j
				bvOHOH6RmQ1xbIepDXHMDeho+G+jDXHYIpMPcdwOUxviSNvO0fJtoxnisEUmd4PlMcRBGpgErzip
				2GyOhQWQpkw69s4ZF6SFeEAC2DtnXJAW4g2wpjsqGIvgnjNMqo2xeczgjiJmlkkcuVRmtA0n4pqz
				dFe6EiZ5oMPCsxTtJ4OTFQuGjFm+A6XADZA3eDFn+a50JUzyQIeFZynaL7sN0GnQYszyHWhKT5Jx
				lwXOUrs+dhsgPm+bb4jjVpWNcV/iJE/TEIeb8lVrDnFAaWm6I90QZ95SBnieGP0wxMFoiDNnlAEa
				ZmwAGIrlD3EqC8q5ozkns5SGOLjZ3rLmECdKlqY78w1x4N0kMBMsq/ZYhZzulJvNZBImEK6HOPya
				ZmFDnL0Ocb61ZA1x4k5PGOJI2pTSQ5w8DnHSUBLBbYiDbe/pgljrtRviaGWI8xtJNMQxtMU0DnHg
				MFhryw9x9HkkGeKY30naQxwUDHHmMrKGONEmD44Yyx7iYGCIk2uIA40i4RCH877QHuJISzywOUge
				4ozrvHCII3n7Rw9x0jDEySkkGuJIa0k4xPHc5VmHR2Enk2GIE44nfYjjaTNnGOLI3SQNcaQZpTjE
				wYNKDekhDn5LuWEf3x/ikJtLOMTxvDWzhzgoGOLM4WWhh93xEGfTDswb4kjrSzjEkWNMev0scwxx
				Im+0WEeQtOoECPQfAFZaLxCgFSRtnwt8IkRSWpc/VdVPJgApACkAhw574ZyT8+AwJ0yYc3LOyTl/
				b87vnHNyzsn585zl4dOHM3z4hIML7+YhvHuHcC4iISPHcIfEnHMuwnnMRXiwOxfOgz3COedcQAV8
				OJxzBmqE2lVVvwpcO503mz1VPdQnkFHVVRF11BD1Tum9y47NZe/YsmNv2bEXAQMBAIppkLjXEOiG
				cgpqO+qihoSIqMfoIHENequSwFUPPXuqDkFQtWognY6emYGb6JGFEWOUIiMi2gMRIAQJgiAQkhHh
				LWfpdEOczwgI6bTGB2OGDc8+wXGBz393lGu/Utx3DnHitvbTAt8d+WaeFxpShzgxox3JECdn2WYZ
				4vjf4VL0BoV+9NLZTA1kZvFxhw3QDD0n3/wNjKJRlrvDWGTHLRUBa84euyy7VlRa8O+aQQ9xpFiH
				UG2a6lPf5vTmxpBjoPtl0E9PUjiyNWU7jfHj7ihgJZPeZ7oHrs5Y7vEypTG0kJxzqqcthkE/tOzg
				EWEmWsQqTc2QZYgTZQ9B02bJKx06hzjme3dKald5GWu9xy1NQ+//EOdbRafvC5YtWIoenneKGO4z
				5rLn0ddjW5s/SYHMXfzQ49F6ojRngBwtSs+o0rP2+Q891Mb6oSfz686FVe05GO2GYYgTbZmQIU7/
				QbAG3vAZ0E9fF3qD777MAHD2hbA+nVcBYfR1h8lgs8/E0NMJZvDpcutgZxluHePRN7HUoy3syEbf
				HeFiFW5ko286SSANcSi7675CbfFDnL4FXIY40wY4lCEOmaUen5ZXmhXUNnsFeNKHOPbtdJvE9f2+
				zRgHlwltuOVHeRXCxBaG4QU+jlh9umoNWWKjEXiBrxh7RG6AFjLEyVvAhsskcYhz2zC3FGMeGeKU
				LWCQGaYvMQeIbn3XGOK0LeA6xJlN9FcsDspmLl3viPbVCSZHyStGHLvDdEOcOwj8hjizLfFSAVqY
				IU6bYC5DnLfDXOVngBIzzKMhTp1ghpjt9BOYAQrrW7SHOHeCiYY4dYfZd8hy1XE3hzh+gokMcdoO
				s6I/A4SGODO384xk5rxZXnEpDcTJeoeJ+Z0BImuwhCyGy0d5/DPEERNMYIgTFoDpEMdPMO0Qx2tt
				6R/iyAmmMMQRC0B1MNXJ782hjHXn5L8AVEMcMsHshjh9I0PnEMdPMJUhjlsA2iGOnWD6Qxy/sZ9z
				iOMnmMoQxy0A7RDHTjD9mRlr0J+CPmkuANMQ50wwP5gD66C/E8x3iMMWgGWIUyaY3hDHd8DmHOL4
				CaYyxHELQDvEsRNMf4jjtzBzDnH8BFMZ4rgFoD1sZkbfGHQBaj6Y0YcFIEDzwYy+McoC1Hwwow8L
				QIDmWTgYSYZAFBwANtgrC8ClA9tSkkhWGgCfJgAnACgAQersN4+8T769qD2ruXYW3LqvXG/KasuX
				nazVuuuYb2DlrNL6ffQTLfH3F9Y/bI3Ug/M2ebcX9oC5fjqbjqz3tOCDm9p//9dT/+u70wKuLv7B
				shFssA/WEq2A0wFHkQkk3wa2WcpojimSPzvWUr0DeiOWkysBYP+AsE3aZP9e9J4169oGZkfpnOjj
				mv2wHw0QIJcAYYW1ZYQdz3KiT4GbqAFKvQEBhhGEzMwRqRsRJAQIglAQZo3wEoQrHXqp+lP1h9zK
				uZuWUWTH+Eav72gFWpg2abPXAAp3ZFSvPM+7zrJtOcOX8Ew2vT+ItYupGDssvKMP6LQ/m9stf0ZW
				iO4T8HPk67wdCp4cvCEO3d00oFZr9K83WjaL+50LEMwWaK7P0b+6TLCzjISeq6azlP0yxtq13j/I
				pPjmB7SL2R7bp8JHDxwWuKjd7k0fNv/py/3I1aGBAFJTuRjizA6MgWxmXptgyXWIs1+lSsSBsAdm
				2pzRn8IVmHxeTzZcXjcaJ8DCrJWyCsYYngFnbFmQftpXWExT3xuOqaPtTrm0ZdrHRP8Qx79P4L/g
				PVrBuyqD0VrykuXoK5bSfYhbfpnUd/SlaHWCv53HUtzQQ/9Kk7PLfNaC37H0Y2JyxzDQEIe6rxqG
				OD6s375lTsPiTjY1EmXYLjYI6kQ5RwmEmkXwsLu1IY63favPIY6jwzp9XWKPQtu5+E/WaB6M4iYg
				fNBLD2ZFu3GgQlw+Pnd1+CsEP8aBgi+GeEwqiB496HlXl7BULtZA3/e5OsTxPFKo2Nl8kxPsrAQu
				3e3zk0YPPXAFwzJ1d+/u3ZGjN20gU+3IetMGfrlyWS7yjsWGF1Mc642Un+vDl2C9uGpqi3k0+wTT
				M5pBvQwxxEkZZXk8xPG5mLQD+GgW5eVOWEek4i2IQxyvkxD5uOuf9goDurE+zTYWicfjQdbG8a3+
				7LlyHPYtZlFogZnKBmlpJ0LWq/qqhjjD98nQ0SoLmV08Eh+uJ84jH/1vgBtqTfCO/sHFJs0yq55x
				B6WWJ/A3fJqEbej3c6WJc2QPaAM+D7mMFnkm5QxxUlitUjLEobZ1LpnZVd129fiNYoY4qa0pGf6R
				KgxxPNw2UxJn0iyW2SkZj+ihrBWRJThlAmHciQ80pfVWvUPfnys9gW/RzPQxPo46I+6wLatuA4wd
				AOeVJicAJQAlALZnD5jxEDgABaAFBaAG2oAIoEAr2+q3BtMACIH+YaAfqG2/K19ydQ556o/nd/7v
				P9uedvxZWegzLi9gBPT7eNCDeuyuYCTpgg5U/gSdHbLUwZCFFb/BHkD0l21f2r8Rm0+MHXb0P799
				3FYtFB4rWrIOaivSEajYAO1Ovt95v787BX19R2uJzvjjEKP9Pr5v1La0tt2BnfgRJAiCIBCDWSIg
				wlPO7XQATKCQiQzpEOOOZzCHODPvsDHsXZ0Y+2fjIM7P4UlYZWXxdmuzx998iJN6UAIX9vkRetXy
				IM7nCtpPw9T/l+AO0Fisn7CeuJbGwW7ZDXESW3FYAbq0a0a7Is2GnCFOsjsNN/C9Mb8mWAG8utsh
				zvR9MIC11kzitQdx/th5eNH09gR2sCFOksP3TGTE0cULQHyIQ+laCW6ZOa4zgB1hM0qkbak9pR49
				mX2c10Mcb7sKA2DXJ11NfrfFMTbESd8Iq649LZemJaR3LTeg7SXhT2AyiPPnsMiL9jfcEIeSbQVY
				aCZ+ksWRLyOdFKmPLuJI+8jd9VArDOIoHkU7ZA1wsvSEGKOFRRsFoXPxtYDPhHW7YFqEDalIrRps
				QPdI/rjcpVgvmWdVxyDOHzseL9qj8EMcynsG2J/IxGEXXgO5HeJMHisQhjjpFmIulYBxFGXrtp8t
				jn4h3W3KRhyEAwQHMOZRQ5xkxg2mM20xiPXky+FkyyYrkhZwkkE9pY7qcvAsb54UezujK/v8G+JM
				vCGQ9dEHvP2Qb9vNYojj60AArNNiVjQnPWN5aYM4Pze+NkDGkChbzOrG8pPbjzTx+aeyrEHLIKV0
				NnoMcaY7Iuolvtc69ZrfhVtr7FftDeL82KvEBdkr2xDH325XStoYN+3CbbsRpFt4Llg7X4kIFjhT
				jDiGOJOWAymTBdgHvZQndcfm1T+vRj9/w1gSNPOPZ6N5He4wr/LThzjJK/o06A+d+1sAmBcOm4dv
				EOfnRiQsPGTOEMfTVqbooIRG84y7U45oHofw93cyHdIMcTkZ/25mY7QlnqBNGedd554cCaNPc7ch
				qbV1kJGks6WZAcku3ssQx/Mu1BIuQCYb32WAve7M2nv0BdUOlKGP2rSFnZSm75tDnKmuLHT1Yp4e
				xFHagHo8xPF/uO5CtEwaiBNEj57mrr1etIGGwA4oTLaQMQrVIxiz9rRcMAEgsTa3g7Arko3tGsT5
				eRChq4t5MMSZ24QVdPTEYscfono7+LhsnwWGOOmO7Ba/GKQdAHYUJAqwtQ1EJFc2HobzIQAfACAA
				jzbwBz4iMWlHr+dvlcS48T/Y+/ifHxUWAUwIIISCwRUF/z8ir/AR7cjI/I1Gw0eazkvbdP8jIiQ5
				yvD5r7+hDUFEhmEMdhQdl9+bNGRIXFr3B19kGOIEL0X8+SvERhtVh1bRLvIA+Z+AvguNBmmz+SIL
				7R1f+HvTVLT9dRtwToGc+BEoCIIwiEiJ8I6inA5DnPm9cmCz/zTXmKJfO4X5R5u7kyqwlWeIk3Ib
				+lagiXQFQ5y0GyzO8uaBIU7aKPMJOSf2xZbb43h2cYeOIU66nZUl+JPhv415/x5hQAZF72QR6DG7
				1/HR3ZbJPTushjh+Vj3UDnEo59Uh++PcfjnLNVvo9WUKgyEOvYUUErMj5o61CEvZr4c4RmD1AHL2
				YLdiiJM+BHqCsBvHG0V+nVmjs2VoiJNquk9u49C6cxRztafB1Yc/1O6RGQ9x0q/PKDnEoV0vNiaH
				mxknUV+TzTHLgCFOqtUMicd35fF2Zs7oKXeyER/Krx3dnJM9x1q05egTairthzgpli8UD3Hol+kF
				iw3U2FAU9MKO1JbZIU4qk/8k7wSd5VyJ41sGMPShvRIajysCMTv+xebb43g6a7JliJOiK0avM5tr
				CkOc9FntA/Ctf4xdzSM++o3XdLKcocEaq41xd7qQ/G2I4zFv/T/E8bksIWw2lETunX6IkzBm/DzE
				8Z9cP0BseZtOMEmmYBkL4t2OAlfbtabu5UkNvG6Ik7j6+zTE8b/Uo4ZBHLUTL2qGOJTTvwpDnPSb
				GioMcWhN7BnbZj+HOIvlO1ryo11zjjuhTQ9hz+jLf9mAFt5ld9rfaYgzeTdBGOwlijZXUoM4H6PC
				L0McHxbxSdyWuPxEInTugYns0ftnc7I3pNtmkzE93M6YkyfxG/Fh4338ZMchzsxIos4QJ8FO+hjk
				fdMhTuLKK6qpBPE2BmsCGfq8FGRGVRc8DqroWDzXtNlTCILlAPEoOr8Y+iFOwtz4CM6W4SFOqqkz
				xUMc4u6F5BCH9uKFw/gk1DVnQuhVMxjipF7rkO0f7+OXjp7Gs0uWGyfLiyGOj1sFSvsn9ehOCjGX
				zWkHZ/TNEe0yupdnUJ8Fwx1+5RWLCdgfeKUO0g3s+KSv07Zx81DIZcZnqByZNnTsEXeIoxlYmTHU
				duRJfWBCYTRiEMZadOs5i5Lg4+5w7wNjHmzog1aNqDXG0Jvu1NyRBB16gwtFykl0O7mJhTEKwefi
				0upz2Qpk1f2kkGkZpgmjHLwcADeUIiAAIQAiAP9vArqHFkjvHwFCmUVLJR1FQZJ/QtZ3of2YbCTs
				PkGOQQKgGrMQzOWsnxeOIiCUkU1u+LHrTY/cEJ1nIxs95TmRnQhRzhNhi59JmQlubqiUnOOnaTS0
				1RbPFAmNNnqoPI/rA6H/vnMmA9rVlzkSbwZMMzGaGxqNcc+XI8NQdRZBZI63FYGc+BEgBAmCQAgI
				iTAizCjpSQfTjWqDOL8XzaSzBP0+iPM5mn9AT29oBsjcIM4SsHY0QWW79TPE8TkxXwmwzjG4SuCM
				w3uf7wN69FCbSMpDnNT5rAfs8JkhTqolEpWDOCrH/0k6w909p05bipIsl3u5T/s2E5TRP71wZDJq
				rp1s8nyn4OBulcr0jrcKAh+s2khyPE4OkPle3hvE+RvXH0GYJ9bbAwdlLQ5tdIYWH3L2NlrRo4cP
				cUh2AQRaNZwxdaLOOcC4ffrCoGO0S9o2ioNvFPy6ZcwP4vycKTVZttsC4/P4IItDnCxL/RBxDBAx
				HY5GRmVT2xgnU2R/mzyHMD9/d5kYzkGcj2vzti6jh/b0BGj0r5eBeGYaN0zf/828ymYHBJIvyLrs
				NhjEUTKm/UE2Cn615eybyOVtzJOZD0LZ8NvhAylc2cTj5mX8NJ4OVg0/pogPxmXE1HKkmuqmT0xM
				ctVtdBmTZJUytUM+w40otx1t1rXiMIjzq4UMl+7NEIdiLNgx2hU2iPNt1PoZU8jJvm3gYfOGqTi6
				wjED/z7Tb4jj6ymSv2Zag+OrCQtQ1mqy+A/ifBtp/z+I833UegAfIOMhTpKBwLfe++mHNf6c5qro
				VnSa60YPcmBjmMxLY4jjdbz5/yDO95bfAGQ8O7Ig6bIRTjbK3zcKBGrLWIM4P05RihwT0WH0EDZu
				II5zuEDGF705qUKNwOMc4iRekz7AVw33w3h+2mTzEKde147Cp+8y6oY4yVf4ngBZG/Uscdp9jZoA
				K7WE0BlDjDspS/K6Q5ykrbznIY7vEOPvEMf7XtuDDAg9N4qD3Sj765a942SSt2mVQ5yhsYpsJSvF
				coyyC/boZp8PlsniG+J4j5sPiCnyn01lkWbHaIiTckr9l+0V2PHuAdeJOETqkWLAGzXuutmFDNU1
				cvjnHHy8O70s7Gy2+DfEmT4GDQv79P4G6pZtGW0NeKgxhziTl14klgyhTs4+dsEexdAQh+LKj8oh
				Du0Ks8eMDajDRwcZ/c5Lx88m0pnm1h6qRSRkHwB21ioRkCVpDg92XiE7SVu57WZmTAQnACUAIwBT
				r1Z2pDEIeak625WVEksKx+kq6FB2nXIhkMgrUHVaHJEUhsCasgFDL1ewQqi4ZqoWl6RD7/h4+MwV
				h8Wtf1OSXT1Ur3SVVdasMLSdtd8V98Y16jz8DkgclxWgezxx67h33fGbmV9DVfKu332NvwFBQABA
				i5WrkWyhLMikIvfee+8v85coZjYO07g3psf0Nm7c4/+BnajR3fWxhRmClCI0I3gDESAIAYIgEEIy
				IrzjJNYcqNAbRPNirbi3cIF+7C6cBT+58IoBN8Q5TXmtDnHuC1nuIU5kIwn6EOc85bU2xDmf8loP
				cdp0iBNMecnCqEMc02MAZIhzXM4aD3EOj3zVECdCT4owaXM51KToQdgfhAOtK6+wnnFYP8q1vJus
				iRzC5g5xjmxli7LJ6SGO4WZ1CDm5GeIY3KIOzeT+0Q/dhDp5conDHeTWKxviQCrAEQfmQ5zlYhd5
				iHN4S6mGOOF0lLMhTuSm6eImLUOcSFslCS0Y4kjcDF0048bRO26BsiEOw2KX8VoJs46RRhxoTEUw
				ehF3Eg2aOjBM9AWXJ+25ITkxBnYXWUljJ/rfLZBs1xd3rPn/V+HXEOc0zDUzxOmYwREH2Bu+CB8b
				9LphLru+K5FxV7gQNR7iHA5zXb5NMrir9gOGiyyt9NHPrppGrnlgehrM2AWDbBg3iEO59Oa1HwcN
				cfgML9DAzUVkM2NlWabjvmKHOMYF05bfG+L0NpSLNrBVvMdLXQziEIOYe4jDw8iO9y3tHeKYN+AL
				mjXE6ce7UQXEGXQ+814DRwfszqbVeZ+xZg2BHr1xESuG2dCHaBcyiDNpXElqmjcmnI5+7PoCF9zK
				yyBO6hwJCU7L+0Gcz9km2sIbN/rh0RAawFbIQxxjGMob4oRXPqWi4UbmZHWNNhju7fDqGqCsdLgp
				gzj00wXi2ZUwji8Mg8wevW8Vg7NwZOA6+ivMSI2lI5n1vXzctKpjECc5QNpwGky7uwepfeVXLkZb
				SJrj9PDulBu9vy6VA5rZVbQsG+Lkc5hCtUEgf7JuMIiTHf/PHFPUaLRMhzMQ0iAO3exu0i1fm9xv
				vT1Y7vBNeCNZ3ejtYRnDXBxpHGt1GMRpApYDetkxAZ0hzmG5MjHcNZDFGkehEnByoS3Sz9ica+aN
				9AYzyN2vLuhmd4RJ04M4lCtsGn1fL4Erq4YlTgJLDhAuz6XcIE7CwhIN2MQkPcd9yFmDK00OVtIN
				FVyjbqAJ2HTg4wxxOLb2yYM4HitJ1AZxxt1IudjGQZpcItyoROmWKgZxUszBkoHt9Bu9ZaTFmDvC
				OJd1htzxNfQdANdaMC8ALwAxAJ1y5y0HxHKf3vv0/pdyAwMDp0Hm9IZpmIZpmIbpYXqYhukzMzMz
				mxrNo4SY6UoCv4yyIDOZyEJaAVQTgyG2a99QRbwNUbPKo8lUci95Su6NCpTkkhxDQysRkinJyz0z
				k7AVSXpA0QwHWdzifm5yB9Jwk9AI4cAQJkQIEYKEToSJMJtOhJnJ7IbQVXfDdPs/Q9vm6fwEzi88
				i4TMfdMJvRPuE3qfze1Cu1/4D6H3WkJxaquYVJCoadEm2g2BnbiBbekBESQIgiAUgyLhZxyF8hgm
				ox+61Jpc5E5fHAPHDRU+xDmxXh8xdsYc4pw30gbGXKaD7TTJ0NO2tlYS3xCn/wUTOcQ57hPC6A1z
				ZmkDizuxWHB3eyQhuwW7neAQJ/rAJ7GbZeEQJ8JE6wT2D3H6q2XEEOf8LYSF2zp6R/Y+dIhzfnC5
				8EnLDxvVQIc4Z9cxsXMSPsThcbmiUVkEhjjSapm3IU7keUh3O0SgXL5ziGPiBoMMcW72yzps/awx
				ZsHlTu+mjirOrxer9RA3iJ1iGDOqZm8MxNUyaohzPldW6S4FylSoRVyuo89MrBMeWfKFOc7lol9/
				GvAYEMTZBoo4TIW55Aj2OiRF3h4CYKvjbDmKESS3z+iHOKXT9kRQ1d5iMs54zeh5kpelw2VcsK9B
				5+nLS3zGflHIhrYY4nAeuCpDnOAW06XMQEcZc65R0AZn7gFvvq1SBt+Iwy/QkXLmdqoDd87KNvN3
				FWxdGCnZ3fHDkTSWgaN3tDzq8u4OoHkkDHWIE6tDHMEWmMsQJ9LmqgxxGMtUFEOc4wLYdIhzWLWx
				DHGiNjK+/Cibf92ot+KClsGdHm8MRfPzqmXyS178hXZ6poSifF73jg6ueb0dy+A4tDANGr2DgyFk
				iHO4/1QMcaI25/k7uFy+vsCf3wfiIw9NsvFKMMyMXILjvS2TYVd+4RpQNHrTamJ3yRUvaohz3kDF
				N7ZSMpJZ2lhCcsWLGuKcNwDBhjiHx0ZnWCI2Nurq4GMf8JoUzQ4Oz7J+bq4w+pHm4yIMYjNZq8uW
				Jbo8y+c1GYyahjh361yzIc7BMtrmXZl09DObXMsQ53wwWAK72oBrZdOatj/23PcQmpwd4hgOcM0Q
				J/6m7gJPmg9xIlfucMf6OMSRJ7q8DHGip2R7iMNlHVpG1pN61rImkeC+ST5ho0hOcXJxiGPcj1q4
				TIqgTZqjTw70JwX4kxZDnMiSlKhxsoPh4p9cDXEMZKhM86yfRd2d7AGWbnPsjtLbkIED9leQGAG0
				HQAWGCwOsCXpuIROkp12kkQNoyclACYAJwBj9NYkqqDVKnqBa4hWjUpSAzC1XuBUKlQ5NNKUlpaE
				1BBaCuUCo/L27X6fCwrcBS0XtMHgYFBwwx4cm2mtpcVNa0TGmDExVEOSHFhBGIGNj/HAo47OM49v
				uF0ohm58ESNRMkqQDcdF1x9CjWY+IPL3MZhCFvLEQgRAyEGC/CsW5AnyooK8g+xtbGzeE5lz08TE
				ggXC/Ge4eMM3DIGcqOFR7qGFGaQYIhIiOxEgBAmCcBDHiKAIJ0xaeUOcAbbJzMhbf5MMFvLU6okH
				d5qGZoiT2cqzB144xsQ1/eBIqmrppHVI8De06zOMGxniZNcQWEMcrEEH9hAHa1eCNcTBmstQ0YFX
				IabtgneFDnGwU3e2wMsxk1zTs1mAuV2pKHZ6vCHADL4fkO0kMC+3NemsHg1xenbsXoc45cKco8/O
				WhmT9WvD6soKh+RjZGFIPMr1BVsDEU7/8oY405Wed4iTWWyYa47e6dVXMhviuFbunrXNXJ3NWmv4
				ECd52+cWl4tx/mp/npqbp+Gc/nX7T28EH0Xxo3dftrYM2PtnINognsv3SV5bdA5ra0oT/ujM2FgJ
				DWd677jbd88Vx33E0hLLMJIWWw5vdjb6grZWyRBn5tLOsTXBAhYOZ8m1Jru+aXwla0ojDifdUVr1
				xk+5zW7jBnUoFomXsVxpl31jzrvZmhFI4Lm6Nzz6775tOJ+0ZU01rVr/hkTP1XbGmyEOmplQZogz
				O1j238znuEXEGVvyzQvq5fTodc5ceuND5EMc/32J7Ga5Hr22Gcl2OlreECdlfdbhGtG700Gn9142
				dCv2HerXKIc43nOO6bwA02lX5b1mOsRJO7+4ti9X5nYKIpcLD8j7DMafDHhPxbnaxKNzFWj0VVuD
				tnk8ZOtk6Gxhz7089DDW3N51gEMP4Zru6+Ycr6dyME24VrWPvgik1acP8rns7o/NOMnW8rk3tttz
				NudPwrjb45we3BeHXgRb80XLGc28TdtsF2y5FA9xfB6kjWe+snFn3poq7qSqsaEbOxz9jzE22hBn
				mjH03KPlR19eRXSEbEnS56NDHK9dt7s270+GOOOFn5HXyjj6h+Wok2HvubK24tu8794rquzeMAvi
				LXWOy6V6gCTs0TcJ5qYM2Yz+Z0ZNX3A3N/ZlRMleONySnNKOkl6iHPbKxduuG+KgHRg/+4undJfD
				Ayxnk5z789g15xas2+504GkQPYr2Rv8BS2Vv2Og/m1zqE8pZLj3lDyy1AnrZDk8YYEtJkgMAInzR
				Lpm5TInsirR/k2uLGXIQ8wTYBPYE40wsMEIjsWGMha8DRWIiMVEkFpR9FMk2CVmEMLYJY2ERImMz
				MiYZGePImDYyRsY0MhZb8BI/KegpYotNWywoQltstMUkitDUxbTFNG2xLSZNsVCE9roOlSDFghQL
				ESEpNhEhKSaJCEkxRoSkmBYRUsQUMemhTqGH/Ep/dZJQp3B1mquTXOVVaf8vieG/pP+P///t/nUw
				/Jf2uK3fdtz262D70oJ9SbYfvm+7DXdBfriXQt9emraXpO3Z9tLaXpKJenTRB/XBoSHq0BBeh3Ap
				PIRLE0K4JOEhGh5CuLQQwqUQLimEeYSH13VohE6YuRTmM5dmZi7JzJwzc2kzcmms9zEOIq/If5FL
				InIpyEUujYhcEhGeEuL/1cdBnZAg55AkhSN/8tIYJMWPDHp8Hbhd8myXxO3B79v/aB/TpbBLl2bS
				JZl0Trq0SZekS5r0WOiK/4q2EY07hM5IENEnotSjkiMqTY9KeigiKv13f0u/pXB5iP+W9hD/LS0e
				12+J23f92w/2b/9BIv4g8OEtc6mGhcPoI2ELX+4OcyfI/b72pav9vrbd1+rt98HBDg92sB8e7PDg
				YbAfHjw7PHghgv3wcdjh47f+fOx6Pg4y9efjUM/HHE39+biei2NcXy5eLRfLG5WLo5aLH0QmDw4U
				ieViyYMvp0MwTzsEn6eDeXrI4PP0gnl6DAafnyOYn/fx7LPH+1zZ+PscxvvMXbO/z+Nd5jh2vnPY
				uPrIChIzjLHo4ZIl0YNkhaWKpSD+iB86QvHDxMPED6Iki4cQXSLuv/YdJP6VAu0gDf0Lyb+Su492
				8PUv7qDfz7crdexgi+vblWZ22NTMtyvJfhvqsN36bSU3dHVH89tKr9mGWuq1flupbSXLeuU3VAoO
				jRDk4FA/hEohWELDiDzBDPVDqMRghW684Aj19UcEh/w+/JlKnank8EwnM5VmJiQ8Y85UGqkk4Rhb
				GhapJFJpYVFQpNJFKkVY5GEi7kUqWfIuxDNvcJiOBOEwZDulBePXQ9B+6xCmsyAypGwW5cXC+mN2
				X3EInQkiHIZspbRQ9HoI2W8dwnQWRIaULYjywiGC/gjbfcUhdCaIcBiyDaXFY66HuP3WIUxnQWRI
				2USUFw7RH7b7ikPoTBDhMGQjpUWD10PUfusQwqxdWza0DYvwmP4I9luH0JkgMqRslLSYkP4Y+61D
				6EwQGVI2Sgt5RPWH2G8dQmeCyJCyUVowrj9ov3UInQkiQ8pGyYs9rD9mv3UInQkiQ8pGqQtFpUoP
				oZJDqNQQGkJoaAihoaEhhIZH0B9R+61D6EwQGVI2SovH6I/bbx1CZ4LIkLJRkoUfoj9sv3UInQki
				Q8pGiYsG9Ufttw6hM0FkSNkoLcJj+iPYbx1CZ4LIkLJRWkxIf4z91iF0JogMKRulCJMwUkSQX3xy
				pJMjnRxpTjkp5Eg79WBc3EjmRvI2Ur3gTdhGEo/euI3kbaSw/pj91iF0JogMKRulLhS9fofsvg0O
				YToTRIaUjREkhQhSBEX4I4LdNziE6UwQmZlz5CJudn30+OP/bbHrSpA6OEiYzWIRETG9yYLARCYJ
				K8Sn2QlBwCw7IQQuCIzsRbggICRZk+NaKYjRCV5uumsImomOXGiuk0JAsXmggAMkgAALOMAABThg
				ABHmMYEBASND0WY0lgmXCb/mmo88xDyEoHnYfB7OCRf5/o3Osjq8cX26A0N/73a6UKqLTkzah853
				6FY5dKFsWLQTt6ETul5Cty6Ua2A7C520cgh9hK0KCTOhnXYcYbp21nWdrus6jmbfdF0jdFIJXTtp
				19CuXTu6XfeuXbt1oau7tms3ateuVoWqwt6pE70b/511gaFOnTCdRCakuE66IkTUERj62X36+aXD
				V773oZ91o8dtmXfqxGGo2zDUaTgUiueuQQxCl31XRtdVWkanNcpQ18DoHKTDThOGOkkY6qiQRXgn
				k6FOJUOdQ+hMJyFDnUiGOmqLETsFGer0MdQ5uNNOYQx1mjEkoTKjZCHstDHUSWOoc4h13sliqFPF
				UEeFBaeTiKFOFEOdwzpSpxBDnR4MdZQXa6cQ8zDUOUiHnRYMdVIw1FERXOid/IU69Qt1DqEz3VAW
				6qhV7xRfqNO9UOfgTjsFL9RpPL2MksWpT6d5OsmbziHcefB0cjed2umosPDI00k6nTad1o5s1NFM
				J0vX6RTCVEaCSJgRjYgsDGVkEmEk08kz53QLEaaL4BnOjAg3M0JON1NRU0pm+k23mXYXxUxnMiKy
				yYhwI5KpNhSJTC/JZNrp1ulC51QN6kKcLipciNOHkQfhdA5jMCwkThvcsNA3XQjThbrppgvNppMg
				CwtxU4YRBgnTLWy60DVVmC6k6SJIWEjTa7oQNZ1nCs1C0rRyZ6HHNMR0ocY0pjObmMpmjOl0pphG
				jL/ZL72cml0qk/4fL/XjMl3aSyu7pTJJZTIjFVkrpVAqnIyVVkrJKq3IKpVbGOfElFZ6qYQg5aTD
				DUUo1aWjzggecYIhuBBPug8vs3E5mrCJCRSa0s07liCcbLIthLN0GqVJSEwsthY6pfNI106DBJEi
				ShcipXOQjjqDnrRQCC3USedK9+Flm8tpW2whTTpbunnHQRjrBIkWu0S0VJoUscuS+npILQ1pCAkP
				qVx6MaRBUuqMEO/6y8bVGTu8fHd5PTguBrLzjoPQHXbWmJ6FlSnN4fDlu6yrlzXbToPMsGzFsg7R
				0Bl1UBVilI2qgXXZYZCw4DIoLEKQAmt23nEQhg67oBnOfJZiBLGiYf3aoZ0g7MxI6IjIRjiR6Yh4
				QsghSY6H+wRShhRSFBFGBjfLOYk6gsewLchsIgYFGbdNRJvoshCjtU0qarIZQxBFWwhFnKaQNnEK
				Uww6VrKTg9QJwQ7FThKsJmrBkuwUQesN1Dw8iGhIkW+X4te0Ly5PetxuuK1p0zixFLYm8WbJRM0L
				S+FqCrub3rBG22kfKo1pKF3fVtMatXSGGhQhaCFooTNSCJOgCWOQQiFoIWiTFkGP4NehMxnKqMXo
				MX4dJiMUEdFEtIpoklALKSTUdFIzqakhUgukFkIhUpsQqUlCIa7UGCI1LcRpnKbQpkVo/+T3myI2
				bd+08GnzTZN80vhJ0y5pkqZLWjzIPaJs0eQISZslLTi0cWgO+XVwrGOsk2NdOEKxx0JuY22si1gX
				GqE/Nv1jkv4x9o9p/WN/TP1j0cUf9DuEuB0i7NiCHQshQnZsgh2ThAhZdSxEyHLsdsyOKbixCGF/
				3nbGDZ2INrZpY2Ei1MZm2phk2hgnQlVjbog1xDQhxGIc3jChQYJEhBCbhBALEqEQYiMhxCQSJkYJ
				E9NkJjYTk8zEQoKcMxxSZsOImVhhImwjmvDDeWLTpWgn+DDWXbkzDTJBYUYjHOFGxFGTRhFiptil
				++JaQg2PMJWRIA5hgxuZREIoZiJ0yi0SLqNhEUYsCp42w1SIGaZrhjlivuZkhnmbYYYxw+TMMD+b
				YTaYYQrNMEOyHaZrhjmyydJxCo1rBPHzcTg6YpgZO8iIm7CEQ4hPiBFvhl0R5QVxEFAQEeX4JaJE
				HBQHgY4pyjEfipLLiIMAZxSla/FN8J+o+6zDRHXMqDlRlnFMlIOuRFlkkSjHK4mSOFqLckxHlIOd
				KIepmw2PhnHwJIwP2yeILIvXnlWCGWZBog8dYT7JngeHZ6YygRIzTqViTOxmtOHhwSM1A4NITYbs
				UjNCHyj1OFRMU8QJskNTnrGmp8KaM5OxEHYJTfPhWiumNIqkSVNWR5D+aDPW3aEzo00HgZGNNNqc
				bilktqJNT2gQkaJF06YetBnR4PzBT9BmeHD+4BU0H8z98v/9/KB9sX9+Hj/oIEDPv2czbGnt8dwG
				00FgKp3H8myuwUFAjbp0O5sO09AQglRmZ1NC8PswmxEayCDw8YRQBwkzZzPMpsMOAqHQYNhBwMEG
				JVgzB4EQMQ3GZfYYBCQqUVkQRwwCC5FLCKGIDgIREjOEPzbLEPYwMIQ9DkNwDs4PQQY7hGDMZjME
				w46FYNjBsPDNRV+IUV+4FcJ/FcIhtgcFm4pZMdP2g3YQ8IPhciN4n6Angj/BCHaQoKULjelP4Ze7
				IOCH+3e9uyAQ3sq0g4DclOUgsJtx+eMgELcEfY+DgD0StINA8IIEPXYQEF+Cs0xPYNCyDEemu9k1
				syDgmuGzWtpZECiDyJyZBYEgMkOKcGQnGRmi8UE16ot1MPTBEz4Zj9IQxk4LC2oT5LGZL6sZFspN
				2GQUIlC0Mabt45h0PWT5nVBXoUETZkRmRBGNnEnTZMb4Uh0KvXjCQ8ZBqYSxoYWIkD4ij0/4EjVl
				oYwJCxlJCCUcET6HE94fLid8jh+ehzcOR1gPbw5HuA7vDS/CdHih4YXf8NjwIjwNLxqOsBpeQ3gR
				bghPQnibMEN44Ws04U944VcTNOGZ8MIfjWjCmvA2lGlWCe8h0oR8SnhBSseEMzyKMIzD8EIoD4rh
				ld5i2oUnDE/EhDcbL25eUOtjDX6oR0I5gZMZRY9vvHbH5Ica/KlHQmUCZxlRFB7D2t1wG27wQz0S
				ygmczChqdLx2R4Tlxxv8qUdCZQIXZERRhDGCPt9xuQ83+KEeCeUETmYUTczMa3dYfrTBn3okVCZw
				IiOKQsYQdeGOKvQRGvxQj4RyAiczihhc4LU7gvyYBn/qWZgKJ3AyHuedNg8CmoQ07xYzmcSlscXT
				5UHgklCgZ3knUk4eBCoJTd4FSTidhqTI0CMRR4r4bvhOwgcBSkLkO2/zJCHxnYIPApKEvnchyx4S
				6rqghDpRYV332zHbnRpCQp3a6SYk1Ek2XSgkGnrYIfFwyCf+aTzskLiY7RQS6t8Iit8h8Ye07T4P
				otBZvrvt7r7rb/e3Qhcezmg3Z6i8bIGWQ+VzWN52PEPVXYa2ffvA0E5nqPeiErq4Q9t9HGRC5wW3
				XR08dfCELji47cYMdZownordEBzjtqMZ6mRpqEiwCKWdzFCnhThIvnCIw2z3KYM8dBaOZt2uJb2W
				9EMXGsR2U4Y6yaJdpe1Yhjo5qN2CrIzh2qme2rmMOvYJRyUcABBAAAxAgAGBVgpkyJSQqkJQjQlG
				GTwZDGTQXHD8uu4EgYaGcM6ICLkxUPoEAS12hdg/uiNQ9kV5D95JeXd4p7xT8k4tFNY8pq64Xmg7
				oXvozqAY1KmoJEhQfgQbdv70d/Y7wzdfIK9xn02zdxZmn5nMztlm1yxmv4yy7JUF2Ud2kZ2yT3bJ
				HrJzF3Ev98D9wp3cL+7B/SNv7/awfbbLdm5/v+9/rT2o2r+7+2Xn3muPvWrNvdyrD9cK99hjldqg
				3/X19NDpM/2cQrd4qPbQmKfS1NYn6tD5WZWun7qqx3XqvHWr9s9arYP1YJ0TnblI6NSpzzrvSfq0
				NuIKb4Shq1MP1VidE+z0SXXq7KqvOnU1qlM6r4XpDjorOvUQdE7IzEWm89QXgpopMERgNEIYd5pR
				b9Gv06lFp3Omn/Jl9FP7pFNjXlPtMfqlU7de6VTw9FP0ZHQGmTLhyeinWgkKhQZGaEr+UgafDezX
				EK6Gxk/x5qSB1Ml4oANFO1BeCC7c4XI7XscpOWyOnzrjpx4/df6UmNU0Cf85EzIiCRMEeIqarjNC
				dU+cD2E8UmE5Y5CNOArq1E1XQkwhzEickjCmyEfZHhLOOOsw4SHOU73OU3Gep6RLl8UpW5fFqTgv
				MY7FcZ5xer51Xg7HeSp+l6/OeEPjPOO21Oo8Fefp9Z9bX+768H5T5to+VGoIwTRlmlHpYSGYphxM
				B5ueYFJqI4TwkbGMlOVsVmoT5WgeKIeHU5RaCfIgFTmpcsQi8XOKmneUKPkpURQpjhJ1nqIaui6M
				pyhSVMw0OzVp37l73ts6JYrCjBwERPTYqUluhBriQQp5XrkDPQ8pPo/LhMfnofj88fE/98W95WJf
				7Et9cS/1pb2EO8RBXJu2x3YQsU3bYcSy7de23dr21DZrB8pqa5tvrKkmBDoU7mCBvx1B1wSB3/dw
				PvrHM3YQmMtlqI/+scYOAno8xqwlJgjYFjcmCNTBQUxaYoKA2GIHAXqemBdbDvUxQeANccqYIBBa
				1kFgKg3RVBkTBNayYsQEATVKs2EPYe1DZNhDWMND/GyFUJDfI3NG/owcRnYgyuZMluBA7C2X0EIl
				SJiUsEdCEcJBJMyHLYmw5TbP4evywYFOvQ4C3KkwX9/U51oO3mzjzjVNzVzL4Zjt7Vy3lNZaFokN
				CqJSCjUo1CAOlIJaT6BUq16gFNT6Q8lyGEqWKVmmZDkUakzovVA/7UeYSBD4SNiHhHDPRYJAxwx8
				5WFmZv4Lh/qD0jy4+tL6MhWKNhLTKZY/QSLzUtzx1ELlGTqcQCHZUyL9NZwyHYXaLK470OdqBm3m
				HC+tE5bnD/tBrTsjEypBgDMN5FwqG1aCgIaa20HgwstDsOUOApVQsnIHEUoQGGFgZRQRBUoQoJBy
				yuSeBAEJJXfIHQROnrd5s7wDbw5vk7zHm+IdvPmdwd4dAtndYRcJybBPIkrIPSRBQDaHULt3097e
				hQSBNxYS6DI4wuDE4M1gGAY5Bv9hsIELIwrCn/MjTB8F+/jDPXfHnTfIw4SZGeGFuwzHmXTF4pvw
				Nfft2jENlzD1SLBFWOHGkziIQiPR0/cs4lIa5DCejEiEIVyts43wUPMu3WmDNDDMcIQVrkKOnFTF
				o2PMxfvBdQg2fGEaRkLwhB03YZIQpvAs5Az3gszlGhQCpZOoVIjbm4crDbMXCBCAUxxKMTxLcvIC
				FAAJI4qIUDBIdNBZBgEABYbp20YxLQ1TiHjwWO172KlvQz0to+JwTisNlnSDhUKaKAvOJdwXNr+e
				bnAOKeuz3/qPxS9YOGrfDxsqSL05PVeSkkvIzw2PfScHJT1qcJvFKt0JxL9blV1HWru9gdOuN4f6
				qivWKpIzOzNFeMuR2PSjzNV2oeIbRCb0UJxp+Jhj4YrJkDvHr+8aKju3Zu3ZO+ZEF8fDDMg5UJf7
				HEj3DBKCKCDiibv3QH2WzgrrwspyoL6Zay0T0mKgLqanEft9hnNKkj9EtzSGPO9oXDXRmebu3FPw
				UZQ5P4ZGaq7wXDY9ULdd6wlECU51XlNz40vdlYMcF2TlCD8D+KkzwLA3/sgA1cBaziCrHlwN6115
				e0w8Vqu0Hu6VxLC+eZ2AXYEL6xPp1O4K0Dl1rHx1b11pH4xGxLuCHm62y7J/cO9K7LVOxeteqvv+
				CRWOlV1Q7hvNXafS/S6+rvznOTdWrzb73mnl4e16NBc6icjWI2RhY/Vjle+Oth7X2CO+wYm+xUfA
				nsbqze7eHCy+nLFHa2UTJHcfUfSM1YVlvTG++3TGHrkdTUquP0KxMlZPIXH9eIydiktZBLYBzG7G
				WH1bxzsGG9B/scexhY+tl+B0sTd0/wbNLEGwxU7PtSue2QOWxb7Uhes5swfvir2ZezYgzCqkKnYq
				blhZzCqwKfZlLlaPsG04RLGXKNpt0JzYsb9Ja/8LcTKxD2SHYj0WIqjETo/VKf5OMO7l1kjsm16a
				2P+dSI3YqbIrhY+1YInYl7ElPXotvu9yvRA77ZejYH8zaCD2xaxFX8Zm3D7sDdmGAbwc2XM5zsM+
				l5RZjnqHPcbr79C7H38Oe3MXX0jEfsQ37DTcd0LFivA17MvddD4RK3LPsLdwtQUqFuVc1kstjBcl
				Zi2HXNjLuMs2b7vSsbBHtcVO2115qLC3aXkFa10iznJcfF1bkoB1oUzYxxT3jflK2Ju3p0JqY0LH
				cmCEvcjW0zQybFfQil1MRJhdKT/YI7WPzmBvbr5yVQc7HZtIWtoVngb7ugvIp3lXEuGunsNfnfut
				XG3BTtfGEYd2hVfBvs5d49PclXOCPUXHBZJxlaOTe7mQ3q7UDuxxt1NOsisXA/uUajukMpVDFtgT
				sET8dlf2Il0f59iV94C9/VsjALRJCQJ2WvaFnNgkBkdhsSY23F1JJveC2AjIM8y9sENMzXyxEUJ3
				V6L9daotArFWiqGjXIpmBfj8rjz2633b/CHvSkm/HvOdB+utih/K4fn1sqx693flTyhLDlU7jLbd
				jrQSvMRWH9P+27/MlO3KVG/XGIR25mChnJyBelVveDjdt2Iu67HE48fqOzlO32SrwfU9eSy8MagH
				5Tcsb536m/jUSO3kYDn1ZEEczWOiIbhhWW/q4a8oUKMP9dzkdjb1zUWFyNmgcyqcP9uwaM7kADP1
				pMb4HPc0VKJh2cXUo5e/dq9Mvy9MXT84hyH3S8Abli04b0QyNYqqpU5pqiYNy/GwfCz1FlcODrPs
				lFx7pS6Wy0oxvBhFUKnTFIcJzjJ7WFaBbXAHwcESQqlTGO/Pbot9Av+OB+bPWTsFJ6M8gikKnqRO
				TgDFDOPMr5BG6ihM8ETgvSKRthm65DkAXX3RkLr7yBEwBFVsc0dmoji95kSHmL6JR329yAcABim7
				cu2oVwpfdlcCHHVRvkeA1c+XulEPXVZjCov1ruRq1Bki2O7KIqMebokRo+PN98aoawlZgIY3vkHn
				ET2WaMhhLeoxKk9YZJPvUlHHOR1xtnDjIEU9jFURxgx8IYeaqM8kP09ePb6ORD0erKGB7U/GGRYW
				nWdE2eHLPtRDikdYy1IWcr1DncpLIo9Y+kKu1lA3ZTOr9JHhsvH57AqmXtwedf7Q+ET4jwGYVKEt
				rgVt2PFuoG7BbsgRq5pJD19ef+sLuV2gvolnx2SjVwmoa/RZx8wiF3IBQJ2IrZA+LOlC7n2SYc9F
				tNnr50+PfB6/zB4XclI/fZsrIXX2+B3GWahd+0afrsF+bTzBbaeG/AyvnLCn1ut7T488PJ/o45U9
				vbVlkCP2HWXrRvFbvT49PUKV+BAbb+bpLW+CfGApF3KnhI68eZzeezxd85IuFha1kMvg6USvgfRl
				SRZyb0uPvDI0pZfnTg9Uf534VL1DtclamF829O7X6RgcS6thlIUcWp3+5QIIQwZ+ISffSEbWGin1
				38ngbNz8eLxVb1nTfEobn5SuwYSfVVji9DA3wzoY1kIODKd/svfBwOhUSpmagXTl9XhDkTbw6cMj
				5aE5HPy33PXz0jK3F9cicQucQzVvT1DAFl7mSX2oO9GoNV4RL/FROgvo49lx6uj8jSUZVGLV9KU6
				V8AzbqjpPIk+euZJ8JDhauVVXaTpGh+l4LOYhVweTSe40aMZC7GQi6DpPML7BQOwSk1BPdPdvSBl
				Z5kLOdGZbpPcE2IRFnKdZjrByH/fcSer7yaY6YvMPcEsr4WcsEx3Z8XjIotfyPWW6XQhfcmdZpiF
				HHiZnpw2Y5zxWcgdy3SshH4i66nxW+nCmnk3JfAOplrIocv0/Xl09NFzwDmtnwMGlxty45306RSj
				GnLTi+0xvQ8Cp/chJ3qje9ApLfIbZg7f7raHXOGNHuTTvuzH+ajrW82aaPUE0Wfh8GKsZcdmf4N9
				+FCTlHGmiFnYCgwnTKfBBB1CE7nABH2iSncRFy426wcZ/Ok1Rw/eWrY9BE0AFv64aawbQa98DiOO
				spTj0F2RgS7z6kQqzCy4j5mvg33rY/69RY85Pvyhf4X5JM4nYxZiYgOHhrLDfYAO7lS9/IFBPqz9
				YXm25oOwr/QsxUZu25ovpeIMWISGpZTU1JPvvh5v5Opb89S2DxUMbiOHbc23Et5ownI4LLeteaUA
				nIIPX98buWJrHlD2oZ8BbuTAW/NJ6bcJS+XhCfJMUQBAtjdym6w5zJ1pXmP8wJpDL7ahDuNqWFgi
				mRrqj1e6jRy/ah7Nb5pXNn6o5jgp931Gq2GpTc3jtqzR0euuNTZyRqm5xN1p5Nlm1povWB6o+b5A
				e7VvXQ83ci3UPKToQw2D0a/8oebR+u//lUkSU0+6MHbcyNVCzVN4PlQxCuD4xDvgXXk+zXcE16vz
				5Lq4kaue5lE0HzKYMkrajdSu5q5A6T01FBuuzDZy7NN8tOWDHYvRruSc5hA3PLuyNM3zBdSydd7a
				cCPnbppDST6qMYruyk2UJxmARfTwedLvlHznxYjbyDFL882ODzYsdSPXLc0pEs94wCKsVlKlOU8Q
				Xbp/rRI2ct0ZKtBjQ24fNrNbS53mnY7fpDk0BDNUMx5SxRL31Ij+dBkgUzpYuSrO8YfQ50bLuDqV
				7MONbuRM0byk3yM9a93I/UNzJIpkMGRoGzlIaL4lWHbRV9bZRq4JmufTeygz6GTKQ2fjGoRJWYiQ
				zbTeyOl+5t3tHvFYzUbu/JkjIozBhKFv5HA+880jPJPomW7kGp85l9yjUiYmXI7Wn+N2+NlwhVg3
				crBnXhBN0gbPkdPqI2caAZ1lZrG7uklgnIbxXovG6W5VK+X8/y6VvyGAK7B/VzfPpd2qDZp9qnMm
				C1VRy//XAy4/uOumpFlyimt74nEwxTKKcMALFmgj1+wrrb4bUFVrIyfhVrp74G6cFYM3xhbENtF7
				KierWtLBGzlrTvnJLzdoBn4jh1kpFQ4yoxzS5Mooi7EVQHvLl5U2cm4Ipe1v3WYz6o0cnJ+EUibg
				LEuykWtHJ62PtXimRqqNnJjj4Z134xDd5+oZy43cjUvmYx9AtzYwGWzkyF5JV2fv1hkfd5IKSQOo
				xJgxcjCKJITLAHfcg2f3yCL6vicYtzDA+AN7r8ghfJERbgLc4Q6efSKL+AK+wSK2Jb+kPvjEGETk
				zFbI39cA7j7Dk0XkXDFIC9zgljNgiBysAwmZEMBHltoh1+kfrd4B6KpdzMIacl710c4YboFVktIh
				8xtMxULOpjz+uwBw/S+eTyHnnzta94hbd5z/OtKL/zMxlAc5TOeobv8XKDnIcRvHgtzFj+knxjXN
				SDM7Vv8jXuTOB3L47FMxnuNyWKyB3KwptQj+V7AkAjm9rlq799fmrczWADlXF9bCE7nlDPgfB6vZ
				YlL/mNh1Pw6l4S1L/6i+5XLw43S8/eSpjNBjtsg/CsO6jxNOZgtCYTOnM2mmG3MtX9fH7RGPLSjv
				v2l+u6h616OxI8FPoDUXQCn/4wgm0scesPTvduSV83FO6206Vh3wg42hQPghLPk4SmDodQ9j0Y9t
				waOQMQTzcbBeb57Op7SpPcbJRytInce8PqR6801GJ02z76FMfno6/7Dkf/VOY2ANYQF2c+wE/riT
				PJSjYlCBXqgHnuHzCoYhV6ifFQW4Feu4imZkxTveoxkt0Y53fEZbn+PizMh16gC5HE7zgZUU3Q9U
				DvuNyOeUFPk0P0CUgkNn2gM1o5IQcpjyomZNupJgmWPNpGYsTk5SDXJrU/MGdsklcDK/U3MLaZmn
				S10RchCquZnHFIl/OJmqOQqZSbFLUw6rWR/URMM5n9PVPE9ydto0Lb2aFwQnYpYj3mDN1uT3+28S
				OuRqZc1ZaCdp3CkXtGY8qBQ1Lm1rxjCfRO+gG0fsNcpA89RE324PBjXDs7r0+hqJNq+gVuHwxgYl
				So2OW1hLDWNUF7+vyfybKvGxCCIVuf6jmclML27/10siS0XuBGZGvM44610OhZiS8Tc44XhUSVLG
				zDsjf2byptLfcHaWLo34GC2l+hfpb3jA3PrqYi//tYE54nVapgKWxN/MCbvU24Sqz2sDd8SoUpkO
				osRvhoE1CMED9t7X/oiAzlkK1R/rNzRj3qDNAS3ytQERrSInPCSZmQyPxxSIX3o2SYy8BM2AFjmb
				AJWGVgyOcam0Uza3yKnzlXrhf3NOASXytQERrSIn/PWYuVSIXlINnH1L7GkGfe2BSOXU2z272H+0
				hps7gv2siNcGjaBbqtTVGner2yK37DO0DrcCTb2oxWsDI9qKHCR1uWX/wlsscht+QnHc0rIDkuLV
				MytZ5BRWTsRv4vtLzFdYNdnZDL2BeEyeCAf0ZUGvLbWIPBBrTTzLqjN2UBa5ZH6gddwMYgYQdrg9
				s41CC/6ObbxUkRNVw1ujrFsNcDoai1zSD9AVrwhegvcmqkWOWrH+GheVL78UmT5Ldq/6/n48v7Lt
				jzDnzBSkyNnuYrut0fZX2I5ls/HXD+KZli0Jgzlpwtw3vudYnKslO5E6FFO2bMrfPOLjVmrIDIwv
				J2g7eA2NCJzI0W7AuIuhrd6DOIVI19OE9jBQ+gOBACYNM33z6Z94IlyOShM5wzqSVscHJVatuL98
				wCmTzqiJ8f4YJ4HTK67f2FEHtNCo1oqc8PXrnU5WnV7jFmQHkF/u/Sfy4BcVnpL11KVd5pXj1Hl6
				VfUNdm9T4ZHzi9z26ruET6Y5SWd1wBtQvxx9KOrKFx+g0u6pYz27n+MkeXqt3xv/wyYhku0ZueG/
				dwuhqPScyilnBuP+cvollccnRIn1SZK5qeu4roFA2emA9iL2nmtGobyZZvWj/zi65lfGYtCvXU6U
				8563G6SsMjHvBkMdj8Jy4O+avIpegEGWSuXQk1c9pRT3bLAyyU+cuLKhOC89fu1iopxGvF0wZZWJ
				eV8N1PHNppfvyE3qu34celpc+uuRs+67hXMqMzNK0/WpSPevhbxHLpLc3UvM+wKTn49ca7lLBFSf
				JkqQnM5Z7oy3+3i9j9y+s+tkbyZGpgOQnO6zWzapUmbcIbnmV2wSsfdWoBKSY8Z1V5RXcRVNzyM5
				b65bKKpCzqAluW41VyE5BSCEjrLF8VvDZErJQa/P6gB7RXr3TovCm//bZFUWsj60rw5kvavZ/2+z
				K52O9s10y/5U/lkiZI9Bgm+rlZvANGc5gG/2WieHNzmrwvnsdPXdq3LNW9Bk7vJLLJT36V5hVZd7
				SPEn5Saamxzvyxr8dNnjVM6HKgHNtT3xbjc5ij32z+nq5agKOL2UzZyA7YHam5wz6bXqdLP7KTwg
				hjlqrun1TQ7cCQt6ui3aVJwEHkOjJyarL1WRU7V8em7ARdpMLjOXVud0bZ6UuMOe4VPMk1BUW+sl
				V3i8E2Pc2H8UE3NKuDnlTwC9sOS8LN1aqQ3tL6oQQVhGZXsaULHkql347K3aqB3KJl4imPNZci0V
				+4LO5G21HCs5115fwMxa+h/UYYayTEn+xMBbydUzAerp03H+E4XbSgBzXVm6W0qOxjPQW42N654M
				FfwS9Zw5zF+erhth4A8WerpTx+3EgZPRvwfcJPfdLTT9uIYwp/OqClyT/kTAKMmxd0QMzJelN2/6
				Pt66abLkHh5rtCYrukZhMwVePDw9cMHUBu6y3l2mOF8WjY2RnFtaMbwjtGB8rZzo1PQiueVvouli
				FiK5P2MU6UdiktN1R3JLOkadDJVxJblGsmH04rxHsOjeMaRek5zEw6IuLpWXT1zCxCi5n0wUgY/k
				5rQRpy5VeLH+etp88iG5JbG04ntLahUfl1ycP+ADXLwqa3r4pIr4HJMqFatqYHLaBz9QwKkwuQwr
				lGg9JTeZ3CCt0K3VystMrtmTL5VwrExO5Af1alzJjSZXBISy1jEmqiCbnO41DyRxik0uRgpKvbZk
				epPbmYLO6pQbxQdOLjIH7+PxCU5OjgS65ZcaMTlldHJGEyhzHX+kyvPkdJjqcBMH7eSy+E8CYEy+
				eXKz/OdEnVWlOPnk4rHk7g//+eTUys/980z9QDkZ89O+TiNTVIJy8ezH9xh/u3k+n+GapgjlVp/P
				jTqBTu3MWRyYOVFOgnuWRN8UlisK0KgO1XZ2goFikPVX/px8SisX6dTT1VQpVbdSLhZzmMYYcUVv
				NuANh3qGVBVkyummCIMcTmHKxak7qe5JKsEpV153rtT5t4rNUy4KF/gYfi+8anDKDXqdnvgT2IJl
				3373L28r4zGup4iBzKBofUi/cnR1eUvnewKKslTOvUU4jnvayScnUrmmzOEAujIUamadWgtCVE4G
				z/j3atHNpxJQOb36MUZdbalxZo9Z6wJUDqlZ2aBjiuXTylA5xA+zb111Xx5MYL/EzimH2fFcYQNg
				55MMTrnlI7QzXRUiHyaNx6HFKYdZm+5gTKHnk46m3Do2tXtdnYrRkyVGIcaUw/a9bk1KUPNJIVNu
				xUu2X11dYphylnNNX1DOacjATULixOWTNKVcgF93OV01NjgnuezGWClX/gU+r7Ux8XTCxrr2irpL
				jgLTvX/y9ibD2HT2fF9WIk0/VknG4m3f7ytmLpt74pk3VuB2lsr3qsQaO3bfPSrudg3Nlmqxyhvx
				R+8eddYYB+bm0+EsW1B+MaIQh8EZ51AnZIQJbm4P5ZC48I+CDPF6nJE3lO78D9rIDk1JyMr1Gu1S
				B2/38hNWRkcdZ+y6d3bQ9RqaqddizW9f5yphd43RD7PN9zelGtK0uZBmHGvWfV/j5q67Z8Xdbtu3
				18ZRge5raFdZiVVye91rBZ1lRIHx9PntqTJbF4XCla9Rm8mhLY9pv9+zXerg3S61zylE7nY+hWjQ
				tvmxkeOpBQ9mTl4KYAy9AnqEJvtMTgK3lqCAolxP6WZy6Lc1Ka3MAWNMnsyEciaHd1sDKJQFdqqc
				yYm4rR5h5cDgz/f/l1DO5Ght67KfP0A57c3kgGzrIlal9Tiz/icmEmZy0bV1M24nkZqZnG5tXYIq
				dATefP9ABsVMjqa2ro52ckhNf2ZyYtpaAKnS6Jwp3X6MipmcHW2ljNjJQTP9zeQktLVgUKXT+VO6
				9xiVZ3KWs5UyrpNDYvqbyclma4GcSkfnTenHY1TO5OxlK2VWJwe99G8mJ5WtBWAqBdkkOPPwMzl9
				ZOsKqJNrWvo/k7PH1jIpVbKXT6nKMSrN5LxiK8VKJ8es9G4mZxNbC0HqDI6ZUvvGaJ7JmcJWKhGd
				3Evp8JmcCrYWxag8n4efRTQzOTmwdeXTG3VS20xOBLZ6RpRQYZivnMbgOZNj+1rXwTk5raSPmZz3
				tZZBqAn005SyGaOtpAPTVOHWnbyBmHsAdR6MmWQ5xpjtBF39znJS2QY1W53wqY/z/5g8jCflYbgV
				KAq+tgM8Hfb6adhdDGLFMjx2tZn85IXvgdLpaZ8UMGNgYoFru1bfiUjCxg+2e8N1N1mecnqIWB8E
				UnKNQRdNcDpgAqbVQByPXcVQtZILVbm22Bzjpfz3BMor18RneuUB/3GaqRglKzlPiovC5Bh3cHSt
				JSfXmyYg5zPim3oYaXeKganW31KQzgJVHk0M878lgNmt3osn6mNIY/KS60S3QhRsgT6QpsTkZGcX
				/3eeGM+OwZG0pyZzZ3KbMmViJY0vypOnrS3PoOS7YSiK6Hu3yHLlK+Kp+0ayNrKP9kOi+IaZt7we
				xW4+0TP9HzNW5BziepWKG82gVGhOjkukm8fIDPIXCB/J4P6Q7eTo9azVo9poLT2Kp2Zv3h3zrL/e
				FY8A5ZPZyXHJrHLn11CDpYSeHBTC3by751mRtx+P6f2J/OT4TlaJGGs4RUWKrGxv/o4n5rFUFDFF
				5fv+yaXiWN920yAApmVBOapp3vzfJlZ424m8gH+8b4tYRcTR6EampkU5JjLfPCgzEJOftcgXlg/I
				UY6VwVpp8IwLaLpIypnp7+YZPxu3D/vjpOKf1VIO277almpGWzY1aMpBEP7mdWsF5rXoLS6f0Kcc
				HbwqiVSGJjhFjMrhRgZvnowTN5VD/0J/jnzDoK88ODLCGSy41vfNH39yz9PgTuOjfRPCsn9qixrr
				iMBzKUjh2Ws/MMZtEz5hvm1XLnf9/LO2LvWtPKq4GyZj4t+MEYIT4PbCWsBkLZ+xnOZh1LtZ9Mj6
				DJMT7k9OBjg4zYwNT4LPvJGJyYWPm6oCPet0ffw142QUW+6OwCcjuTlBj8+mKwdGP7dIJ9Ih5xvU
				FtWFkznor/CgN7zuBEO7ckHy8wseq49dJnkwPn3ZHK/6wzq7ciLx0xMppQzKtcpfBTY26Vqj8a5c
				S/ykCc2Suzvm9Ul8u/1yCkAu2QXpk2tOQvw5dOXwhZ+bKVT0OsyiXTlR+OkFpRSH+3xfhm9/9fPh
				evdOCvgZmKqdhXhzPN+PfObHS9xofVdO+/t0AFggZL+UwXcmvZ3UHdW1K9f5PgmyNh5tzCviftO5
				conv81veEzTM9TVwPQZzTwAfgQ+9z4KzgXTy2VKsnMr79EtgLo4xj/4yd9adrsuF2mEsLr9WVLne
				7pNYtO8mblM5FYGHZJHljdebmMj7Ap3QLLt+NRvGpxbjJFE5MQbk8pcPvvkfxez0eopbrnQsBg6A
				pnQADOCLVC6EeT6O+SUT0bN02OzGpdNPR4cDM2dK5dZpJxccFsasjMqh4n16sR0Z9orjKulTTSez
				mOuUyg3rnKvh88Ym1QlgWGAV93ZPpU4gbE6Tyu0ZTm54TW4EgGVChKJYQnpA08OY0Qyuvc02OITh
				pymVs4B5SE+ZLR+bUVQ5Wccm2R+hXqRiPKD0EsmJTJVTgjX1E6M8hh0sJO21Tz6iqztSdWaGXg+r
				XEjQfB1mWFcTc7nk195AhOB1xJ1Ow8oFT5ms4nMbcrst9xobH+UZHbM6jg8VMG53YCw8xRqIvFJe
				O8sRoZejuU7P6x38wK+45zauHI+PnOhz8TvQ0EHW65EPxjlfs7hPivXK+ZFLbuM1uCgAlnkdUBeJ
				AA4rp3XAcirNskSM1EApgeVwnN4ki9zWvpf9HR+lG2m6M9cfzWI5iK2syphBLMf43cYMTF6DS6ir
				eEPaiOh+rChKspy6pyQFBw/CwGHFGjewoqMwXeNPxyarsTLL4TuU48WRzHLBXQ2LPeiesSgdWq5I
				Fu/a4UZCo+aWJnJIgaflzuBkIJgqpzx5r9G8s0DEX8tJYDR2dCs6tyzZBacix/T6I3kADf1PtPCJ
				NKUtJ7FJ0o+DinAki84YmRC4lOpbDkdI3q46Gr7lMKMZ4V4YObuIdVwOVZrZjlCYSymdy036NDPl
				zNx/ThyQdMqXfV0Og5cpt/CrS+He5cLGyzxm0oXD0ZNHqaC8nCopQ+yhYHYpvZYyXSmdhpApzLrU
				FUkdmYII5b6UqmSxb5OP3F8XyOsfEoZ/fClo0nvbm+U//hWJLGy9YqE0l1Kwy83BMGb18z/RfoW1
				3UMbL5etxGxY6MKjl2NfYvwTkmcmf8L9Sk2XZuvl5GgYQgqlvJQmX24XDbNMSNU8l+v5F05OBG2/
				HJGDKa/wc5dCAeZidjC/CWlVc4cd/DLTTRnIGjAnEX68LsU+YKInJPBmPGrH3MCD2DOYK4Zf1iqs
				8VIGF+ba4xcaQjpoAtN+gsUUFy5dO03tZZ5DsS+liZgb3F62ElLH8zAOP+pPwHT7fsUcXuJl86GI
				l9LLmBstXrYU0m++6Q3GEzubghlzOl0XwoYifymtY8tCAjWDeMwtS/jRiepVrL5yh9V1KXt7QS6V
				wgk+AmN6Yl7XDhnegKLMrThd6sQEzjKnJdPHbJvcbljmUtkWYgsFu5Sa8wZeSveZnZnDc/BjYMRH
				IJi5TKtlQ0NnwM64lKATbTOHX0xjPPZQupmLBlqo6EjOJNeZ22oRDsZAy7SG2ZSlBLZ0sTmT/x+s
				E6c8puuZE5VYvM6RZyJRQdAcdWIpIxTewB3F7CnHMRBjWERzi/zKjj0q8PB1MZqLv18h7jUdvpC0
				x8+9mt1cmfeDZLM0t3qu7OKTEtuQvvdTGNMvdnWaA4ZWJIEiDabmMKOVodBSPx/Jwh7K4cO/au5V
				V4kzSWOxPlCsubm7itsNaqhLctd8HNs7dss1B5tUkWrSTPPoB7nFcoTHTClsDrX+aYIBMP/Wdv7M
				kXorNiU+PX/lIGJcL0GVvLTqk5jqV+I6fjFieMFgbHPbYsoSWarAxhGEm3PBMYXWLf3VzXlgXwEx
				2WN/aCalvi796yXeFNykcPxL7ry51piPdxzZnxJto5ASpnlUb46INwoljOlzXTqCeRmr/c3Rgiio
				tEyZg3OwD1FScSbFY5s6jC0YjHBuW0FZIk2VATOCiXPOXlBoaU0//ElhlH/jXDJ9kn+b1ChvDB7n
				UlufCOVNs1+IWtysr0LtnaCiOGmWnFsSB1d6RUg9Nae8zzAwVmO4y7lV5GQv69REjt4zi0idj3fq
				Orww4vwFfQXIE04Aa31De2pI52Leu68xedDrXfTJ+zx/+PtPqFR8K+iTo9qdhyF4asHLvoM36kKL
				Zu6y8o9Mw+i2Zs5Mvz+azdKMOdiTmniK2SicY7+kXswOnH6b7xHEnStTtNks48WNlZJRnxyYXi/e
				Y5h6r2csUvKYjlETKzWnta3+hYuMZS9OY3KEQ6v4H/e7WDNXUXnbjI7A3mycvq8G7QU2FsQqIA77
				z4RZzsEOu021tNIECxghw0pjfrcW3+yMhDQsTS3oEr58x031aH4q/iGwK34s593pGcfICtM18izh
				cqrw6PdFOBZgFdkEfjuJOKQ5iA0Lga7DWEedo82Kdm1aommnRkENyx1c160u82AivHVRsjHYxFyQ
				vv9jxYdl0NZF0ZgoOxlsHfeY3DPezoDQyihQw/JT63opzclPoLQuPoiIzoZVaYLLjdUMy+CsC6g3
				odHEzDqeoFHooSKxV/0uY8mGZUXWxVCdjDC5sY43HhAa8G/Em+mNCBwWX1inUHvFdR4A6xSjW5iO
				KmSk0RpFOiwvr66vAu3VCdHVxcE80ZH5iepVDYxiNCxPW11THXrCCdDqYmw8MXuM92ajwIblgNV1
				VqODiZ/bO74DQMcSDctaVRdDkyJNjeX8I6BLCDSK4bA8pLqmyvQ4lUegnga9AuCxhsOy8NQF06fM
				JgK2c3xQq0OkP9b/KxOmLrJK5TwNIxJBm/ZRFLzyl9Q1adXdU/28c8IHWm2kG2uUKytGXZBiZXKi
				YDfKB7WaCHqsp1YmQ11k3crZdHCPP4ieAdGxarIyAOqiq1e4JgsGQ3x2OjmIOdboVVY9XTANyzQT
				xNNxKLopJpdVbjvdDnrJZidkIggubKsmE3m4VEIFzkF9KQ8ycQ2JbfIBmpaSSyY2TV4Xf3WrVnxC
				T8vYupP9zAOaObHTqUQauyaTD3/lG8E/nzxYH2wptUi6uExuWik1I908e7MWdBr1F7qgk9ezYPML
				bNdSmTl5ndgG3eqw8KinxFAEt2LyuviqfedjohclaNnJOIuJ3nNNpw8WZCaLyT93M3zzrqYQT1QL
				T74nT6vfAU+npCWzzZP3C0/V3iua0FcktO5kZ+eA55z4dEKi1q7J9MdPee1ApgWFYD67J9M3ffmn
				hUxDBe2WPjlEGajPS5yekAqmNk3eH39Fq1d8Al/JkHvcyZ3SjO6anGBzugxGyXeLJz/meKLuVJJt
				nVO540tW8ELKR+KF45f4aQ5XOX4nqm0mTVzyJfUj3DRpWYe3/r7XbKbCcjuwbF2R7ULv4ydb0+W4
				J0pqkkbFUxk46fV7d5nbmH6ZD+VyO5b3DFQmbbSBmERcKCinpKHHkiPyujdZbqmXEysUe4DI6XnE
				4CKHOORK+ng2dXT/Wxiylv4lcKyW8f4XG3OhKDG4cTpyeIeqWTe76K/N+mVuxaE2Df9rifYUT7/G
				D+eKsr6KNVMfTjxXSSKaiWEsazUbYnq44zID1D9QeIfU0Tucmg76mnmNRbhx90eOKsL5RocTxNVR
				uA8zh3OlU8pWnRyOFuHvi8NJJoRMkAocjvWink7f0mItt7cbLgSMawTLMDehq8+fw7mNuNhwJhdr
				uz3JMkeFAyGCtovjecvsc3QwXvE3x4+FVcAMyeFluAp4Oau2IcONMDkfVcUYDjCLS5le/8rhYwEK
				K5EzPSgt/BeO3yoWdb7mJH5REnjHSEMOFhdObIAsJr2rtuo5oYUTiDdDDMvs/ypeEZWnNZJgHxSN
				HC9WuLDCrzbjdaHHP7cSGnVR4QwuyzYi1csUbgNYs5IpKVz73ERSjzON9JYIjxnHWlOOpznhCmXI
				4MnhbsIJp5aqPC4TjoGwMsaig5dkHZFNiA6pMG/NlMV1hAuLrVC1JkY4hPKGhicPlmuLCKcBkIpk
				2Al2jAR5lPe3MSHcnVxY8SRDg3DmC1Mh97rB7Y+aKbDUcySH8MGVg02t3Gs+5Rc58H+LeHBlEmCw
				5HDv4MRSj2LScW+OdbY/mawvHFwIIKlEfr1g90e9tbdCG1zVrZfa8r9qcC6GMhQKoMGd6EVo76Tb
				JKeqPyVcckr959+lcRUMTsGqyypJuV5wGd/q07xywXGzGISCl+qApkQssrSFfrdBWlhlXUgITcHV
				UReddgsUXO2LC5kkujEh6RX2rH5Xh3jQJLhJSq33cnCP4M6qNcXW60Gvn+eNBmK+kwwEgmsb3HTu
				VnlRjZUeODOYrG1L916LLzH5rIXGIOtr3yKJIhq4FkCZVvi1pfYXLbZwDJwR9NVKpH5d4Ea8lSUC
				ZYE7YZHKLrzIey8ZOAWuDbg0i60nEzgGC5EnIpLA1dpZqSz/JwLnbigooQAI3IkXqcdp1NqlhKIO
				uDpgSmsPB5CkyvNVfRyuhTQvC7hA15GSdSieGco0+rMoan8JOIEYNoLEFwi4cIKXVKxrgIJI0GyL
				D8WmGODAZqeKlGQwwZZGT8cWLPiT0Tr6kMsAIEqCMP2wxlnCy4Te3uxgBRAJwCFeyWNJBgD3Mu18
				a2otZfjfhssbJIzslRATz1PCx7cmyX8TjBBC/OMD+8cZsGo8Qq72b3b3+3LUhv5NVsimlc2/cX0A
				4i8I/Jst+Ir2/S36iDsaVYYENdgW+9vnhCGuUn9bdEZIjvgoWJRbo9GPyMU3nL9ZUjT8h6XyN8mI
				GcZ6/I2MKyJogMHfLBkmYPB+ix5c0eguregHzNxvnwX4y7Diz7Xf6u8Z201lC22TovWbtPG4U3uO
				K9Rv5RKNRS39hvwTSWDvoN+2zrFpl0jS81t52g2NBrFJBMVlfvsFOm91J/sp1kvzSCKBUlZodEdC
				fMLx2yTVSx8YRPzWHM6NseZrml2fj6tnLQr8dnmw18H3bUjggkbD/CaC6vK+/RKUblcn3/RIyTEm
				PvoSCzT6TTXFB54fjxnkw4ylFLVvcUIQLLvb7XMw5o5SGDD2zbiZM/Zg37aG9zMaikDwPCsMX9+M
				FD82hJYUWN9wMTxERU6c1VyfUfTVgUXAMoj6ZiblWF9gcDR9A1vfEGBgcUb6JgOzsUIIVs1NQ/YQ
				91/P6I7twOgkKfh883LtWAUZdtr5BiqKf+ZQOfQsz+ht4zs5OknOH2XczKN7SBPyrXBzM55RiH9r
				fCuDxwxIx6DuxLdSf8wgRhsqq7Qz+qGyHV6XqD/wzciY7RCiiv/wvZkyd3Y4VDxTpzM6Hs9uFz2k
				g+7NoByx8+kG/4p7M1GJHSNK2J22N9MAus7XAYJFezOko+tGRGWiDzmjE+Wr03U9I4G9zZJfgBX1
				sbHrTQCklAiDDq4YnNH5KvW76A6qqd5mtRog093YAfUmSNekUBSfVKY3tiPIGPvoKyK9ufkgZonW
				OrKO6sLDCONKB71xHQwJuSp/bc8bV7ZbOLMvFvU1o8e5x9bZV9C8xaeHIVW5MhvzZnqJI6vL4rPl
				zYCgGbtO1D8pb6a7ZoxxigQZaUbXCC4upKW+IW+GJC7yy6bhcbwZjUaxZhXZhfFm+I7iJj2ik+LN
				IHMs8x+fsr8NeuIIT7qxWuGNfHng5rx7ZMIbI6s6GFaDt84SwYpV30RdHCYsP/rz4iRp/oG3aPOh
				uTMBb0qKzOUsffzdyPgfi6X1u5VCpXTlXLrtSOAs8255pEhL2lCYhOllaIOQKl/h319M7sbMKMFx
				MdSdvMs7cixJdvVaZ9wyct8KgGmI3yb8US1cDka7ldVB9zpdh29axpsox9mxG8sahOeM/mI3W8f8
				/cFuNF8Ywbl/3dJnOvAUNAdz0sCBmbYsw961bvY1SZnwQRXrpqBcdEIM5CavLUWPIgVRj3bk2ykF
				fJPUjQIFkQXrZ1E3R6wZmxbvrUDdKu3IZx7KgFA37pfhzVo/lfF8hDud0w0DM1T3CQyoj07cLvbI
				SzfRicEBLDmPs2wO9j/ZRLqZFc1c/Ve3Ywez9Ri6LUTn+BZ0YxkuMsUZ6BbMlpmk1HsVHzYh2M6N
				TJlrn5wb4yEckw1xbnGbzNXO/Ty0aLKomRtDYg7fYm4s8iqmnGFuwQCZyUqlH5I5Jxe5cqN85/KW
				ciM01GGuI8otXBlzyLmfhxZMBjVyY9jM0UvIjXX4wZTTFi8oMYeYyzkZfJN5bdwWJnL4lnFTkRMw
				JI1xI+yFkUwquUpYJvQ6cRt75/oXcVM0TF+wJMSNPArGirmdN8c3mdfCbaEyRy8JN9Wh80JQEW6E
				8hfJSc2tAZHJvQduk8dcvAXcBMlnF5sEuBHnvRg2F/dk+CfzuW9bOIevHQqRQvFspvi2GMPLEosy
				JLV0goh5G6UvF1fxNsLAvuUe4W3hUJfDzqXvrI84CcK6jW0y7690G5uh2NJO0W3xGpclhjoMsmQC
				qHEbocKoWaFAvzuuF9xmkdyyaqviEtZty0abuYDbNgOQ2WHKtlWBLMsoY9vOu1oABkwKI59phE7b
				Srzz/oq2uTliIW+rkCsXz4Lx324P96vOzb3NuhyVXSVRb2Nie6Xcr9LR29IKWbQTqqG0W2ya3m16
				MPcPVrwzbmLeVtyMlYnoloTBQiit+zl3p5zs8A20eRSystR+ywyskDg2K1j22+puV5U8J4Ifhb0e
				/o2AEX4A//hZWZPfwtUba9Kqow/gg2QizQoX/LbylhlB9HKiCcDpp72UPjD8sGQSZFhpL4LP22ls
				E8RZIVM1V/WOI6o+CuVxVkoaZ4TH7uhOiJXBc4Ip18kTKyyK52Ilz4dz2sszLZnj5KpsqWxmDRhV
				HkKoPuEP3ZxZh/ap5idX5FY50UErBN7kOuTQcc7PDaPKSXvTsRNiwvOrkEQVPcWiRRWL6gMMnEyx
				JM1F0yyllmcvrFjtRBs9quxJ2V+ofKI58TSic+WRj4c7/FyJSKlhTHfiT6UqFPxw7KbbElajOWMo
				EOQr6asRqVuogKnsy6wBJ+wPxJLmVFvjIvK5dOswII0BmYCq7ZUqIno5SyoZGZWZ0wvv3kvsSIAH
				ilO6FKTyw8uOJNGNXarA4jSGnN6GZ1Xt/WKIykNmpFtPtbRf4Bqd82LKkcr8jDVK9Qg+ZX1orBqB
				B4xud32S2lKUH+EH3SUSTyl56ypulM535gpwUCIdvCaMvG9jLlFJGEIpIryU/7+d2yfnuSRCAw34
				h9l14sPdB5X0wkkLzM5IGzVSkZpUqQDlLDjGCRJtI2N4hWf7sIoRA64P1SL0xQr2EHZE/SwlT9JE
				+0grv0VOEgVz2chpA0RxSlqT6uFyL70k3eXuKJMwDufyRoSc4pQDo0rWjRUhAOe4wOmlUnnYHcmQ
				dp3s5wBl0JScOd6Gx4K8G/Rxcs8eHSpXju9tXSNf2Ei8CGqI2GThmRBshRIkSDLviqJlDEPM5M9A
				2AsYUi9xjgIDjEdcnALloVIn90YuZkAYdwGt0ubW/4ckX32XPE7jhMjOtasC5kv27Rk5A2FczQn2
				ZZLZn3tJv3F62kesXZdHQEfDCxV+8u/a+Fkp/sXDy4dKkwQcP1P4nIWDbScBcENFhyWMbRTFwfhY
				tkOn//CVGcSRfFXJMMlh0mQemAIhMLo4lqYzCb0kGS4FmqG2Ln9LBrPu3lonnnsg0ajECBBRHwy6
				U0EMiV2JqRHPFEZMjFD5Eo97x1VuJEGYxHA1v/dDO9bbMYbKhvaXI2rsK8XNEYw30sAbKmEmIO0c
				sljKcdGUTD0jkXrqk4RD5cnTS2nEN4J5UExtPOTslvI882ZuQLtp89ZiINh7ndsHYnnlaug+/TT8
				gYMOlDJvvHiZz1lfPs60vok8Dt928lCIH+3dzw9s+LuUuWmMb6qYeZyIz2pQbtos2rTofy9iOxFE
				Xt+kRN9POO8TeMiYiEUk7m6lPil02/jquez81vL2GvykO0Z7jrkvjsjPGgqtyl4vDvvmot4uZDOd
				M41UMMrbG2wHrMXL1PBX580fzGcxQvo2TOg8yZLFrpMoUNtK5kS8bRP+1zAg03uZ24O05SUea4Fh
				VByRrgAKncrWKQ7dol/pVzITUVNjz0bxDmNUEZ7eGo8s4nr+TrwOznlgrxMzIotCAZzFX7Dnl+N0
				aeJ3MCZLFGyA16ScX49mGY4Ku2i1ZrzYhyFmS6UJXulVaOH5rRzXcRJjnokNbl1fcRSh7DGJ+fp4
				i+MZVh9ZsznDpXPXm2cUHOMNd3GD53rrKW9z8ZGChnDm3uLOkygHQfSUeGsxbQUSujwhmi/dbLAD
				n5swzjlFbCsWjGxRIJPDnNKIk5qVEjfqrGyqC2WRknfzTFvfp7rl87VgClVZpjsxM6vdok+yLkFM
				edmJG21aoUwWm1+Hwq7LOZthu6UcrcRHUCxwaUOd4Aj3JwXWMeq2+DPxZbZZq91SqlWbU5akxNqJ
				LeKgUBjTQxw1YSEtlJR9WzE+lWTKV1GmQ3Wi2VTazxkZfiHlxVqUpEriioTzc2lQRGhGCt+IU40c
				GOtM6i9GhVevbVF0mK9Qo4DMR9OMqVwvs4BiBLM/PaT8DbUa3d3xbBZoPjyTti30U1TzeVZNA+Z8
				CgDPjubAwu3zblEADuYlgbp04B8z/lxKw5yfZSouisIHLg/xgBSpckKBV12UvA+dkCXHXvbiqzzN
				B7vZ9cksOErTUY8yjLpNvVUfPv9bPtoYK47cqT7zJtauICKqCRORfDbokOI5lPpXaqKUxDBWHyRp
				t2rclTyxDjlc1AGSlKMY90mejDpe41TofnQImWQ6Sl5PjIR9SEjLXcxjJYELEhtDDQzZvCY9D2tK
				9kNKan4GjpUCmNjsBGbgSCbj5IOTCNo+aXmZpyZWCkix2gA4gCUZjlIrCyNsH1LSCv5UtwCgKLd5
				1eyXkzP0R6i+cDdsUjvI7nlFLZZOIOJM6A54dwkowxoYuLb0zfI5SqRkG0qAy/wRRAsjlFK3UrDp
				TsVacPF/RuPx84aydfA6nIn6/ogSUCoFcxJRfZK4NmGT2SGot26hbKB7nQQy3D7+6JRrsZmPmAna
				KaivLrJfZ7iuuMOpZcBx84aK74hXKEBCE50/22mjj3uDuUAHLy/B6WDs1Et2h7LLyKIoj4n0flnz
				TFznHgdxn02AuNlDupcGSMIbfIUwbzmzlQtnUDN3cD49iDn5aqVIgW7J0pIRudeivcHsMyquc/eL
				lQhSPGZeaPW/v4yO1agYYre9e4MHIhTtGXSax96C+nO0ACriCUFH8ISVbuL8BApipe75dsLcIQai
				w7+BQoGRb3nRctN1br60+RdmaAJ4Ginza5CH3WU4nJo8noK8cGI6/dN/9l5UjQ+NyIOY2vkyTN7N
				EV+Vj8Drljyz8Yeaa9I2npPqcx7MMBF15ZFXKv80JpQiZcrcW/0KjDbkQsOykmIpDLqJJvC8mG7b
				UlPNS0dDvlxen3CC2VkPxtbcjVcT4IBJjJrUFnvKy/NQE50Q3cbZxAoHGbXIyLfglTPe0xVGSg1n
				qrd/AidDlz/3zUHRUT7Sm7lc/J03W/fhog59DwuRwn+34NBrEjGuUeDlgCbtjN+8ravf+Ka3yi3a
				3slZgSzPBPiz7BofAx3eLQMdhKq5wuGS1mEN/oA1I3R/fjQjb42oeEu3sls0UWCME3w3XV0q+CT0
				yULFsN9Nae5Uvxmdn9/7Zrvgaa6h4MOoNgUsHw5eJo0QpXTT4c1r9xPB+9TsbMuUlGnzPGvKD28H
				TmJ2DV4Fjb4dvH2NF6Fyu2/T6FjDTwx0q4CDYQpfRLsfoStctkE7/jIsN0Qm8Nl9oCMSuDmcds8g
				/X7AwBRk/3UA6TtRVjtiNdmGfUiWUrsidEb1ceeddr8Uve83v53UO8B91zgzn/ddj1Ikd0jBh610
				1Fk/HLZMCFUJ47bDm9b6B4LXqPG4fwL5qPvGa+8PL6dHSLYB3gStPQ68ZqYxneSb6jr952/2pdxC
				bUwOd0UeaLzJBmECqsITyS3wjqqMcHhVGnkbeHva+tv+9JDBaiTW7h++7Ig87xO8F00/FvBKh5Z4
				qG/m9fNVv/mew799s66JhCpkUiISfymiEj4qHylGkUIIP6vJCAb3SMfmfWLepnmA37V5iAhJvihI
				/oyCX6URtIG7R/W1oPyuUqNv993+zDzeNzsqfl4tBR+2bk9n/XDYMiGMIIzbDm9a6x8IXqPGY2+m
				yy4uZrdWfvi68AGzb/BeaPrRwSuXWsJBvpmv3+fZxFhK4At2DhNx5geZguHO8lz0HjxDD19Cb5cE
				n7nOYu/T0SIvuhcyf2xFrhN2b3C4ahqkg18WtUREfTuvH6D63fcMvu27dlsc2qgHH2brZtxGOFCZ
				OK4Og42GN187TwfvW7PHxsQLuCqt1qkffm9v2NgkeHPaeSp4H04zdsRvpvT+od80lLlF2zs5YY03
				e+Avr9D0hxfeLwODeHN1tXBIax2SwG8cGrOyOq/zva/1TFpXkQDD3aPow3mcZttWaf0hMLObfFr/
				s143LWVHB6lm+VrJFKVH1MO1+jC1t5oGdSZsSg08SPeWcbE8nBJPd5jBT6ah1CEwesDmsdGwz5Z4
				NPfAGeX4Md0o3psbCS8dI8V45C4U9+N1v3j9bhbtx+Vy8frdLO7HZbbx+v96sfL9eKEar8+BCzB8
				nkfu3t3682z3r7c5469FrmsQpoMYYmvIz6Tue2nasL3mcqES4V7+BiyTfhadmMbaVxxE/uyqTLr/
				c0eu3mkcgBEQ75/7fvjZJL6RmmCwr9shSdPUs1XdLiA/t+eaj/nc3dWOeGaEM+XVm+dBEKG8rfkM
				fcn8WHB416rXGIfsUW0dgQmkQuEcfLeqyd0k0t19JK0Pzy/7R9vx3P3CL/Ncx9cuI/b0mgw7fQaN
				rASYms+nl88zxcUmP5d6WcULll97HPlzv37mrYa/cCSR7gLH0r57zit3HfWewb0StD0fei2Inw36
				HmF38Lk3hCJ8Kz+Xu0DkNZkPrlwTHrkD9S6az+OeJxdM/HPKF2icw8jaRp/BvARcWlefq9DlHtYz
				e/f86Gdu3P3bMyP9IC+Rpi4kFOEK45J9g3KIu/QhDte9XVHof0O+Wi2eFb4sIAT29bnjBcyljdvb
				XB6rotzlb7Hl0k+pE9NYa8VBjM+Oygk3eu7o6jWNB5wB8Xr+2XIRTrhABCgxAtL4cXS9uNLWdHw8
				89pdfY1n+nf6Pc+E3uvTM0N6Nhodeh5aeUZf6WdgLonDA9leP3d89UbgQ916jF98/vCMFC12CWj4
				BhAHvPGaXLkPSGh1HA+sj9gu7dEbJUlr9sPItj2GF3p8Zu1xr09v9vfjmti94uDYenCx8/o9bV/b
				pFT9Hs+vDS6WXoRoyPOIe/zGgvrgQQWA9lR7TnP10NZIEW1rnD6l57TzCbVGSs7RxVngbZChv6bm
				+Roz/Q0KsFN4+ADnwn5UaZ5Py+qwOtVp7NYhPSrn816pGLorfTVuh28cdJYbxn6kN03k2tVWLrq7
				GsjmWkk1A9HqKW0XpAgAgMRGY67PTAyA6Q0glZAApDsec1oMqWzTW0CaMEiyozGnx1TKkS6DklEQ
				hri7MbdQJacg6Rp4mZAkCLsbc2tVVcvpHWARSUmIux9zSxVZTdN1wBJxSZB2O+YWKmQKn64DlhGm
				kHYz5tYqpAonvQMvE5IE4a721VzmcXoHvEBCEtLujzkGmBv8S2axrg2z3DZjvqw6OUhp3Ui5MMmK
				tRvz9eo6S9K6kXJpemltxny1upxJmjZSWlKyYu3HfLly7iCl6QLFkpKW3mJZzKcWSuvEiktJVqx9
				zI19fhEo/cUG94Qzz5mOWWCBZyVpd9PVbx5bgLflHLNEgg9HxW4A6aBceJsaLElxdAwIrIs8tb6t
				XsObGKyfK4Ipd87G62XCPee4DfQ5oKc+d2MO+izOZeQ5ue1ZpbvCa/9VjVfaj08xvMM0CmOU+PqU
				b+1HKccd4dDOZwRu3I9eKKin349HE7uFqbSpqwUmxoPTsXwRDMqhLIiRNsOxJKkctzTK8iyDL9v9
				oNo1BusddGeGveqek92GyaZRCcxk+xGtAxO5KWbsSJNWh+iuE+YNYlTlJsnFQdPEKgLPtS44ny90
				6fuyw0m4TVQvlYZun3N8d0KH8Myz0uFR42IBEvmZ6L5fhu0aptjEIRQF/ojqvNLQ9znnbbCsDaY+
				V1ONVY6PeoSMM7Wfue7DfcY7KizUxIaO0CdP40vVZ64b+xDP7Hc7eM9fkem+Icrj88flgewrkXww
				ia/QHk/+q2ML6eeaC/SM9s2FlXlVa1tN5pCYvXBCPSe6zZdlu4YVmziEAoG1yXpAWu5+1TUiBlcw
				bxzk/4pC1zAxHp+7uNyRP/OrTvITbG6C9DmBm0NejvXsEKJ4m8+tF2MZOX4/z4D51LG2cQI8el+s
				nqfuQWWTV/ss4k7aQjGJUUITz653ACDPx1CFjcl2hAb8yvp5hMF6dijqokMfN49/sEKDHti/ACN7
				6b6yAwZAjobtkcz4g+wP9zfHMYnvHLft1clnFVbQTuSZxM+TDL+38QrKymRYKnTfW9aQ0ytd21sP
				Yr2+8/xr9tOWesznXdJb4f3T+DjnzrO/yDsgcPAL4E+0gK5k1yOJqSpUsNHRE7ifeH9nL33f3jKS
				Kt/4+7OsmaR33DEPt9G8v0b+x8hxO5d3/r8mfH8d9vbMzLvSs4dtU/6F1TbywED/e9YQNeiHmqBn
				WIKG335R0ob/UJFR2JpsP1CHsXWaOkwArh3563wtPDwOXIIBTLxrH9Vxv67HrCmlqXmfMfrwDiHe
				0HhRcn+f961FpffuHnHY7UZFd0yZyVafBvQvwKG2UGmqCXelSn/g4TZPeQ1wBQEuNzR2ixUT8irE
				yOd9++IILgfsAB3XK2WsRgk6G7c7m4SXajRubvd61zU1vxTL3U3e9fOOh67A4U3ctY7qvL/Sa+y0
				0NW8j1k95BaEjTuSYdd+cRXbD/02r2t3ePX2Q39Q69o7uUyxfDy08Ouuit2uPN98l4ujyIBh2v0A
				IH8wsGjVXYWX8OZSz0+ih8FLEgAZsVEBvxvspEjXitD27rv3YnA5xAbqvF4pYzVK0Nq4/d0lcCmj
				cXO737usqPmFVPZu+qyffzR0xQRn8q51UOf7lRxjpZSmxvvs6uM3CHhLg4uU/H3ct68quZdbhGK3
				Nxa5I0VGdn0e1nsBgliiIoqP+9hpd43t1s283hTeGQHAubqZthl8BYIxedft1K4PWqRRzeU6aUJQ
				jMvErerjHNdppRP3vo/oSLgqrpO6VrnZY1Y8doU6gttzV2qxlOcozvfrZwvvoz2jPVdSI6l/vv6y
				1B1XJLFwY389lwFmpJ9bLaqYP+f3bswYgXJZG6HhmYh7xLlxqREuEfyfD8PMxp/rvHbLbvAW9/dq
				k7EFM15nlTOcALCub0ZvBF2BYVxvZOYIZ0bTaeXLl/y1YI0xGBsLXcrJodCGReP/HYsbKc2WxNWS
				a6yxuRL3loeX4atuaJJSAYnuMhEJ7ra/XGePr/onsA4jRhs9kfbeReaVsDObcBhpBCMKAgJVRDjY
				68BgZH0vvyHoiUjMa2rxUzEGerNle8rN4PF3AB04ZSQeM8fvn613krdzAS1trtVO795CsGwWWsNt
				TyT5yfgzXRVKW9cQKxlYcY1OJ1cXdGz2+L6ad2fKUCdb9uoUQl0VvBGYROHihFN/TORTL5IuRuM0
				3o49cmTiPwTP112vbqbt8GtW/7GbS2scaMlRk3LH3Siih9m9PIWfoCJp6feO5+1CCd5QrtIflJjh
				hjhfnMkzqbX0Ic52W3kNl7n6J5G2WDl/424Y4vCxlafAIkb0HClkTy+fbSJufrlOSQ0LtC0AhrBX
				DJAldWR3cjvCs9PPJ1sAUgBNAKQv6ohKo0BTCcpr2pnKcAsCs2VCq8O5nJi6hnGYoTAyC0VIyE0y
				EhRhWLiRQaBCOaaEVEgQCJlMgoQEgSA3qBpKgkBxaoQEgZHFSENIv2xxUdymhArlnuOsAAShC0/M
				Y1bMoHmhUtPiXAjd/Jog8CvOmrcTJ82HJmZEll7itgjEyxFnoHk9dJQmDGdYZi5uOIszVNyc2owU
				N1sLi5tRJFLcxM0qFYcohEimUhAK7Zy92IXEPuxkr0zKDMrcMQbG0SqZ0ZnOtZ2L6FwQOESIzp8q
				IdrMKpX1rlz7OjfOI0LnYt3cujnDugjlh84QOmvWnOacOUfCLHNGzAYBelJbDZw2au7kblKjpRI1
				CIROvka7Q4sU/qlzgYgeqpqbmhN2oRenUTG9tWmoMH1qaVFJJ5HdlF5VKYnSD+mBgvSLXUtDQ9Me
				pp1t59rn2jmCO7wiinXaDliC2Znk75OPlHR4haBFNke/sdM6Sslog3OsFRAsZDJqcA4P+n8RM4FR
				1AaEEEhZ/Po7noxAag3LcQWN+EsgztmkDXb4aSrNZCtg+QF6x5gMR+t17oS/7W/9Vk8RLsL197Es
				K2gUUpjMUc4urGpajnM6VOoY1Ew7T6hyRr4IOzkXtVKnSRsIxjK4FMeW3yb4VTd3BYxM2jDd+y1/
				z8I+3b86LhPwTHQHb/lJGHh0++r4NMwzz33c8lfrRH85UN81WMeeapdzYstfandWQfvs/Za/eQ3+
				38WaygKgQn8f5ijob8mWHwO2/C2Ma8u5x1F8htFvuU9b/p6utWrT0NwdaUG2C2wsjNhSvdQYEXpH
				SjSSdvYYseXXF4ZSGQf0b/n5qIo6iGnztvwaqqLUbI7dcI5+y+8n3gos5wOdopeO2tOWP0IVAiZf
				nW/5Ix5FAAD3GgC/J1N+yx/8J3oTyDFt+WMwIcD5tr7l53gTdcJeDZ5ES0Jv29FnRDQWoXuRP65W
				BsVdl87iUXxwjjR0S0UM01gAT70YqyEC9k6nIt2lA+xM7RjLUwKManPk3UPsok14m/IxxssgKM3m
				yGxCLELriDYFY8zPIMibzRHeB4J+VDYX4KbERkxqYPS04bv0EHYvZfjbw+peH/kwt8Lku2sxOYGu
				TxIPmmfSkR3zLYrpn3+yERAic/a/5nBh/E8h7SZSwA6Xjp7h1+YyfmrNWd+qkbmq8PNHa04r4G8f
				8BWs5iQFfHehnc+91Vy3gE85pfY7NWeFDiNLqiaZ6/e1C1y+cdf7UFFcYVbXeyjYCLxuMPZYqI9a
				BHOXum8pOnbdt0jd8xV9xfOn7pFbI4n2F5ZfLTYHHM0V9vbka/Ghuo+9PXTQtvecpKX+X33meNAc
				oX5qkfMauGV+GYlBjaEomg3rI9mLy9sxDlE3c6M5+Mf+89Wn4hFaH6ombEZk8fp4uOCWpTnWeD3O
				yZMU0XF3LDrRYT0fyBAZD8qWgHXzOKyfVMPUoJzD+mE2efPVL1bQ3MVeR7TyKiXt868fmebWh0HP
				z9B7/sN6M4aGgIZLxUycTsnZbOvWal36QXOB2bdSDyv89sbSCdM+AWd6dvHt2ks1oJFpzQk5eo9w
				8A4d7UQDvOY0C3r3cLjz5FVBjR6bU3bnjcTLC+U1tDIXZnMrr3mnrzzetYqzOfA1vx0IHH/Zp9Qh
				RsyWirJikWVaF3AJcQFp3fTmqfCrM3f9+O1voQU+cDArpFaNXrs1x6h9beLXbWJxQZgWUHchacyu
				uxSk4JzOVukhFHhxyKkVWbVV5/e9l2DAOE6jpWuzdmxbvuAomh1mg3mZ5jFxGZfR9ZiZeVwXK4K3
				frbznQXQDDC0JYGy7+LtoGVWBNxG9iFFdIuNiWJDv/F0+sT6M/sbE+OFRBWtqCFkNqUOkNJoOQdf
				9rHbdQCpmJxzL+yMOkZTgIhT9Dh3/C/NfLqwc+ixLPxuLxS9APo2cSIYcGkqOSSiRfTDTIIhJtlC
				Mm3j0e9/bwITJAITAiAC4nEbSJlGGlTlqj2sBAV6FQlRwa85Wh1KTkQcFXmxYloGoSSzMETTb3ek
				cjA7iiYs6WnpuA2khFkaVMhFf9hYGG4h8hjp4XPEvBMCt1CIozov92fKIOY3wpCR/zFH2ochJ0Ee
				o+GF/kwZZPxGGCLqP+ZI9GEYFpLlUQVet6dlCMqrLGLEefAm2odhJ6IQ1XjRHlYWzE5EEpXwCntY
				0YPZiehRBS/bw8oEsxNRo5J5BXtYCSI9ioSm/8GbqCSUnEhEjBw+izxuA7nvMhE0vGxPG0IMv5GG
				qOrtmTVCOD2KhKjwB2+iWig5kZAYMXyWGLeBnGaXiaDxuj1tCGF+Iw2RaG53WAkqvQpDFAq3O6wE
				kV6FIdJotzusBAm9CkN0xe0OK0EqvQpDZP12h5Ug06swRKO53WElqPQqDFEVbndYCSK9CkMUtNsd
				VoKEXoUhouJ2h5UgBXoVhmj67Q4rQaZXYYhEc7vDSlDpVRiiULjdYSWI9CoMkard7rASJPQqDNEV
				tzusBIn0KgyR9dsdVoJMr8IQjeZ2h5Wg0qswRFW4PbMGw+lRJDSFefAmpA4lJ6IIiz29Ca0OJbfL
				Y7TwOUZuAynTiGMqIwkQHCCggAQQOEhgwMEBBiQTNZyOcE6E86EhhoYQg2W8XIQYUokQIyJEFeEh
				hkMYhQIDhwZZUCjXAgPZVlFYTEgonHE++HwIjPOM8wrnOYY4z4jzDBk9bmCb8+/k5xB8qQfaZD1K
				OC7OaxlNHYZbVB7WeLHCvCGMMVFkYYlc4sW8C0Fp//+z/nnS4oRXPCl+YuwintQ3j/feWu74gnXf
				22xvc8ji+YTtkR82zgJnZpPZYzSabSRsErYtrFMIP/sFXoI8Aq0gP4w107YhMIxBGIIUeZqzLozb
				RCYx0eThmGgEkeJEFBFDLvnvj+tgejESEzGKed1pGwLDtCBaCI3SeJqzLozbRS5x0eXhmGgEja42
				UxMvLPdyy2VsaS1haOHIRiLzmGt+2zOdMGzXSkM0qOE0Z11YMFRiIYIjAiPCa1GMy6CzE4uDoua1
				dFwGBXaUMa6Fz7JxGYQhG1mERPFaRtL7EBjfxUGFfHskvWT6XiK9JFzScEkIf4Sff+D5i/9+7t/+
				yy+XW+R23HFLPO7RPd2hW5/PR7c9wZ6w5+PxeO66s/ZhAoNXCZaajqqBF+2ZGxyCGbxgCY5ghdci
				j8ugsxOLg6LmtXRcBgV2QnFQ016LjMugYCcacVCivxaP20DKzJUGFXKJPawEBb2KhFQp/Jqj16Hk
				xOKozos10zII1VkYIivc7kjFYHYULazpaZFxG0iZQhpU5VKwh5Wg06tIyAp+zdHUoeSk4qjIixWm
				ZRCKszBE0253pJJgdhRFWNLTIo7bQMp0aVAhl+1hJWjoVSRUv+Yo1KHkhOKozou1aRmEklkYIitu
				d6TSgtlR9LCmpwPh4eHhDw/nY2eMj/Ex/jzP8zzP8zzP8zzPnz9//vz589+/f//+/ft3z549e/Y8
				z549ew5rcvhvfVw6mN7IyMSMpn2tTihDCPQoFUapdp+1kVKC0AsJEhFCoZJLLMm8fJDTszActNj5
				WDMtG0ovyCTEglaeFmflwuiJiEiISBqPiMViQUHvEvKIK+rb8njKCcNZRZaGXMkND1YYlgykN7ks
				Pr1ysWSijBD0pFgs5H9m/Pl8ZP55r/VauNb5mP8IP7Pvlw/l8vnEp7o+9oxt2zN1PePgmVHw0PNo
				MiPzzMUTxDMhHoknPOGJ8Iw8QZ7JM5+ZfeaeGc94RtPIo2lmNE1ntFd7+86004ZpmIZpzZly+s10
				m2lLmTZkpiFmKjFTTafp387btnbb4DbcftpqodO2bdu2bdu2bdu2bdu2bdu2D9X9hFcPN+nNIg6Z
				kcg8xu20agiB0YUg0RDRYVD0DFZnoWqQQHUSRA2hTgSpD4/CKPRBe+BJkyYDS5YMZCBDIBk+hrAx
				xFCbEEIYQgiGcDGEiSHMF8IXghfCZyFsFsJ0IUQXQggLYeFcCOPCFkJsshBkQbLwWFgIo4UQWgjh
				EnQJt4QwS/BImJEwEmIkTKgaTm5BHKOQB90J1cLJTcQxUtgjPBO6cN5/f/77b48dbNqyPe44jGP8
				ejrtSEcdh5kwCxNhzjGHF4vzhjDGNGlQlYd4JnRBgl6gBEWEKRT+z/0JBQUAECCA2Rvj8Kk4coDg
				wAAG2lhssQixCLExtthii0lsiymmmGKKLaZpsZg2LbZp27RffhFffPHFFwmZS8wl5nIJCYnghcML
				xwu/C8Mu3EUucokLGXGOTtKb53Fdb7MX3ujRi9n2vM225y0WC/nz2WeLxWJmtths0VlnYcJsYcbh
				LDiLzWax2WYyMjKLxWKxWCxids1Cs4WEIxS87s4aDuesIqGR5tccqRrKL8hDPOg8zWEXxs0TS1hk
				uTgmGiEobkQZMUbU/PfndTC9WjrRUWWu8XRC2xAYFoKEEIEKPM0NJ6OEjBKyjTIZJWSUEPdNNgnZ
				JGQxmSabhGwSEvvX/7YtH+kIR2LibUMajRAhQjAooWSSSbZJRCQikhCRPEQSQr6QX/KRSCR/+OXX
				P7Y9M9Z46lBLG0IInMARToRsIVvIFrKFTEImIZOQhSxkIQtZhFGEoFCEUDz0YQ/xYJszw/TMMIYu
				W64NIQSu3LjgImQxySbZJBPJRDKRLGQRkkkmWUgmmWQhOyP2S0TEWOFfcSsej4lHiMfiEWE9IkJx
				31ZYYYVibIUVCoWitiJYYYWCpq2Y7VmhUMSqiFVhh2WFbHnm8/F4FIoZxczMKBTTUSgUD6MIYRQK
				xShGMYpRjGIUoxjFKEYxilGMYhSjGMUoqqiiiiqqqKKKKqqooooqqqii7/u+79+/f//+/fv3Dw8P
				Dw8PDw8PDw8PDw8PDw8PDw8PDw9/eI+wqBQkrtk2oAcDHQSDoCGMG+sIFAAAAwhQmAJFJDAwABAg
				4ADCaL8AhnwnhjCFZ+jR9K9xxIdw8TeUwD+lchszlXW8T7LYOkAXI9LZulfLARNxYnjAdwwX8I1D
				0yMTlSLWAd1oRa31UHZ3oiKJEhVbhNApA/DA74SH4Eh4ABeFB+4CuRRbB3QvFcC2fDRsbNFYvBEY
				woKuYArLxadlHdCVM9I2rpiOcMVUlmBLakObyyrViVmMokcjqjwAorzTX4TJ1ig4eIzCElcoyFUo
				qeMvEm0doM86xYkWJZUCn2xcc+Y6QB+1iX4d0Lna5Po6oBNqU7QTwi8z4d94Sd4rKvG01Cggp0YF
				QmoUiParoSEUCc9ZvM+JoxKHf85QzxzD4jX9Ob/xOQmU6oSI8SnPGXJUR9mlcih8oDg8PBFRy3P+
				53Mezznx/fZcFqm0aqjUOWeoLwFgNzOCzlnl28MMze+cbOI+nc+5IZbnI8QXVY6PqxQfqBOffs4Q
				sjyObXy6cy4C59TAOU+w7tQU4xvjxhfjx3fGxZedExLrzk0xvvycUEx11s4J9DknWXPOalqcnPqg
				NoBRrQOognO2gOoAlYlC54SwmbPxnDDnOf+F56yi2uSqd+w97Rip4Jh2zhCfOTzPGV61iTznQ0gc
				mIJj+Tmhc+bsnxNak6bpjXrC2JOuenlOuZc4hAs2eZQGR5yTjVknCpU5Z0UuTl11qFwvCBkoVyxR
				23PKHrfufU6ZWJz8zilfu7rXOfvxcwZv58QrtckoFIfinFW00LGaHb5znpWj2XZO6FHn08d9Hl0x
				s4wZKVunv171m3ZC3keAqJUmCzpOV3wlxS/4meZ2QOAlPWnRORZ6MPNao/ojWFbRQfW3rHwI8qpS
				3XJg8TMaB2CGmD3mgX3PKOSymrn5tB6e5eBG+hpAmUY5RToQMiVUMyWLDoDE9w+mnk+TpDz99pzb
				JaoVHB6uBwv3gEU5sMOD0nEYbg6/kHuUC6ToIYo/aKV++9XlMauUsropacY1UegQ+TW3HGOAEFTl
				PaC6OlSODv+AmujL48HsHozDw4n+MCIcouMBYcJC4dM5AB0O7/7wojmEqMN2cPA0kgBN1NFhREXS
				gyn3/qGpaLYDcPHwwSS3/gHQftvBdDf4UIZ1gF4ZbI297sygfna+UDFca20d0O34i6sfmCd6SOEt
				dxCEXqQ2lB88BDCC4APqOwxBTrixqofi8rCRH6qog3VwMH0PaMCSn7KJVlOL/7wtme0QODp8MElc
				/wDU3XZgeh98EMI6oCvzeZOju7HfuQwIJ5SWkce8Tx3QCLMUfNDXAXoKptGVdUAXafTF0yKaVXCz
				9o+T2kRl2O0svdaEViH6nKvXnjrnF3tOwhBq5XMqB479koxlGReLGw5dwjmhCqB1Qlt1nVOOANpG
				CJ3GOefRcxLwhR3ZKZYpHbrRcyqDL+Ps6FQ45774nGPaOUOxcxK/fc3tw2KlgW7mnMrgY461scSd
				8wl8LKcCXfY5IQKFxT8n61fXVv1YjgTUBdYxl5eDHdMqONaqm8a156ye4nV5Tn/1nBXUYVSyzyC0
				qLqTY4qMyJQeLxo9Q7NQnHOjdJgSGapHVchINRaSRqH4SCGjimiMDMNSSR3LKBnq+ZydjHPKW41G
				NiHDHyNzQkwBLwvhOanFc1ZBh2lCDdGBzULxnHLJOX1uXrFgwnMqzufcdB3m6uvLIcOsCWET/eGH
				uuEH5eGHfaCDdKGX+aGHa+GH5bHjFx28PuezEbZfdc75f57z9I/PafpR51x20TnHW3jOzYeeM5zH
				2s37VvznA2O0d6ujfWY9sqesUhyecx4JW58rDzFyzgo1FLdzni4dM6Bn0HTnBPhMhHOvXGT8Zm1W
				p6qz5ImJVHnOHsSfE76A5zwsq3M6zumcrxV8zu+KnvO/gOc8ratzes/pnN8VfM5nip7z+4DPeTvr
				c7rO6ZzfFXTOc4qe87uAz3m6dmN7znYLOacZY85pzKFzKv5YC6TRsKUbu94r5FotdZ8cSm9IV/64
				NdJnjj7AqVGqaCG/2eJB7pQ/9Z4Lh7ZNuj6HHOOTlq8ZkNB1ABYEo5j2FRUJ2PEQEZKQ92BOvA2g
				OzuJi6gBdNLZFU0aQLe9Oz//5PGSTRi73r5UqMxGvYUlLuah6kf7ALCbr65jTyKcNdVXm4VVHswJ
				KgHo7C3iAiIAXd8iggYqaTWDnRPPIJ7AGnN+zi2EeD0aIvQ5QwgbiQkRwSRSJSKGcypNq1tiWUSE
				VnjU7OClmSVSfc0d60SUsAmACGe0n7MBBMdLF9pmRiuDfoTmPcleNMdzbjlhgxEYop8zvDSSkRzm
				jsw9MedzbsJOcm1EZj5JRz1nKHpO4vlmd8SbHFF1BKoQCLAS6DnB+TnDeScpyWfyuNXfOc9DhyUn
				fc7y/JxaNKHOuYFcyWVbE84qSjingriS7pOlLwlU9Jz4zZUcZx4j56yqzHK8FJPGnhMvnxXCFkrv
				N0Fn8545p0g+ZwtbImKVZKHn3KY6hJ3iPh5ThXOevmlKiFH+/8C1X9a+K+GKQ0lrRDjoUueEyusR
				PycrwBGkAh/xnA/8ixLoFWDnDCMuRIA6QFuzcyr3yuHJRvG+EnYN12rATI3OCZPP2U7IBjoU56yc
				U4Nv3hRbLs/HKmQSL6h0cueEZCJj4Akq4fipsk0sZIZzwqRztnB4sbGic1YAcPFh08lvWsQQ45wt
				5VfoqKTPYq1TK+eNh2K2sOzMEnXMdM7ZiB6stkxt5efMENQ5Q2CCiL7xkME5ptERUfQKaNJCUkNf
				MDFPxf2XpqLHXbjxwak3QR5oCc0ivfaiCSnu3jankuH/isG2z+UENLkYYQrHIOO8h4Ypashoyqgp
				YuCaM8kU6NSZkGcK2jkVUKzXHVPskGjmeFM8Am9qAlP0CZmUzxQtZJo22hQ1AkdMAZPAOT2OvJ3z
				vEv7Z9MQASFgz7sDkc7ZXZZ8TqIeMS5zdc5y0rBzbhuKv0zSOfvL8pxEsOZzSeesRkPjGArnLAxR
				PCfRs3q+Jp+zvSzpnMT+7i/LxQa/c4a1FjnnVsP8QQHTes5KkPv+DB2nXlj+HoHvnNtO+y+lREzn
				VNTaf0yrc+YYtJ0TF+5/0aZ3Q7HnfF4O4L56M3JLGn7OOUWp90MdxfvKwQdU2UQsYTZGbqvMJUiB
				wL9Qvg2onGLE0BJeUUWknVrk2S7IuEJAHRVcPY6mDmB9aSlW0VeFujf44z0scog0syfdzcx7+X4T
				k6LYE1joZZSdiFvAgNW3RLXlD5z5Rdf2VEv7VFJVdh8iGYqQwFloLMWgTKtUyryxwsv/X07DObdb
				g37UdUgUTY7ko+d8mvQ6tCBjqohW8uQ528U5K1TmyhSiHuc8x/ybcc6K8OFNTXnqnNs9lKMGY2RM
				yfKoh+UNRjy12+Ql47oZL0+fE1mds0K3OKZYGujcZpVIwENKQOBkmlHqrx1O5Dnr85y4W9o/baHa
				T0MgY6dPh8M6W3+EyWJQAj/n0ysYgtfOeZ7OyaAVIyt6QM6p9p1zExRM5Zw9ec4GrBhQARHG52xR
				wVhmyUMTRJNnzNbqP6OPo9JGDGfGvheH76H6K1v2wtLTSY6yeD08YHyMnHreEYVPP/kiDnevDIsc
				1bnmx/WVrlbRLtjXslMb34TK63YeUooeLfMORhRHkItEOjQWSNEC2ncBI8cTayQPSC5JoLIPNzaq
				WXL+yAeelLTHgg50XMVfGRTmwwimzwXkTKI5wqdIBkxwg/Vr5PLqtSHmGRo0ua3iMIcD4xdmkO1l
				hbcJzd+wNMGsn6zc5Zc0m9xw1AdyDtzbDVVSZinn+FavzxaOGTxtsKH5uaIhz+YGBoA5q3swq6rc
				9dnPJBGSi43NYSVp3ZkpndvB1KQKF5zwMT5Vo3zx5Zqh2e4lEy76jclgQq2paf17NEEzGqMZTfMo
				z74USLDiss8CkKymbbhJjholjCfEYoghL3MLDqKN9gt8IRW6NU2pxf+B1DzthR6mf69LygK0X1sH
				grfxIqlP7hMyZi//KFV2Sx10eB7Uqahwj9VcRFC2zzhx0uypD4272cmA1enDSsXGsMGH4x+/bRaX
				ZHmtNqA6BrazRVFVbF7oBgyLIu3SF/+qNbfWH8QTuF0DxAJg1ol8CHYPOrUkKo8DpXRFJX7snLIn
				EWjRw79BuBxiSReXq+j8iu27tJnnjCdLAvx+aU9qFEDqAKtZp0qDbpZvLkXbWztNAXXj34m82lTr
				g5xa+84Jx7+HdQE+uJdaCXyHz2op1zP3PfPxzynN3w8eyI0Op7PhuazYoA+E+yUFwvuxo+cxt/V2
				Pnxp8PoO4jJbCAFe/vFghjBf/jvjxfM6FF7vjhvH8hdsw+XR7bCgMzKVN3Emaq8iRBnOO634MOZp
				MWVLorXR3Ih+Qw4y0mki0pCvGuNaN9QougSsfXMHH97PHV8tcOvm3zFfPNeRa4UO/HDuwZlAzC7z
				hIuLTOjrgZgWtwC1SoY/rmhn/r7qqLkLH/RuwG2BCYcv/0DRfn/s8/PDBy947PClB9x47OAFBz++
				8OB/1PzMGr9mPlvDZaMWpOqkb8CeKRZoBZrSb4kbx43l6GpuJQlCkGv5LF3tqyhFwjcXYqDP2SOf
				mR87+kBgjy89vB87umMdSsymhb7eddFUjuOHHWa/ecMX0jn5a1Owvb0cgfvxowfu5kyvVvlx42+I
				Lx/LyKVCB0zFNSXyo5CkDtg4eMM+KSCh8KM/nOxxEukqA577vwJgAfB8ZVRKUAKQhlpD9DOszH8k
				hEL/ToDf6lbclo9ZpMeF5Dm+ojj9LRgA79GhdCfBr47zPkLtqvHtbLibwW8Ym7z+AXoZqnDaR+h0
				Jc+NvgA+JcFP7PFTbPKj5B2am+gYjMjgAViaWv5x3XTJlrVvZWhsHiptbn5UT5S/SHRzu77MQOSz
				v3Am88uIAOAURywPHepz+LPZ6hYGQ5nrt/zvDO1l15SDIfsHwB86mKtiYtuc7Dj9y/8uwzsLviED
				RleJSwxlJlx/+d81bT2LcSZMV+Qnbu+//O8yLK7gb0iwIDnm+pf/XUNEUQxt5Sc1nHBDbtVPCjDh
				htxN8xcXSp6XUH0A0RfreydyycoEaACz4bfgKtDwFykWO53/7uhV5IEJsJlwDJQBijeqOBGQmTQH
				mG5c5G1b5E5Z2P+fc/sD6gPkApwQTnGKFy9evHhxNatZzcIsjDCMMIwwjDCMMEwwHAwHw0E6SBdd
				dNFFFx1ogRZooQsdddRRRx11rbTSSimlkEIKKaSQMowOo8PoTHQm+kSf6BN9ok90U5va1K5dMpfM
				JXPJXDJXzCHmEHOIWYhZqIVaqIVaqIUwCqMwCkJBiIRIiIRIiIQqrbTSRqyNWBmxMmJlxMqIlRHr
				RIwTMU7EOMUpXrx48eLF1axmNQuzMHIYOYwcRg4jh4nDcTgOx3RMF1100UUXHWiBFmihCx111FFH
				HXWttNJKKaWQQgoppJAyDA6Dw+BMcCb4BJ/gE3yCT3BTm9rUrl2yS3bJLtklu2KH2CF2iC3EFmqh
				FmqhFmohjMIojIJQECIhEiIhEiKhSiuttFFtFKNKjCqjyqgKo1oTRZoocqL4FGWK4WIv8uIXdzGu
				1Wq4MAuzMAsTRMJUJMyIhJlIEAmHkHBD6AmhF0JHCF1FU9Es+qKiotDQMXSHTkIXoQvUlUqlEokS
				SmkpLOVSpJQoSZLDiRFOTHBiwkxMZ2I4E16JhJgYCtUGkuYuXDwSjuqKEo5JqrHAQNNO7hE5Qsgq
				SGiMpnrgSIJMEAolVEIldEmlpBWkFCKUIUIPERoitChCiSKUInQoAkWgCC22xWlxLUaLgUUWWcOa
				qZkwE2bCTJjDHOYwhw8vPHr06NFStBQtRUvRpGhRtKguqovqorrqqquuKlUJlUAJlEAJFKIQhSjE
				mBiXcSfuxJ24E3NiTsyJOcWpmimai3M9l8xVX/TFrz/Ih7BDtzBb2MJCSVggCQuUsLCEhZAwChFG
				jTCaCEISQahKiEqIJbQSihIKQdogPUglBLUoqERBHQrqKKhBQQ0NKhvEG0RpEIvFsjgsjsVgkabI
				KT41MjXhmh5mDrPD1MLQwnBhXpgYhYNQuELhEaJFiK4gmoJoBtELoiOIDkVr0S6aVFeho9BN6Ba6
				CF2gjipUoUoppZRSSimkkELGyBgZm4nNxGZiM7GZ2BN7Yk899dSuXbt27ZJe0kt6kB6kh+hCdCG6
				EF2ILtRCLdSoRjUKQkEoCAWhIERCJERSkpK00TbaRttoGy2jZbSMklEyyilOcYpTnOLFi9dcc83C
				LMzCLMzCCMMIwwjDwrAwHKSDdJAO0kG66KKLVrSihS50oQtd6KijjipUoUoppZRSSimkkEKGkCFk
				yEzITMhMyEzITMgT8pCrJcgxVFUKJM1dxtUIHcXVEkRiqioFkuYuMVyN0BG4WoJUjKpKgaS5S+Bq
				hA7iaglCIVRVCiTNXcrVCB3lagnCCFJVGzg06zEcjfCgvCoJIYpancDRxHpxNLIcUyuSwDgCUXWB
				UTShl5uRheNakQQGHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdx
				HEcZx3Ecx3Ecx3EsoioDh+YuwtUIHeRqJIzVEEg07HNSI3UMrSjhCCShWoFE0z4WcWERFxZxwiJO
				WMQJq5ywygmrnLDKCaucsMoJq5ywShFWKcIqRVikCIsUYZEiLFKERYqwSBEWKcIiQ1hkCIsMYQ1D
				WMMQ1jCENQxhDUNYwxDWMIQ1rGANK1jDCtasYM0K1qxgzQrWrGDNCtasYM0QrBmCNUOwxhCsMQRr
				DMEaQ7DGEKwxBGsMwRopWCMFa6RgCSlYQgqWkIIlpGAJKVhCCpaQgiVssIQNlrDBCq7BCq7BCq7B
				Cq7BCq7BCq7BCq7BCo7BCo7BCo7BqhmDVTMGq2YMVs0YrJoxWDVjsGrGYNVsglWzCVbNJlhhNsEK
				swlWmE2wwmyCFWYTrDCbYIXZBCvMDlaYHawwO1g0O1g0O1g0O1g0O1g0O1g0O1g0O1g0W7BotmDR
				bMHqbMHqbMHqbMHqbMHqbMHqbMHqbMHqTILVmQSrMwkWZxIsziRYnEmwOJNgcSbB4kyCxZkEi7MI
				FmcRLM4iWDOLYM0sgjWzCNbMIlgzi2DNLII1swjWzKpqZlU1s6p6VhVYNNTJPSJ1VK1IAmO6KiGw
				aKiTe0ToCLUiCYzRVWlg0VAn94jwoFqRBIbQVZnAoqFO7hH5aK1IAiOGrsoCi4Y6uUdEDtaKJDCK
				rkpIYNFQJ/eI1DG1IgmMQFclBBYNdXKPCB3XiiQwiK5KA4uGOrlHhMdqFSRQlFhdYAxN6MR1ZA6R
				VyWBgtQqA6eJ9cB1hM+b1URCxRBVGTj0q4NE1Du06jpcdYiq9w7vIKHem3e43juwdbh1vQPrwHpz
				GOs6TD116NRh6jB1uL7e22YhroWw2rZamNW2LUxq2xZCaiFELTRqCxMVXlS4KkxFs6jooqXoEOgG
				egIFWqBF6Ig6Ujd1o466atdWppW1ZSmBFJIyKUJKkDKMMIwwwwibiTAT4YnwRHgiPBGeCJva1KZ2
				7ZJwSbgkXBIuCVeEQ4RDhEOEhQgLtVALtVALtRBGYRRGQSgIkRAJkRAJkVCllVbaWBsrY2WsjJWx
				MtaJcWKcGKc4xYsXL168uJrVrGZhFkYojFAYoTBCYYTCBIWDwkHhIDqILrrooosuOtACLdBCFzrq
				qKOOOupaaaWVUkohhRRSSCFlGDQMGgbNBM0EPUFP0BP0BD1Bm9rUpnbtkl7SS3pJL+kVPUQP0UN0
				IbpQC7VQC7VQC2EURmEUhIIQCZEQCZEQCVVaaaUNaUPKkDKkDClDypBOCCckcyo/leeV55Xnlecq
				z1WeqzxXea7ylMpXnlJ5SuUrz6g8o/KVr3zlKU95ylOe8gyUZ6A8A+UZKM9AecpTnkR5ypMoz1Ke
				pTxLecqzlCcpT3mS8iTlKc855xzKc845pzznfEZ5ystTnvIjP/IjP/IjL8/n8/l8Pp/P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P
				5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n
				8/l8Pp/P5/P5fD5f5Pl8kefzQ57PD3k+P+T5/JDn80Oezw95Pj/kQz7kQz7kQz7kQ57P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/NDPD/E8/l8Pp8f4vkhns/n8/l8
				Pp/P5/P5fD6fz+fzKZ7P51M8n8+neD6fT/F8Pr/xfD6f33g+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+
				n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj7GYzw+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+juM4juM4juM4juM4juM4juM4
				juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4jjKO4ziO4ziO4ziO4ziO4ziO4ziO4ziO
				4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4wIRIQBVIRC1ZEBEyAoI
				DAQGDuZ5nsrTyvM88sjz9OnzPI88fZ7neUQekeeRl5f/fv+/FF+K//9+G////f7/xP9//PF//P/H
				L37x/y/xEh/xER/xEd+vXbV3bdah9tRUe2qqPTXVnjrYPXWwu7u7NmvXrt3arV27du3atWvv2rt2
				7dqN2mHvCjvsHXbYO4yme4cddtgUdsPeO+yww+6EvcM+7LDDlrB32Lu7aHcH2rR3N23apV3apV3a
				pL27d/fQHtp7aA/taU+b9mjTpj3a3bS7u4P2Dtrdu7q7dxfTvScc0z3hmO4Jx3R3d1M3dXd3d3d3
				d3d3d999991333333Xfffffdd999991333333XPPPffcc88999xzzz333HPPfbkv9yX33XNP7rkf
				7rkf7rmfe+677777cT/uhXvhXrgX7rkP7rnvvmZfs6/Z1+zD7MPsG2Y/+9nT7Gn23Xf23Xff/ey7
				n9l3P7Of2c/sZ/bdz467nx133/1mP/vNfrOfffeV2c++MvvK7Gcvs4/Zz7772c++++7f1/t6/77e
				d//+fffvG97T+/f0nt6/77779+/f933f9z3fl+/L9+X77t93fV6f1+f1dX3dv+++++7f/37v937v
				133377vvvnt5L+/lfbxvvG+8b7x/3333tX1tX9vX9tt33+27fbfvPmxP23fffffbd9/tt+9++26/
				fbk9t99+++633377t3/77bffvvvtt+8oxEYTW0xiQlVCoYRaQlNCl5CUtIIECdFOiPYQrYRoi6IN
				FG0p2qEoRSnaarEtTou3KC0W6ythouiqMLBoQi83Ix8jsyoJIQK1OoHTyL24MNLjWS1BFkRVDYGl
				mT4nMlLHwqoSJkqrRkhg0VAn97GPfYh9iH2IfYh9993XNJ/VJATFUFUpkDTTx0VH6ihaUcLEtGow
				sGiok5uRHSFmVRIoRqxO4GjiXhyN8KBZTUIshKpKgaSZPi5kZI4uYqtKYARp1ajAomkfbiMRDhKt
				goQv+cqXpl2Ko5GFY8JqklARaKrRQNII+1e+8kF+Qb7ylQ/yla985Um+cudF5StP8pWvzLkkc5ao
				fOUrX/lO8pP8SH4kLyTfIPnKV77ylS9VXl5enpUDnhCoJGP0rG4AQxsMABjAUAyA+GQ8FAAEFIxg
				YSQCAIpjH/z3509//vbnb38BnJL/fo+BfSKstEFBDFNpgA1T5H2GKcvAPRguR+bicSobYAO1J/ox
				gms2+ghcGg5ViwO9bFTsP9B7o6IucAzZ2x6GLDGAh2yK93wkyQO9fVRcPtOYPd9nzLIBwKAt6H3U
				Qi0gfiSFAMHIpMBHLWwBzFiU1/6xnsxTx1rs3citPdB/I+OGA706Mu72c/hSB2D4Jo7Sz6hr9/iV
				B/Dx29X7+BU+0Muj4++Eg0GP4NR9jWEQAI3h+4He2SONkwP9bUca48MOYtEBDWIc93qUMN6DWFfv
				QSwWoEFMbd9H4cKWGpr6bRT70kGjSvgbxPn9jmIMgI1iWv08RGc08Qjxv9XI98zDeOZ+w9gywMN4
				+z4c5YQHI+azdJTYPx7NfUeNNhyHDy0N9PlIWP7bjrHxMjkDpIKMYUIY6NVzAObY0AgOsHD3IzPC
				Yq0ZgVEWZ//xGLAgHtIrd67R8HJ5oH9GQY8Heq2PMkDAXo4gsszlCM+BcwwvlinDGA+YZdRgJYOQ
				m9cZwzBnYQxBbusxRskLjyEWGWUIZi2GbWV8/xgcD2jUUgFQDmBkrTNAMHthgIA1j0/H48OYeszu
				6ZLRGOGnYQADaMi6BCAYhvAG2MMolKEBW229MIxQdWgwDGfWcNWWXj2KlsnggZU/ZQ88Mk2OjBSk
				EU3fjVWmvccqbQOKsa8wxYPDYsqOroKdW5Oh+tk3GAoZwDiQxk8YAB1mYwQF2vTB6EFj1RgBegxJ
				LQzVLQP9GwYf4MD54N1AHw+K3j+r4Yr/eCgxPI/VmQP9e1D8BQSDAW7vwczIG4+O7a/Rnrg/UlIm
				jNL/0VG0Hoap0IFeGA/x8x2lBA/00nDYm14xTkFcMECa+RDVqyeGA+KFsdRMZ5RaOA/sft/ha1TA
				GSj91bGwnkVjwabtMioe6A8xCjGi4gfjZaAfwiCkeqC/zUFI+JAxGoj30KT6DhxFwoex+Mw0MB27
				v0fbBvq4HYSAhDssqQLOUKjIyhCYkAd6VQxKosODfOWdxK/KrucghNuBnhn/Dg/0tzYIgRSGowHx
				w4i42TMQK7XKQFQHegkOQkwM9Lc4CEkb6G8ZjNF76IFgCcA60N41z0Ao1QQGymyjGWjfmvFANtqw
				BvLMhj/QKzWFgTzeWAfKsWYeCLI310DfvcEHwuZNOBACbIKB0ttoBuK4ZjzQlDargRqy4Q/USE1h
				oJc31oFUrJEHsvPNNdB3b/CBsHkTDoQAm2Cg9DaagTiuGQ80pc1qoIZs+AM1UlMY6OWNdSAVa+SB
				7HxzDfTdG3wgbN6EAyHAJhgo3eY4oPNDM0ANHjoDPQg/HFPSM0e5qlZqAM7fehgeZhyDFvvp41ju
				CRlMas8c6HVTMkCqrzQS74F+qNHNzIFe4kYk4AO9qoxIW4CZg9N+egPoOvFBpDjTAfSM+SCkn8SA
				ZJ8ejhY3tAN7X3w87gb6jcNaEp+cAXFd3iA9XPgA1UzpIP2vfEBUFzHIyoeXZfSAT87Ug/pDO2hA
				vQ4+umagTzKeAfvAG9490KeUY5Tpgf6G4QzRQK/UcAZa3Rh83UAveYMQ2wDhw/sG+iRjmX093vBw
				OPjQoBnp8PCffDhkoHfixl/KPTi4vHvPYSzbaT3iJdkMYPBRDPTO9yilPDBjOObwcHAAzcHDw//y
				4QDqo8EzDvSe1rjDTpPnA+fg7JJPx4OklOnBCd3SDsPX8YbzDgcHp26g3zCGBfnND3WqsmFwIAZ6
				yhhwDgz0KjDghAggD+5sq2pIXJc3TD28ODhH8+Dh74E+TccblgS4wWlpD4c6cqBPdASL6m8YHGgx
				w9PkQ2aUQYNTqoUcpr/jDMcbjg9O3UA/jKNtzoH+jUbbKnzz4IB9vgb37i0+ONQ9kOFUO+nwepx8
				aKoMYngbDmtouIOG1QN9MKNXIZp1YJCBnjd6VQyvGI4dvB0KeFk1nJnezOyewSvjuRq1wkDvSUda
				loHeORppKQO9cx9plfW5QRNvR4aafkmH1LPkw5L+EEOFuH4daAgN9MqHLuj89pDLA709Q1e2gX6I
				jbOYBvq3HWe3fvOG1GXCh6P+TYfhe/Ph4HXT8SDhDwqW0yMdYqDPZuAKG+g1G7iK8ISH7+PnQ3Fl
				EMN5/jTDsHvskUY90Ecft1YQqKlfk4cN9FGHLRafbMOS/3RDZQO9kxxj0gO9sz3GWA30znmM/dOT
				jfT0QB901DJw9qAeDOduoF84armDLx8uHF7+IzkNlAMyZqP5HvJRAQWkITuqKY15MdB7HbkW4cyO
				CpvafFQA6gWjht1LZKCuAOkA859yWHufR8PyUEsa1rSBXuvQNYvvO7I3avCRFQz05seueOG0TyXl
				Pozwdw2nKUM4StcVruBCKaiqYQAxpJVhuAchMRL56Ai0np+lwSeGnMEY6SOqHrpKH4eQjYzDJj+G
				Fnj91kglpEj94I481J9ElvIWDNP2DPTGc3ypjIrHAGspGB9rijQIbFYEtLxsJnsPg89XrbajxApm
				AWezRPKzaLfjYUMClWlVRHMQprgb1Jsef+K05g0ah6XQCwwL1sM4XLKjGR6Noxtan8EZnjvQpxuq
				/gd6O4cqbCE11ydm+7GyjjzQh9NXVTwnGoXdraFg/gM0mAKx6JJqlQjEyPE6EtK4z2po4WOWoLCQ
				QWDQ6HJCkRRjHIBiRL3n7ZaIAVdP7n+4GKtEaSxwLapQaeSUCLOA/Wym8UuI8fYC9UNRMdBL27AS
				ONBrGbmqwWt0DexR7rbk5tUSTBUBTyIBsG98ngd9v4FeAhzJXBrob91I2+3ePgoYJ/0j/Q30ScYy
				hgf6lXlAk7SwziDzgd4WM6K1GOhvaUNaaAP9rTqqGVGYfUzeQG9zSPMzrNTcsPbkQP/WqOZt1HNI
				HAN97HHNi4Ge0MAWB3gegUEWZ0N+aPs80HtWo9vrgf7+4IbRQK9lh1po4zgKIR0V78hHC+EgRhpm
				aEaL8nM80Ac/1N060Eca7M4b6CVrtAkY6DUOeJ0oqjCYHm4vXQ57qrkMfFyuAx+dtoioa6aD89AR
				R50y6oqjThl1xVGnjLriqFNGXZGv5Iio0L+DhvVJ1uMFqzEDJBielI9WFp5++DnyBsNb3KOOZXIe
				efij91rDu7hnHynDvXF4gDUO+Z0w6oqjThl1RX6Tw8P2ORoeEq8IelAP3+3fRnk64RMsngKdAh8v
				4OkbKJqvpnJ0qDKSwI7wJuXYZu+NM0BjVBidhHSMkoBjS8KnRHAxkoXFnjQu3iRw8R3wQ1I4DknA
				sUkCG5M+GRUoQBlRwK2hMAy+yIiQOolGrNNpPsZCT4RRln4ijjvFU2GkRU+esfVuHh3tBnrnw80n
				Gui11013M9BTDl0d/YGeIu469QM9BRjdYQd6SgTHmzfQU0Sxh3agpyw6vbqBnlLUeWQGespg+sAO
				9JSd42c/0FMQ0S/dQE/Ja78YAz0lJPnYDvQUqPGxHegppcgHY6CnmJvduIGesux/Mwd6CuHwwg30
				lEe/KzPQUxz1LtZATynanfmBnhKB8eYM9JQj48kf6ClL7Wc70FOwk9+cgZ7y7760Az3lw/VtDPSU
				D+ijN9BTLMknfqCn4BE+7IGekrV74wd6inL6wQ70lImFVz/QUxoPj81AT3lMPFgDPWVx8cwHegrG
				xosb6CmNjxdzoKckRh7ZgZ6Crnq0BnpKQP3QDPQUg+Q3N9BzjAbsHOhJ7QHxBnoewwE9BnqKuO7C
				DvSU0Na5H+gpibpu7kBPGX2d+IGesojstAd6okWBeQM9ZTx2YQd6yuGy2xzoKQ9mx36gpyignbyB
				nqg6gGugpwRc3/qBnmLsdLAHei6FgfqBngXQAM+BnrMbgHug57IY8B/oCYAL5BnoWYkBcQZ6ZnUB
				vAZ64ssBr4GeATuAZ6CnATywZ6DnQA/MGegJwAfyBno+8AM9B3oKAEHegZ4BgsD/QM8AQrBvoOeA
				IdAf6DkAEXgN9ARQBPsGeh4wglwDPQ8cwc5AzwNIQH+gp4Ek0D/QE4AS8A70DGAJ9g30FGACvAM9
				BzRB/0DPBpyAx0DPgSeAO9BzACjwH+gJIAriDfQMkII4Az0TmAJeAz0BqIDuQM8AVYBjoKcBK9g7
				0HPgCvYM9CSABXkGeh7Igj4DPQ1oQa6BngFb4G+gZwAumDfQ80AX6B/oOcALdAd6AvAFewM9h4tB
				7oGeh07gZ6Dn44vAb6Cndi7IH+iJ5C5wB3pm9gv7B3oK/ALcgZ4DA0PfQM+CwsBnoOccYsAd6Dl8
				MfgP9ESaBfEGeia9ghwDPZNWAd2BnqRTwHegZ9MowDnQ0+kTzBvo+bQJdg70JGOCeAM9nyZBnYGe
				So8g90DP0iLwP9Az0iHYM9DzNAj0DfRc+gO+Az0x7YG9Az1PdyDuQM9Lc+BzoOfTG+A/0NO0BvQP
				9IR4HbgGeiaZgfkDPZ3EAK6BnkteoG+gZ5MW4DPQc8kK4BrouSQF7Ad6QnICeQM9m5RAzoGeSUaA
				70BPJCHAe6BnyQfgGehpSQfsDfRcsgE7BnqSZEC+gZ6fXECPgZ4mFRB3oGfJBNgf6JlJBOwd6Hnm
				APoHeg5mC14DPWE2xL6BnmcRkXeg5wMR8THQ80BF0PPOGu9uoLd9iygf6G/omEh2bBxta6A3wDN5
				OtAf9kWIN6YZy2agt0kYAT3Q39CbmEzMPlJroLeSOVE20B+UjFyhGDBOfqC3MTMiNdAfuJ6sSIw0
				ytxAb8d+Ij7Q33gakaTYN8bWQG/QNfJ0oD9GfCBfTDqCzUBvlzgCeqC/kUpxqZhvhESc/DE26TSM
				OvcTOg60neKRAPxUjU3+k3w0oZ+G42cN9Fb4g6QD/T3CAehAf8EVZvxAf7KLQTrQ3/CRKRvorwxm
				SAz0N+cZpAP9LUsa84H+UAkm2EB/KQgTcqC/1IUhPdAf5WGYDvSXKjEgBvpzsZhhA/29ZsyIgf4o
				HRNmoL9XkGky0J8KyYQa6K96MsYH+ouyMmMD/b26jPiB/lZkxnSgP6g1M3agv0vOJB3o7yrPTAb6
				OwY05Ab6Uw+N8oH+0BwN1EB/kUozfKA/fdMAHehvVdSUD/RXSzVMBvqbwBpQA/3NbY3zQH/QXpNs
				oL8asQkx0F9k2RAd6A8ebUgP9JdiGyAD/dm+zbCB/i7mZsRAfzi7CTbQ3+m8KTHQn6ZvQg/0V64e
				5wP9ZR6cMQP9nQ5H+UB/mxVHaqA/JMcZM9DfOXKCDvT3qXImB/p7xhzyirGG2x3o7fw56jzWjA47
				0Fuz6YAc6M9JdcYO9HdunSED/SHFTtiB/p5pp8lAf0q4E4ZYdGS4gd6Sfid4xYiBcAZ6SxqekoH+
				npOn2EB/SM1zdqA/p+o5HegvIPiMG+hPiD6gBvpbjp/mgf465w/Jgf4GBQR0oL8BDWQ+0B+SBYUd
				6K/kQUkG+guYQqQG+gPGENGB/pp1CMRAf85CNGagv4ETLRnoD8CKwgz0dypLRQb6E9WlsMQio8IN
				9BaaRyEH+gu5JqYD/ZF8EzljykFkBnob6CTQA/3NmJLzQH8YliKSMeWY8QO9ic4S6IH+hrGieaC/
				RlxByNhyyNiB3tKFKfRAfw9oQTrQX8a1mGNsOcLcQG8j1BR6oL+jvDgZ6O8xX5Ab6M9GTnIx1o+A
				MdAb4jiYDvQHAR7GDPR35IfQA/09JMTJQH8fK4L8QH8GkRA+0B+gloAO9JeUtsYP9CcGLqQD/Q1n
				rvKB/gqyi8lAfyPlBTrQ36D4MhvoD6S1kg30V5RbIQb6CysuogP9QZqL6EB/5dQFcqA/g/BaNtDf
				SHuNGOiPfF/JBvp7IrAmA/05Q1iogf5KHWZ8oL/IKTZ2oL+TjQkf6G+MMUQH+sNkZGMG+htMRtCB
				/i5H2cRAf6eZQX6gP1OXKR/oDxFoQA30l4xmywf6MzcNUAP9ja5G2UB/ha1BZKC/Az0DPdDfmGsY
				D/QHuc/CBvoLeLeQA/0lARrTgf4IC43UQH+BegMy0J/3fBsb6O+53kYO9IcRuGAD/d0HuBID/Zkg
				LulAf0ESZz7QX+iMGzvQ32XkhA/0N6PkpAb6A6K5YQP9LXgu6UB/X21ucqC/26UjPtCf4dSJH+gP
				w+lAB/oLGbvhA/3Jqx3ogf4Wy655oL+SekdioL+Z4IEa6G+f75wH+kMgeWEH+ktnXpCB/qJRHumB
				/nCpR3qgv1DsIRnoz/bqjRno72RwQwb6o1fCMAP9vShhiYH+rE2YdKC/UCk0N9BfyBQOG+hvKwvF
				B/rbsoTSA/1hV+Gygf5G1jD0QH8/Xngy0N9dLyQf6E/5BcUN9IfAh6QD/WVKwXED/fkCEehAf8sl
				WDzQX6/uIznQ3xkEkQ70N4sRzQb6Q97AZAP9lSMxyUB/mS2Q1EB/ROcjOtBfcgSCHOjPlROHDfR3
				WsAhA/1xiGKYgf6eD7DIQH+6vxdqoL+yAJof6C+fFZcN9PfEf+IG+luTRdOB/jDj35iB/u6wF2qg
				v+f5Gxno71Mvkh/oz9R+wgf6gyuM0IH+Iqff+IH+HKKHdKC/zeRXNtBfZzMSGejvyftAB/rbMI3m
				A/0ha1+wgf6yIy/EQH8B2ch0oD+AbSQd6C9pG0EO9GfwjcMG+hsIxxED/ZHCMdhAfwfl2GSgP4Nz
				DD3QX+kcjQ/0l2Adxw70N2hH4QP9LbWj6EB/AOJx7EB/g3lMOtDfpXmcGOjv4B7JDfQnyEflA/1h
				ykfogf7iWHD4QH9K+gd6oL85uSwf6K+w/pgM9DcbkKAG+tsqSOOB/pAWZJiB/oLrF2KgvwD2YzrQ
				H6D5kRroL9iQQAb6Mxh+YwP93UXkyIH+gNyXbKC/YxVZcqA/4fUlHegvwCPNB/oLQH1jBvobiKTy
				gf4WPJ/UQH+AyTdsoL+TSQYd6O8h8U0O9PekkswH+hMIPnED/QHMJOlAfwG8t3ygP4ObBDXQ39JN
				Fg/0VzD2SA70d9pJoAP9DbKe8UB/CIgyzEB/gdQLMtBfAKQkNdAfgPRID/TXxU8kA/159sQxA/2d
				QXHJQH/MohhmoL9DUywx0J8QFYMO9FeoiuYH+gtkxWED/S2/ovhAf5NjUXqgP+RZXDbQ33Mthhro
				7zAXRwb6e7iL5AP9Gfai+IH+AH8RdKC/yMI4bqA/MzEiHehvLv2VB/orF54kB/o75STQgf7G05/Z
				QH94fBpsoL88eSYZ6C+fl5Ie6I+0kkQH+qujTpAD/flM57CB/t5IOmSgPxAjDTvQ3y9yNhnoT1ZL
				Qw30F+hIcwP95WHpav1JnA/0PG+bigM9wZ/ReQZ6jWJU3oGef1vTx0DPn9XEf6CnACHJH+gJT0px
				DfRMCkj7B3rKSCncgZ7rN1P/QM+OD0VnoOcYh8I10HMuMvkP9IQDmfIGegbMoxwDPfOYFN+BnryF
				iddAz3xggjPQ02dBzRvo+ZuXdg70xCqpfAM9z9OlHgM9TQEq70DPLlvyP9Azj1raM9BzYI3kD/Sc
				BI28B3rCeaV5Az0/XSnuQM8HzOhjoOeTMaI/0FPlHEt3oKcinpLugZ5aiye9Az01N0pyB3q6RGXp
				Gujp6HbSO9BTyZykd6CnVWKRroGedvsoXQM9NXlJcgd6GtRo6Q70dJ1K0j3QUyQepXegp46gSO9A
				TxFELd0DPY32SHIHeorEifQO9HQvjtI90FMhr6V7oKchYEvuQE/TPiRdAz0FoU26B3pqF5v0DvS0
				oEHSHeipaIGke6CnbodI70BPPWWU3IGe7gVEugZ6Omy39A70VMYe6R3oaQUYpWugp7WcSddAT43X
				kdyBnoZ1UboDPV1rd3QP9BSn9Ogd6Klx3NE70FOURUb3QE8jJI/cgZ4idxu9Az1d73J0D/RUYOXo
				HuhpxMmRO9DTnCRH10BPoWGO7oGeWqUuvQM9rVNjdAd6KozI6B7oqUGV0TvQU88nI3egp9uujK6B
				nu58Gb0DPVU4M3oHelrbzega6Gnfn9E10FPbRSN3oKcBJ43uQE9XbRrdAz0FGTV6B3pqr2r0DvQU
				5a7RPdDTFFsjd6Cn+L1G70BPl+cX3QM9lTAwugd6GiZ35A70NEHe0jXQU7i8pXugp2bSRu8Hekow
				cv0N9NS+reM50JNi9at7oOcCKxfOQM+kR2BeAz0BxMA6B3ra8oHxDvREcQnmGehpMRase6BnrTsY
				z0BP2bKu/YGeXgC7/gZ6emp2/Q/0tKjt+h/o6fK562+gpyuD199ATxvUsP2Bng6Fw/4DPb10h/0P
				9DS8D/sf6GlzsvU/0NMo6tf/QE+HLZj9gZ5GrzD/Az29dcL8D/S0Lof5H+jpPA2zP9DTmUTM30BP
				w0qx/4GetvJf/wM9Xc6K/Qd6WigA+x/oaRst9j/Q0/ZebH+gpzf/mL+Bnl7sMf8DPa1pZP4HeroW
				kfkb6Om2JvM30NM+VWZ/oKfDNLD/QE+vb2P/Az0N+MD+B3raNo79D/Q06gj2P9DTIRVsf6Cn0c7M
				/0BP74Mz/wM9reNm/gd6OunO7A/0dIY68zfQ09h85n+gp+0K2f9ATxfzYP+BnhaTyP4HetoTNf0P
				9LRhe9of6OmtoOlvoKfX69P/QE+L8af/gZ4uKqD+Bnq69s38DfS084DaH+jp+BLqP9DT+yTT/0BP
				g4aZ/4Gedo1Q/wM9jRtE/Q/0dCJi2h/oaWgq8z/Q0xs/1P9AT+u6qP+Bns70S/sDPZ0AyfwN9DRa
				i/of6GlPHvU/0NNV6dJ/oKfF7Jj/gZ522lH/Az3tp6T2B3p6r1r6G+jpMRfzP9DTKknqf6Cna2Gp
				v4GebgZLfwM9bRli9gd6OsKV+g/09B4z9T/Q09hW6X+gp40pzP9AT2MnU/8DPZ1Bp/YHehqdKf0P
				9PT6A/M/0NPKcup/oKcDA9X+QE/nF0p/Az0Nsl/+B3raXJz9D/R0YUf1H+hpGTnpf6CnrdzL/0BP
				m6mz/YGeXsCp/gZ6eiq5/A/0tP5F+h/o6QLe6m+gp3sp0t9ATxvtlv2Bng7O0f4DPb1oXf0P9DTo
				bPkf6GmfgvQ/0NPISNr/QE/Hf6b9gZ6G3zj/Az291+L8D/S0UOH6H+jpaMG1P9DTqVba30BPA6+0
				/4Gedl04/wM9XT/i/Ad6WjBc+h/oaZ+49D/Q016faX+gp5dzpr+Bnl4qS/8DPS3RY/4HerpUj/kb
				6OkugvM30NNG02t/oKfj9Zj/QE8vuF7/Az2NlFb+B3raZq38D/Q0Wq71P9DTwZNlf6CnEZ/N/0BP
				r2g2/wM9rZVY/gd6Otxr7Q/0dOa68jfQ07B35X+gp/3Yyv9ATxdzK/+BnhZwtf4HetqSav0P9LSn
				WNkf6OmFZOVvAz1NoNN+D/Sssq7IG+h5x7vCM9BTcXlF/0BPXd9K3oGe2X40ugM9W9/TeA30bMfX
				8B3omVJf4TvQs5q3htdAzyqFGq+BnpkXNXLe5ai/Bvrq1p/jeSoIWCI9HulENprx2H3W8Q70Uuc4
				gtPF3gN5u63vRiMO07o5H4jtQpsmyBkPGMMt30AvKTU+MHAYKlAN4Doj77d/udz/ffd3r/vRe//3
				u7+67P++93uv/eF9//fbv1zu/777u9f96L3/+91fXfZ/3/u91/7wvv/77V8u93/f/d3rfvTe//3u
				ry77v+/93mt/eN///fYvl/u/7/7udT967/9+91eX/d/3fu+1P7zv/377l8v933d/97ofvfd/v/ur
				y/7ve7/32h/e93+//cvl/u+7v3vdj977v9/91WX/973fe+0P7/u/3/7lcv/vOdulknFQ9aRSqyT8
				4PqTKpa9Wkk8qbpiqXkYvxzeOS1nq1kkXLWmSNIuhh8u76yas14umQdVTyq1SsIPrj+pYtmrlcST
				qiuWmofxy+Gd03K2mkXCVWuKJO1i+OHyzqo56+WSeVD1pFKrJPzg+pMqlr1aSTypumKpeRi/HN45
				LWerWSRctaZI0i6GHy7vrJqzXi6ZB1VPKrVKwg+uP6li2auVxJOqK5aah/HL4Z3Tcraa5bjyA8xf
				UJoghr8Ka/UW4PmM2jPWCjKBT3cARAPWUjDGgQiW4NjDnlVCTiXEcDXFuKCkGgLk81xgcYjoAE0Q
				4IRoAnX8qSTIWaQMp6MLFgqSQUW9DouuxRheVkJ24tMUbgdT4MhA4HmeSHe3g7rQLErEpLXhtK6j
				pjMGHUa6Sm+8UB8nOpjkEOh9Mwu5q1JzKiGGQ0UQ6UhBcPyzMcrEgg671RJvOc5Ujn9sy6EMA2xS
				Gv6D1C/KJKHjQLafiMHHZa2DbDMODOYcR5MWMYZBliHTdccBZjJIfafB6QDGIKsdB2pjkPol0jPG
				gd2vljhI/dTojWFABQ+y05hIlob/Lr+D7Kw5NwfBGGTd48DMXOO6wSA7Ab8NhWFAuAfZ+c3S6QwD
				v6/18+jaPW4kG2Qn21x7GJC5rPe00yD1Ha5hifz+Hi0mSBg3Mz1ml4ygbiQz4AwL0Ppt5yjvBqlP
				GmnIDALCPsgKcnKXQYBJB6lPUCMrZskHHBv8K88NsheNXD8I0Ev5kT44IMogO2dqhnYQEEoH2Wcf
				tzFzkFoMAuznipF4DVLfGy4SGAOEdpClceMaY4CobfFcXPef4SAb6MUtY4CHdUAKBspWVdbxeTIy
				wX1ArJNUwbIcAxhxsdUygoE0WKEKPqwKaS3BDT9SqbTfEYRfI9/cPJcDrN210gsJhd6EmxD+otks
				AiFplsISHBmlcoUL8DxPJbvbMbfmtlBSoNrnk6Jg1W7hJH6lkcPRsQkZridCDFcrKcfpyQjjamLk
				hl9PIBXQUlrpwnf7MgJfzTlDq08H0lAwfsakuJ0yEs7OmIigY5e1zVKcYHWCwgjDf2BFIAVV1nFS
				KsuppNU0jJjFGTWksowSs7kmJa2mUUIuzyihrBTj0arSVVjyBFCbPZYKR0X9aTGxjsP1RILsFZ9e
				ssoGEZjEQ+UR2oAvDDVbXSqE6WURcriaCDG9rYQcryMhhi8NAq8muCHVZwlUAS4qqkakPg9DcGkQ
				qI9iEOkuHQRyswwC4YASQ5JLqUQtPIl9FkrFFQ9sdasQw9dEiPF6MsLwshIyXE+EGK5WUo7TkxHG
				1cTI4eoQlWp8+Vqg2j5eiUpR+qykxa0R6hTQgFoyOAr2QkRgCgaNWLASbI1UYrNI2ABdAmJAHQIb
				IYuAHJBDQAdqEpABezfTUCjFnIep4mEF3yu4EroV54vaaNdHZfB5khrM+rgc1j3im5K5qmuDKXzg
				qnYJLcQXB5stLhXS8JoYMVxNRJreFlKO04kQx9dEyPB6MsLwthhJ5wZNOFGFohpHtgK03syiSSnI
				w9ZbHCLWpLGwpRptPqtskIECE1cEA5GzWSrZmeRRhQoDh6djCTlcTYSY3lZCfviqNIujwjhWIZ14
				ZtVn6IKsYdq4is5AHTB/5SQF0wASo2MKUXETrzI08XVoXpU1ZqespIJAUVK/Bq209FFyzBrh16Iw
				ERd1wEG1MVQVU0KpPiT02VA262HoX8PZg8iaciYihnO5gCrsDVPiG+LKdpjx35DeN9YJq6F+zCQF
				q8E2wyBwhzRnHXb1N7SkJ+1uUswCD8sGmwSWhnoTGCH/2MN281S1OD9nJNjngMoTwSY5k04CAhlp
				elmEGPOrEju4nCNUrALpeCfoyWKW0UA69lW6p9QDhVQ278wvcmlUliXHr3S/36NHNCAXebmMVgTd
				ow0/3kjQMIGN0J6DFbzIJWU4HRlhfF2EGK4nIgxvKyHD1VSM42o6STkFPK+o40MVPsBVOihs4BVG
				Dk/PImK4ngoxvKykHKcjo8mcoIxDW4lccctWAV32UEokFT3M7Kglokb9stIVTAYQlDYrVMGHVVXV
				w2QtALQCwaAxElxmLJQZxgJWGnNhXou1uEwLuGpjqCqmhH6x0hu2NmK7Q+sY0wEnQsVEtI0TVj7e
				h46UGDIzM1hhNoCFaJ8hVTzkCkkFnMsB1u5a6YWUEB9mMoXVAA6j6zJopdZoLWChMAfjrawMAsJK
				6zI6wELonaEafqQSRQWdzQFV7VlpUhUaA5ktrxZiuLoIGfDpspdSoSiIPw2pELMYhEq7EgpmQh0B
				GSGLgBxwslRKgotgUKQEtmTVyAUmwcqjSUAMzCJhI3QRiAlxCGiALkOykqUsq7zmvLHVZSn0AFaq
				qqaUPq8WaXpZCDlOJ2IMVxMhx+tJSNNVVkAOscWDKVzEr3QRGMRN9Zq8SozjaiHkeB0JMXxdjBiu
				JyMNLwspw9VUiOFqCqpV2NkzoNa2igalIPplJMvyUJ8GLeiPvrjsHKt11teOtZgPybZc04KZSm+w
				OdT6or9T/ecntUr4F6lVstJtF7WLVS4gfczdJMFOX9cuR9/v6fjfr8IrPvzeXZ5j2qf+tl+WNd1i
				cbM05ftqr22qhtsqspdq9iTedUCaSjb1eWU/9mmwp39HjdW6/AVk9QAaaAklELAVNAcsiIJpkyRF
				7kbDKAyIAmgCRgIxU1OHrxJYI5lw3CKFiZirxNmyINFQUVRDt+QmEkJQcGrq8FWGNZIJx1qkMPFV
				4mxZkJBQUaqhW3ITCSEYYWrq8FXGGsmEI26RwoRcJc6WBYkKFYFq6JbcREKIOGhq6vBVijWSCce0
				SGGCrhJny4LEoWKohm7JTSSEODo1dfgqZY1kwsEWKUzwKnG2LEgsVIxq6JbcREIICZmaOnyVwBrJ
				hCO0SGEiepU4WxYkoqGiqIZuyU0khKCoqanDVxnWSCYc1CKFia8SZ8uCxISKUg3dkptIYKB4aurw
				NcYayYSjK6EwIVeJs6WBwZVQmAhXibOlgbGVUJgIXiXOlgaGrITCRF0lzpYGRlgJhQm6SpwtDYzg
				SihMzFXibGlg1EooTHyVOFsaGLQSChO9SpwtDYwJFaQaejo7kRBicRVRh6/CsBCpcLRFChPh6uwo
				IUQsWDV1eGgUa0sDY6GCqOZbMixGKhzSIoWJr86OEkI0QtXU4aFB1pYGRixUjGq+JTcRqUBRU9NG
				Do3A2dLAoFARQjV0S25SUoFipqaNHBrE2dLAOFQM1dAtuclSgaJT00YOjXK2NDAYKkg1dEtuMqlA
				salpI4eGcLY0MCRUBKqhp7OjLEiEUBGBaujp7CgLEiGhoqiGns6OsiBRoYKohp7OjrIgQaFiqIae
				zo6yIDGhYqqhp7OjLEgcKko19HR2lAWJhgpSDT2dHWVBgqFiVENPZ0dZkFioEKqhp7OjLEhIqAhU
				Q09nR1mQCKGohp7OjrIgESFUFNXQ09lRFiQqVBDV0NPZURYkKFQM1dDT2VEWJCZUTDX0dHaUBYlD
				RamGbslNKBWOtkgbOTTGGkmDBEOF0CbC09lRFiQqBghrZ7PZbDbrRLpZN5vNZBZmv659Xfe6vb29
				13Vd15BD3gtd6EIXutCF7r33Xte9997ruve6ruu6ruu6ruu6ruth1IauoWvoGrqGrqFr6Kabrut6
				17ve9a53HUPXdV27dmVXdmXXdV23rlvXdZ10XaWrdJWuoQtd13Vd6Lqu66Lruq7ruK7jiitXrly5
				LjpuuI6LLrrhuC666KKbm4suuuii46KLLrrooosuuuiiiy666KKLLjouuuiii0646KKLTriO6zqO
				6yi4CS644IKr1Wo0EpKRkZGRZVkqDQ0MDAwMC9tCNBqNRqPRhUUX0YktootoRKki2qoqKioqKiqq
				qamhoWmapmkqlTodDofD4XA2m71lWZZlOchBDtIgDWlIQxrSkIa0Wi0WiUQikUgcDmez9957r+tW
				kUpRiBRSAiUoM3nSBS5sQRZKAkkYCUuoBEoIIiGKQlRU1EKUhKiFqEXUqmhUtCnaRWvRWLQV1VRd
				1SIWrUiKioiIhmiiEpEo0ARNzdDMzDyzGZkJMzFTT9/n7+XDx0+/t2W7VtpiiR12tizZQAZZI40z
				Pm6UMYwxloxklVE2mciCLGQ0GgkJbYS20Co0Cm1CE6EFoQkt0KiGns5NJISoCFVEHb4Kw4JkwhG0
				kqEauiXDYplw1EpKNXRLhgVlwkErGdXQLRkWIhOOWUmgGrolwyJKJhyvpKiGbsmwIJlwdCVDNXRL
				hsUy4eBKSjV0S4YFZcKxlYxq6JbcRIIECpkihTB0K0GsLQtREaZIgYZuZVhbFuKImZo6fJWyRjLh
				qBYpTPAqcbYsSFCoGNXQLbmJhBASvb3f9tve2/a2t723vLwtb3t727Zt29VaqbZt27ZtS2zbtm1b
				tm3bsi3btm3blm3btmXbtg22bbDt2q5t27Vd27Zru65t165tu7Ztu7Vd13aVtZW1bdtY21gba9uS
				tqRtSdu2lbbSkbZSadu2lUpbqbSUVkpppW2lbaXSVqQibdu2bUMa0rZtKTS0h7ahoaGhbUNo24q2
				FO1E27ZtG2200UbbaBlt22gX7aKLtjFt27YSbTRE22hDtG2j0WKxWEVWkSwVi6Uii2XJkiVLliyy
				yCKLbBRJJJFDJJFEEkskRyxJJLFBZGtYclh2WJZDlmW4LGM4y7Is54zLWZIkSZZlWbIkSZIkS5Yl
				SZJlSbIkWZIsskiSJIkkkiRJkiQ5SZIkSZIkSZLkSJJCkiRJBjKQjJbRMlo2yAZJ1ljjyBrHkRzH
				kWM5kuVIliOH5bDsyI4dObJjx47s2LFjR3bs2JFlx44cw0iOI1nGSI4lJFvClVBYCkthSUISCklY
				lmU5whGWZVl2YRd2YRdWSBVWWGFZCsuynHDClSJsEAqDMAiFDaGwAiswMDBwAgMDAwMbGBgYGFiZ
				ECbEhDrwla8MDAwMLMvAwMDAsmTbtkQSSbImTXLBrdzKsizLstxKWSkrZWVZlmUjWDaCjWDVuq7r
				ulKtVOs6ta6LdbEu1sW6WBfruhprtVrX1bpapVar1Wq1Wtd1ta4rWmdoI91IN9KNdCPdSNfRaDRa
				p3UdjUaj0Wg0Gq1Ca6DRaDQarUGbzWaz2aw0m81ms1mfgkFAQmNuzIxZzIt5MRIjMc8h5hDzxETM
				9Ve16uIXv/hPPfVfX3/r+rqu6+u/rutD/fV1fdRF09MT/fTTNE2XLl36/8knn/zxf7TQL/TT9B/o
				gz7oafrna77ma/5rnuaZZpppppn/zD/z/PP88/zz8/zzPM/zPM/zPM/zPP///////////P///+/+
				+O/+//7P/f9zz/3vv/fel/6/LWNUxmV/8Z/4///zLycP+//////Yxz72////X/IlX/IlX/IlX/L/
				////JE/yI////yP////LL7/8//9/5f//2f//z/7///3y8vK////v/v9/kf//uf9f5IN8kA/yQf7t
				/////////5e9D/vYsbcsy5d8ySXLMsn/yI/8yP//////////hz/84Q///9/wDd/w//8M/////7/I
				v/ALv/D//x/kl/ASXsJL+P///5dD+P8P4UP4//Bf4Ss8hafwFP5SkWg0QgdqBbFqRVIT6qhOcWgz
				MocpxZBqREIT6KBenPbIhzsxpzYkM2GOaYuldaS3l4/CMC1eLUwNT8ONb3zjGy+tEA4NN756L+My
				bvWp3ntv9d57X/UubvWG6g3ValQv6kW9RL1DHSr1Tr3US703xH2hTr333ml6723bTsM0TDsN08Y0
				ptPGtDFt3dZt3Vu6l+69dOd27twDk2aoJCXx1AcDGwwAHMSQGMBavgAUIAABAhBAABFaFPsHn0Xs
				UZBLC423RM0BK3x2U7jrgNkV9Fw8D+uA+Ctqik7pP35BM18HKIVhPsONVyrrs1Hpt2lzw3lZP8RV
				P4rrgB6GsYx2yC0wI6lT4gvMfoCrToEUmBPvKfd9OnFmJU9jpYd+8sis1KwDnJn0ez9uWKTDqNL5
				z1fKv4vNWw7MOsD/iobjdFzk4crhWhDHSl7kEkrOTVv932DeHd/oh73BG28w/VynsJBdvpj9fB1h
				pWQ4X3hsfaG4gQuz6+/++ivWAZAVVFwHnFHM3WPxDobiuMc6oOv09KdI6pxJ4nXAuuzkayf9OuC8
				cAfjGYXZjBikWbcOcF64Ou4H808scJ+kUpWVV+zwtZP9GN86wLRv21NbvWwWZ9l1ALS6ZRCZdq4D
				LqUjT0/SsZPqULLm+IUZnGwJzvwFBWeZGQGuA2BRlt9T1vw6hYd1AGJUe7n53uD83Ato4MOIQ9dE
				zXLKBoVhtU6GWue+r/OcqdMp1JkB1knQ17nXdV6ndTLFOiOgOjHaOvuqzuNMnaBWZwC8TkRbZ73X
				+Z6s06jrDIHXSSjr/Dd1nnN1AvU6I9A6nXWAfdR3HeDmhqPjjAuhpWfsL3Xus/kC/c7DOqCXZuc6
				YD1YyjoAOWn5smpLb7V1gLF5+XofmGAdQM6DfR2wLcfA5HWAejXT6wCgPQO5xYLpOqDEaZB1QB2t
				9TqgDJxF65fHgmwdgJsHq1pAT+uApwkdnsvmLXStmfoZ2kfQ5LMO2P8Tyzpg+ROHN7upuvTy1Kl7
				Fo2mkOuAe5O+A14HtAvkuw7YNJFtHbDC6lwHYEer0pF1gHeAGj1Wodt0CN3iLl8HrLvMvQ4A10Nk
				HYBfbrgOeF/uWwfYl9uvA/Y2zFoHLKmhvg5A7ZZr5Mj72SWwDqDOQmAdwKzavQ5YV+2uA/CrFq4D
				kMsyWwf0v25kHVBp9uorNuiZl4Tyk4AFPLHROuCYKO86oIyDoHUAU17XOmApr3MdgJRXvA5ARpN5
				HVB/3fg6oBitww3QQ3wk1zoA+HXzdQAKq/E64Airfx1gwmqzDthoIodx+2PWAchHResA/KOGdcD9
				Ud91gLtA/nXA/HVjrKUqupvuOgAreRTrAPTXXesAfJOG64C7Sd91gN+k3Tpgezge5kiPrwNwWRSt
				A3AWDdYBfxZNIr8OKL9uuA7gXtCxDlgXdK0D0At6RHQd4Py61zqgVc92HbBWz70OWKunPMA6QB8s
				Vl7xmJykZdYB5T+x1gFb1JzrAHTUxHUAGjUvD6wD+j3iXwdsD3OtA5aHuesA5MNE6wD067bE7od5
				HVCbZbMOWDXLXQfszVLXaB2g+nXXOgBclPA64BZljgiVgn3u8uBkSbK4bx2QuQt1HYB+F6brgDqQ
				/TpgdyDXOmAdyLUOwNSEsg5AqAnzdUArjn0dsCmOcx2wiuNeB2DmQbEOQMyD+TqgDca+DtgMxrkO
				WAdjAmsKte8Y4JWWCngUzMZzGNopAddTQtenJGktEDp/eJzXCgiuJebQhV8HzIuS3oM23L4OOASL
				+TqgGxifdcD6MOc6YH2Yuw5AHiZYByCrmbIOQAaL+TqgNct2HbA0y10HLM1yrgMQQ+9eB0BDb74O
				wBZluA44i/JbB9iibNcBQ8BbO74fSg/eqZ0kwTrgjGK2dUAdxeB1QH8gy3VAO5B6bZoa9rnXOgAr
				jnEd8BXHdx3gi2NfB8w7bs4hFiTrAORgxHUANhjDdcA9GN86wOa38XVAbV6AdQAjKM46YAmKex2A
				DYriRtcBnnVpbG9e/x+W64B2ccHrgLaujawDWi8c64C1F851ANYLYR6a/jpAN+7N0rP34t9MO14H
				UJQFWAcwc+BeB6wcuNcBaA7EdQDiwdLXAciDpdYBCNtd9jqg8Xvmfe3b64BpZkfWAahXdq8DwFc2
				1Ej8YoWuA+6K7l4H9HcXQvzurwNsUiXsOsIjHsRJWgfQK+z3OiCTcqnshHbPRhJXScg0NwzcZ4B9
				dWrLD9kJ1Ga+Eh+1V7T30CulaWg/37NwZt0YSH4qSSm7Fo90ZVuG9dj9h5xvR7aCFOn5X7x21wFn
				7kXrgDv3En7tC1fbn+pxW3hB1gH+BVrWAS2uj6wDiuPeHes6QBgHkXUA0O9n6wBUyZfXASXwr7V0
				HbAM/2kDZ5/FONtaByzrITJ+k7wO6Ev9NMlNcYpLkfmbVBG/ZR2gz4si0x5vHaBrAacOoonpWsDp
				TVjWAbs30Cd5QdvVp9YBNge+dYARTPLlAyVbUaglsA7oe3CuA5Z7cK4D0B5E6wDsHgwPsA7oPdis
				A7Y9ONYB6x4ccA9+2IOJ92BRe9CjPaiS+i6nJ/HcSXs5EO7YO6TJ5Ec46pN55lslHdY/5x52KFlA
				gmNeqleSPIkP6XfnJJQ8j37HJyTfbVv9zO+nrqRiNokxxV14TxZPTt6538uTU+KWNrX1e1JYUtH1
				b/f1r75dkviiLeGx/2ZJY3vasQO7Mu8ML8lYybc7g+3oSPJr3Hv3uPcTuTS8ciWm3yES6jkY6nnx
				uOfxce+qcS/3Z9+uLSAR58GN5obCOgDxJyaaisbs5hK06YQZ1rsOj1j7OmBKkb28Xle2mM7DTYQh
				zbjppx3PW6o1J6LVmV9L0n93et+dD+anit9dDO9uufw0zbvT0bubLD+l++5Menf84u9DvDsM7069
				HXW7d3fMu0sbXe+OxruzKb/v9+4Avruc96lR3t2Wd2dCfSqDd7fz3XVsnzrr3Znw7kr+7+nfnVnv
				DgO/6sZ3d+O7C+5XLfvuVPzuSNbv9787nO/OhAGrhu8Ow7vbrbHvjua744VH3h2ed4d2fn/w3bV4
				d7PC7wG+OxHvrmt9qpN3x/6725a/g3h3l7y70fH3p96d5XcnX36a3Lsb7t2JxO/5vju5784G8Lsj
				/H3eu2Mo5tGzTJ5xJSmKecNi3kCHiHnPxDyVMe+KmCc55sEb8w4tJyvHPBtjXkv+/Zz5HemYJ2nu
				ife/dxRLNp57g829VvMk/rnnZu6heO5NmHtWzz2Pcw/vRRL93NNr7skFS34F9HMPT+3Lr4/lrn20
				at9Ug6T/2oe29om49kmsfVNrH061zz3eO2+1b7jaNxLxBZ+dtF/79N4/H/69FURb/dw/GfePXgf0
				n+YN9w/V/WPx/vmz3xXlKUGVWH9n1odzb2r8nacmCVHMyxwJD13M03UAvMskSn6PdcByl2nn3cEE
				v+MpKXWv1c1udcZ0yaojyfHXHLQ1V60DyhtmrQMWN8y5DoA3TKVTnLwUN9H88Mg9ydYBng3zW4rb
				1gFDgW8ViVp0921tdXdYBruSFoUPhlNKoPZlcf+sD68D2uO1DnLuhVKWOyhSayUxBsXNg2JdBxRu
				uX0dsGy5ex0A3XKB/kPzRL6aosloTMku/qTEe+FxmfyNvw44dbo19iANe9Bkz1huD7rtTyq9Z1WS
				WQf4riQT59s164BOyMvz/n19/yzfP3Du37D1ZOb75wKsRChL9nWANfY+G57Dbe4dBsmyzj3Kc2/K
				uUfz3JOHZTDtMh6I1xpY+ZbDIxBVyQvf3Yfj5P13R/vdbWIp7fP9Ymh1TZeu2zpgzTDROqDVMe1s
				dWwdsN5ptmx1eB2ABjiNvLtjHdCPnYi9O3odUEtPN8S8lLhS+ZjnducrdO65xG98M/fGmq1lWPtU
				zbz2wbCnCLx/6OExarl/g/UmAcqBlzjjeTlQd1yF2h6cNkYIQLng4B40eQ8GFT34dcC5SJ/SC79+
				0WX+w9Y3BDGXfzBqL6wDxFl21gdyOF3LXAc03Xa5fB3QGb2FyfthinUAZFwu1wFnfd545enWOqDb
				r/uTtrB2fXvrAOMRf9YB5WW+rwNWnvpdB0Cme6Ugungd0KoTAO3Qv+qcba0DhlSAH5OT5Cyq6qO6
				XF75r9rXcTezN7hyP57KfGOAfSO03/vt7/uONL3jd9JHWueRJudIfznSlx/pE4506iMt45GWd6R3
				HenC4HcGR9p58bto/77AkV7xSKc60iCOtH5H+vuR7pn8Lmh/93+kAUrUmRJ1xud3/ImaYKKOOVEX
				l9//S9QDE3XOZT3EWXI/PJl/Wbta1kkva4uW9YnL+vWydkuQXJ1Jhn9ZS2vYQRq2Dv07wYatf8Pe
				3rAP4+8aNWx4Dbv1p/1nJrnrftfwaet52qefdmSedqSnLcvTtieXPB+dnPe0WY3cqSK3CRsABiK3
				68htI3Izv5a0H7n1Rm4fT29JTDIdBQC96X17evs8vflO79fTe7PTW5RM8nQuCVsH7OmNCP7menyC
				2tQ4b3qzO72rDSW/PJLcSSFwj9yTQbJbpRCGtBDinvYYTxsnLAThUQjkWwhFDXvXXghmHbC/C36E
				QhhY1lOWNbAO+AGM4rMQlifqlImaWgf0EIOOXAjJOmAf6XKDy0KG2DKJsUA/Jt9bedL/cNYK8cgc
				gblVSGsZNv7J4ta9AtiP93XAJKExGJ2iXdwUtxqyn/wtD4/Mw1jF3gOZOv25wQJvMFgH4IQGGofJ
				B/W3UP2NOuIDVSYvzt5HZ28XW4HBb+FL5riLwzHpDkrKcXZvryVaWgd0X+5cB6yXO9YB6MuFdQD2
				5YZSJEPOTrZ1gD9mLOuAeszA1gG13VbrgNZuOQAHccoz/AWHPV5fsm9R8l3Thb8OmO22A9w6IH+5
				eB2AvNy4Drhf7vVZEutMUnzPDXK0pAMA6yOIQkkWQ3IiH0HLzaMMLsIXylsf5sE7+K9dBiI8RT99
				AAenVCfpOMWNiSgbI+Z8OA6kQy/p/NPpLJWNedYBhsA8Sz/5Dbl0QBuFBfrTkQ6pprOA02ERppPX
				AXtZz3UAellvYjqeRToYZTryPJ22DrAid7cO2JF7+IQ29WZT2zbtszNrmn67qWya7nZTNIFS07S3
				TXmr6bebiqfTkWY73t06YH3m5zpgnfm1DkDOPKwDsGc+WAecVP/XAV6qb6ymt2DHlr/XAbi3j+sA
				9O0H64Az/591gJ3/vwjXAd38f8OEd8Ba+OsAXS6g6wDUXCBbBzS5wF8HbPaBsg5Y7QOsMetqHWD+
				gkJB64C9v6CtA9Z/wb/izU57aO3E4MBYB3QGhM08JeT0hbH7FH8yIXEdgBkQpJcZTOm/T6HHU/Lh
				rZHmEsIwTvmzToHrANihINYB56FwrgMKh0LNPqVfB/jJwr8O2CYLe5IXzjpAX7KQ1SgDRvLkSRiu
				h/cLg1gHnE1Ds11G0i9jAayTI6lTPngdIEQPYh2AGD1spzLo+zL6pI6y1y8DIi2jHr+ct24u56uu
				EyK/9d+OgN/7Jp2/P2UCMOiGILgXwqXUVEJws0sppBoT7jwnrkUo3D8lmC6ha2VEM6YctTmjlq0F
				ep0Dc9ivuxN2Zk1IKycEZibg1k5Y1gFbV9E4+Sx2tQnLOmAfXtgkJ3zMV8GWX1qxlOxlSJqcT/Lr
				AO95qUCyDuifYnodsKpk9tJzvnWA8ZoZ+xxkh5ImByb9BDenWwdMnQ1dB+B0NnIdgHQ2+Tqg39m8
				dcDWzuYrpzVrTg0RIjQFOhhN2GoE7nNQ4+dQKJ9z7p8TXX9OXAdgGY1YB6AzmtCxMYR/YxzvxiDe
				xmCOjTHWAf01864DNtfMTLeUcWcpcHUp3JWl2N2l5HUAppKR6wBEJbMdE4LzSYhdB/SVTHRUQgBh
				QtI6AJti5DoAZYpJ1wFtivnXAftTTK0DllPMXgdATTEIgpjBxXBevOJ0FBQ6fgSjKLVQNnChrAO6
				5+VbB2yfF7L1HA55ysPmOsA+L59rBKPELIReB6ymmLkOgE4xMoWTvxPJJGEJlxo9CeHrgH0l09cB
				SyWz1gEQ14ypRrJdB1jXzHHjJFsH+DOadx2wyWg28VKQi6LvOkDjmhFnfnHWE5BUSW4d4DOaZx2w
				ldHUOmCZ0ex1AFxG44on23WAldGc64BiRtPrgLWMZq0D4IyGR+1kWwfYGc21DihkNL0OWM9oxjoA
				ymjEdcAho9k9x+DXAZuMptcB6xmNX1GIGWLJJynQGgzWAXtGE6ZbDS4NQI54dL0O6GU07/J3Z19t
				NR7m6H1v33EdsGY0rJhecUb034bkOUDyn4dvVXK5f5w9Rhf7w+x1+Hm/49d03rm3vMlCnBPPrQYb
				9iRfB/idTewqnVsHnDqbZB3QdjbZwSmTeYq+Dpjqu9nzP6roIGJ09HQoyPT4gG3wkBkpNHHnN09y
				nJMgnDP5A/X0OR+jKIbnpJs+p2iSivUC6XO+qilK7Vb65+xzUQGXvCvQXfPMT6JTC1ZrB5anDpFH
				H6DHnyZFD0Z38/hv2Cfskb0txpQBz5Qj9hMDlqNLbDiUKij9JVfW5ryOtLnh7AR/hn8ydvHSDwut
				hZu+ECcQN3lwmrxlkTTCNln/NKSna78oR2vKp3KK0vS/YFz1SncVtNHgXAP7iO8iOrLrDA53NDtd
				znSrcw3NVLhWwW7kNxGd2XQHxR3Vjjcz3tG9gjZanGphHvNZRFdW3YHlhmbna3CTB6WJg9tkQDWZ
				IDRJY1ywoSzd6J7W9KTCPtrolY3Ebe8tFQyBjL2L+6Kw5w6HaecHnbi5tJU6FqyT4l62XHwy/pBI
				OxJ8gXvQDbRC2VWCCcYv4mKa4AU33k4poxR2IS3jGb8gJTyj7GMXGtdS5Fh01QFjB6amllfxUKgA
				SMMfnHBsxElkAIVw2IAWdghOzCVsbEGWEw6KD7jQgjJYtkhgaI2NUp2ULNP8EkPi5O58e0wLeISf
				DXk8rN8OvC2nOofVo1juPJMyrReswt4R6tIRnZvTySwm5CRh+b2JCyRYH4h97FrdLzy/INE5Wxe7
				dWZXKwQOZNl3VtO7QohvItuhAHeAVXBUKppO9PaJcZIxCExbQWUhplNYHBEkbNEYhJK69yDTRU4r
				7gyx8Q/GhQVjPmYA90dhFz/6tfnP1wreKaGyxajhobo0IFhogTIaYOCqXNMpXOTTWLAiZ0KSONkb
				PXaOCp+JfUuoT88Xwewe/4lQH40ixPVqHZ3YlqxAA6MePDBmmkGXJzud7K4AhFZQ7nUVmUFEjmRA
				EIZYTT54payBY/q/Q80hDU7V+NsR5B0G9MzBpGc/AFzZSCG57oc/GPR5gakuu3EhM1lV1SulJoqg
				xbiGuYSJwme1MQjezw872Udh3E+piNbyWj5hJlsUGCc2LFU09nnbLxRXCM5JekblIuOCsOqhA41G
				wBvc4vjAKAOIQHo/BS09fpr34RJDBPgbWwywb4nxuMJQtxSr/DyTOjC+13E+OjgOduB4JZMVJDeX
				/KXlRSS6V6FF+EFDCkN7lRICcEt7wln/BI8CzEMBOhMCORhgVUEKOcA7BaHHU1bOroiIlN0LgyoI
				gienA3wDgQMiQ6FQUFDQGBQUFBQUJAbNzExwZmYkUEREZETkv/z//9sREV5IdtuQFMGFJHFjSJKk
				iSRJMZEkKUwkaSRFRIgiIq6ICCsiooqIoCSCgiRBQUGSoKAgSVBQkCQoKCgkKCgoJCgoKCQoKCgk
				KCgoJCgoKCQoKCgkKCgoJCgoKCQoKCgkKCgoSFBQUJAECQoKCnqQoKCgIAcJCgoKapCgoKAgBgkK
				CgpakKCgoCAFCQoKCoogQUFBQSFIUFBQ0EzQzMjMzHxmZjwzM52ZGc7MzGZmRjMzEzMRZmZmZGZG
				ZGbmMjNjmZmpzMxQZmYmMzOSmZmQmZkgMzPz+f8/BP//P26xWB4XEYuIWETEIiIVEamISEVEKiJS
				EZGKiFREpBIiEpWI/6GP/8NHxH/h4//5/+b/l4/4Tz7+j4//4iPif/D/Ax//Z4+I/7Lb9uyw7dm2
				3YVtzg7bm9221doyRpJhJDncJtv2bbIkVZIohcPhKRwOh6VwOBwcCg4ODg4KDg4OHrm43FwTE2Ys
				d8uJJIRBRj6Xu/R4+ITcDcFZDk/wyMXlejUaOpa75SgGGTjyudykTcjdEM5JCk3QyMXl4oqIEGO5
				Q6ehoaEzM5uZGY2ISIyISBiRf/5f/v+2bduu3VLadtK2EpIMIckg5DbbJiPJn6Io+iLJniR5BoPB
				K0LMAz8zMzOfGRERi4iI3P//37/neZ5nz/M8r+vcdV3XdZ07juM4jjPHcdy2bd62bdu2zdoWvG3b
				um3bum3bOrmnY85GExNmpLdUKBNJCIOM3O/57Xo8fOSya3qWw8Excrdl11A1Gjpyc0pyFIOBI3Kv
				4zbtsbCRW5WpSQoFjfSOBmOhiKC0BUlyeTqcjSYmTIw8MCQkHo/HY4//t9i27TsiFo1Go8Fg1OUY
				EVssFouFQlMoFAqFQhFTxMhdThEiIiJC5uPpcDaamDAjIhdLhTKRhASZy3+/53c9Hj4W33ZNz3I4
				eCp93ZZd1WjoUEiS5GSf13GbFgsbicI+oEJBI3dMg7FQRIQYufuYGc/MdESEEhGZROTS/4f+P+i2
				x7bFdt+2btuWJIMkFySn2LaIbQsxSSMZ+V0uPJW7ZNjI5XITE4Ll7oTIyO9y91TuMryRy+UaE0Yo
				E7Ri4Amxo15oEBMiQf5/cLutBQOVUQsGI/cEKC0IYGBAgf///////////////5/1WZ/1WT/++/dX
				f+HFI7769eMh7hB3iE94uCd8wsNVPzzcD/fD/fBwP5KkhcPhcCwcDofDwuHg4AkODg4Wta3VtlXb
				UtG2U7StFG0birYNiradiLaViLZ9RNs6om0b0baMaNtFtK0i2jYi2jZEdNOom0Td9OgWdXSLNroR
				3uUWulUzJBkhSDKEIMkZkpQhyQ9JekiyQ5IcktyQpIYkY9qGackhSSHJb5tl3NZxE8VNFMWJKAaD
				kmAwGAwJBoPBIIGBgYETGBgYKCHI/XKjcUyYkd4lJ5KQIBu5Ve56xMNHwu9yZjkcLNN1XXfXrevw
				bQ7f5vBtC4dvC9626bZNk2qapmmvFgoa8bY2fNvY8G1bw7dNDd/W8JmZ0BHxVESShP///77CR16X
				nmWGtW0M38bwbQwnyUCSMt8kSbbpkmRJUjQiGFyEJG2apGnbYuEzE8bZaGLCzIhERIhE5PLfj//v
				bbN2RMQUi5Bim8JLMojkKE6QsVgsJLbt22S51FQpFDTCbYvwbVOEb1tE+EKECDEhZoYzm4kJMyIi
				IhcRsfx/+V2Ph3Nsd7RtuW2E8LKrGg0hPHTknjIsLCxMZtu3zVvYyOtSk8RtM9s2s20zEwjCxMhI
				I2kkjSQkyFTu8pRG0mgmZNo2SNvpdOacmRk5yXObx21arGEjN6uRNJJG0kSYMGHCNdJIGkkjIlKR
				ICP8hZseD9fIw2XwLCLTtq207duR2yVHsdJMJpN1MplIJBKJRJVIJBJJSEhINCQkJCQkJCRIaJAg
				QYIECRIkyASZmZkZmRkREbmIiPz3//93bdu2Sbdt27EtSVIkSe77Htz3fd/3XQ/UdV3XdV0fPR6P
				x+PxuMTj8fDw8PDwh4eHh4fPjGdmZkYqIiIiwsn//9/+27Y123bbWNu2ZRhJkuRwnud5nmeZ51mW
				ZVm+LMuyHA6HHQ6Hw+FwOLiXZmambacZkbaVRNqG/r9tZdu2x23bVtqSJD9J061tG9O2jGnbxbSt
				Yto2Yto2xLTthGlbCVOSD0OSDkOSDUOSDEOSC0OSCkOSEYYkQxiSnCFJGZL8tHVb9iQ5Q3JDkhqS
				jCHJMCQ5QpIiJHkhSQtJVriNsm2TbZNsW8i2Bdm2+bbJt+3fNn/b+m3jt23fNn3b4tsWvm3jbRNv
				271t9rbV20Zv27xt8raFty14kqaSJJUkSXolSZIkqfL/t11JkiRWklZJUiUpKkmhkjSUJKEknZIk
				yZIkSVKooVAoFIqBbdvAtuXddmZmZmZERERERP7//3/btm270+l0Op1Op9PhkEOS5Gaz2Ww2m81m
				o9FoNBqNRqPRxMTExMTExMTExIQJEyZMmDBhwoQJMzIyMjIyMjIyMiIiIiIiJP+LiIiIbVtERIQk
				SZIkSZLkSI7kSI7kSC4kJCQkJCQkJCRIkCBBggQJEiRIkJmZmZkZEREREZH////ftm3b7vu+7/u+
				73ue53me53me3/d93/c9wkbucud5nud5nud5nud5nud5nqdpmqZpmqZpmqZpmqZpmqZpmqZpmrdt
				297Ytsa2Y2w7jG2P2LaIbV9s22LbFdum2PbEtiW2HWLbQWx7btty2/7b1m/bvm35tt3bVm/beNuG
				t+24bcVte7et3bZ129JtO7et3Lbhtg1u22nbStv2bVu3bdu2Zdt2bVuVJKMkGUqSQ5IUkuRJkiZJ
				liRJkuRIkiJJBkkykCRnJCkjyY8kPZLsSJIjyY0kNZKMkWQYSY5IUkSS17ZZ21ZtG7Vtm7Zt0rYt
				tG0L2rZNbNsktm2PbZtj29bYtjG2bYttm2LbFrFtC7Ftm7Btk7Bte9i2OWzbGrZtDNu2hW2bwiQp
				wiQphEnSjCTJSNJHkjyS1JEkjiRtJEkjSTGSFEaSRiRJRJIukmSRpIokUSRpIkkSSQqRpCCSNJck
				uST9ERF+REQfEcFHROwREXpERDwiIjwiYhwRIY6IuCMi7IiIOiKCjoiYIyLkiIhwRERwRMQ0IkIa
				EfEGI9wgow0y2CBjDZIauaPcaEJjwozMXcpEEhLkI7fLXW88fIR3uVkOB2vkjnJVA6OhI3OXMorB
				wI/cLjetsbAR3uUmKRSkkTvKhSIsIsTI3KWQn5nxzExnRCgRkUlERPr/0P8H/fbYttj229Zt25Zk
				kOSCJBXbFrFtITZpJEkk6TExMTGOiYmJaUxMmDAMChMmTJgFhQkTJoyCZmYiaGYmBM2IjIiIiIj8
				//3//W2ObW9sW9O2MW0bpiWHJIUkv23etm4SRZImkiQJCQkJCQkJCQkJEhISJMgECRIkiAQJEiTI
				Z2Y8M9MZEV5EZBcR0f8//v/hvz22Lbb9tnXbtiVpkpxJUt628LYFb9JIkkjS4/F43PF4PN54PDyc
				DQ8PD1/Dw8PD1ZmZ6MxM6IzIiIiIiMj/3//f3yZte7RtsW2DbRvYkkOSQpLfNm9bN4mTpC2B4TMi
				v92SmxQRFjwj8tstuUkRQaEzIr/dkpsUESJwRuS3W3KTIkJw2IzIb7fkJkWECZoR+e2WXMQBCwBg
				oIAAIGAAAQkMoGjbiLYN0ZJDkqKw72qxMI/cLSeJoaCR3dFgLBQRCjFy27bYNskREcu2SW5u27ZG
				YXtq2yRt27Zt27Zt27Zt2w4GBoYEBgYGBgkMDAycmRmZmZkRuYiIRUT6/+Ts1/Zr+7X92nZtu7Zd
				265t17VturY917bl2rZr224sFptYLCxMwsLCwh4WFhbmmZmZmRkRERGRivz8//X/VbkryyO3W9ut
				bdY2a9tnbdusbZe1bbK2Pda2xdp2sLYdWNue1bZlte2vtu3VtrtGRESM3DZX297qcDgcDofDWjgc
				DofD4XA4HA7HzJIcxWDgTPZ5HbdpsbCR3KVt26VtO6y2bdujOjhYnZnPiIiIiIj8/4ODg4OtYNu2
				XdXBwcFU27ZdS9IsSY1i0LZt26HadlBtS1IEBwcHTwQHB4dtO2rb0bZt25lxzMzMzMzMNPhdZzx8
				3LadmcXMzMzMzIyCZARJjnRmQnRm7rZt27Zt27Zt27Zt27ZtKyJy+e+z5/e2bduGtm1oK9JWRCRC
				RURERKRtQ2jbzrAVkSRtK8O2bdu2/bBtPWzlM8PZaBoTZqRt27Yctu2G7ftf83+kbRvDtg3Dtm3b
				/yP/////LyKFgj4h8Wjb/rf8///bdmVmOCN3bU9s27ZtW+K2DWFrt7XtILZt227bOdtWztaWZNu/
				bdu229Zn2/Zsbdtte7Zt24q0bdm2bNu2bds4W7du2zacbTtm27YVg4Eyk31t2/Zm29ps27ZttG0d
				oaEMDQ0NDQ0NDZ3ZsCQ5JCmLSIiI/P8ffJYkTZJT29K2bdueLEmSJN1t3bZNkiiWJIMk14hQRGBg
				YGBgYGBgBJbbZttCR2REREREfvm6bd+207btbWu7riu7bhu3jSS5bdu2Tdq2aduCEREYU4SYaVhb
				SbKZ+YyIiIiIRZWkS1J3m7Zt2+2qSlIlSSMZJLltW9hUSZIkjSRJ3OU+QW0lWTPTmZkZERFKNCLi
				ERHTf/22bdvhaEREo22D2LYTjIiIiAiJKBeNRh+UZEmKiIhoRCPaRtsyGCJEiM3MzMzMSO5SGhoa
				GsH/If7/t+0xPcvh4Kn0daVlVzUaOhSeJkny27ZtutvWAZxYqPRjr93tA1MdEoFRxigE5oiYehQA
				Jk4VB4GAwwIKYHDAywYf/vXge4N6gnqCvYN6wb2CPUF7B3zwr4/fE9QT1AvSE+wN3gvqHew56MM/
				fXyP4F5wj+BecM9gb/BecM/AH/7p8fUEe4P1gnuDe4N6B3uDemDowL8e/F5Qj6BeUO9gb/BeUE9w
				LwEf/unje4P0gnqD9oJ7V8HN7zFd9BJzRbqFibznXWG+T49jiU1nW2ZFIc/Dk2elFzQbQt6VUAqB
				uaU8RC3AipGwAU2eUw/q5wuBK52nm/9Sx14Jk4yCmBo+XTO9ttWQO2Rbbsn7h+5lSmiFbLkVm/iZ
				IPwzanpzpyG3pWu5xfaP6GyU0A6q5RZ3/9CzTP+EieL4LyYPb0icXtpnyAXiWW7h+0fq1kkotGa5
				ZbZ/yHYmmZrTHgMlX7/o2Mnw7erpfV+GykOmFmSoYk02fiCJEDv/FCq3uBGSJGZsgpvOpOwDON1j
				ock2jstU6DfEOVkUTeRwXH1EvzvOiYvoFvqFQK0Snkh0LwgOHlyiWyeSeGZl59ytT2FXTTt4jyms
				v8yPyDZiif8dZIQfTlSvhY2Ymm9oDyCUEe1ikvJm+4BaXmvn5MuL7dV1ebjdMSgXtPtUymbtj5ay
				D0e+rEgQDbmZkcgC7A0LwacjnPropls33lzRnpqPNJ93EBkeMspy1oHUcSg6Bo8zvDLTehHJ4rd4
				WZuDD9/wrl3rDY+Lhfie9iiyMqJdQlTetE8I5bV2lsJcLZTM0lkKV+lLBz6uKIQNzSqklUXplh1l
				cVG9dvTTitZBeBJRbspv2Z7B4efZ1yvjHb1D9CuIxxQmjP+prw5CzYW9T+b50Sz4hyI1nXK+W06Z
				1TzauvGg7JoZzAkPb8VONws0zrlDYC18BhvrV9Zohrc/qUp2gUZo6lycWFZZ48+SRtRyqKDcLehe
				FoZxBbzUyh2UDnY4t4fJyOypa5RxKsWe5XFzIpv0cr1F6XoJUkP+R5XdN3rxvpaBUMMlTaPB1LJ9
				Xov5c6lpMbbYu6kaW30BhGtKqb7tDRsQX46NLZHEo0jXtAcwGhOtzrnY/5cAzBVPMfABOU0nMR4J
				vhaTwXK++8wXWUgWEsA+7qfdrnm+ES7xCN7V7ER43OCWDwBFDT70GgRf+drwjdktPGci16l/8uT/
				r3VeET8akHsLNULXrpXpcn5qojpGzCEwd0Gvr9Z/0+sV8tekKXvYBoFRc2OXSvtrNLfxNuJyMSY6
				BGD7ejr6u0lLaNjiWcqmxobKWhuerHClmG/ccTgusg8yQBDxmGFzY1u1tL4Z1aEOZYyYupnXRXTa
				p7M2AWILJ3DnGtsJ7e3oWPdb28tvCuYBgcueHSmmf2dNbMMWBk7/je3LK16TPRZEwjt8toEE3b5H
				85VVLrw7yLtPZ+i4NS9I6ujrUTY6QWvBGFECcBJEI8O3+DiRBLndLGQWQQJ69I7OpKOV5ds4y8c4
				usZOhwdmfXtzDULQ+yO1fzPlfGFuyO6XApz1PPoxln/RMm7ZiSMQ30Gk6YVUXF8QtmynnDnGZrI2
				BTEDLB/wnSKXHWwIumUB1/ZXXQnybSADZRyjMlT4LTcsoufLkYn5c5T/l1ccQpCV2fDNpNxh4+W5
				O7Hr9QGH6YbIw8C2cuQk1sOXr7AT+SUikWKwy+12/wA7afaFOjzDDtQ6oGATuAl71RW8GnmyUDz0
				+xzpC/FyL/Pa6CvspbJYGJwdcJWgFZFWRjoH/+vlAfPYYQVs9NsMVoT4SkArh4Oh/nh56DwvWBi2
				0gbAD7+5CrQyEyfyXy8PmXUKU8BGT62RBuz1qVY+2wH/6fJgc9BgJWzyXwauq3iodL/CauWwKNBf
				Lw+Y1w07wNZVCDYi9aupVq6vIP7p8nAzRWBK2OStsYYG7y9jpB0h75TuUPgAh5LL4Mza/gVhL3oA
				uL3N2rVyBlPlu182NU+RTsO+SPVeV6uMdxj+sFC+Z0KSU0dxqqmyiFaM8kI1JI+7UbbeoYrNTAjb
				rDVHEdrXc618/gDsh8uD5qHDWrCJvxhsiOHKp5VHqL/veNnknLJ6Azukma20PF4FauWKxF97XzY1
				z5gehl1zYpeh4b7j8MY98yUSlHzkmFhMhYsISTQvMoNSvBuzBcZVAGYq2MitWsrAvX7RymexLKGX
				B5qTFiths38zchDilV0rR/SMCb088LPCdGFQOezeptDCJg7IL9jxpHTK4YOu5wsKJwdEKUCeCyUb
				B/zI7N1+rVyLPDaB6dWpQ5yvSkHXznYQyR2B3J2b39qKQXgqxeHZn7jw31UgZG78bHTxz1nsIi2C
				T5JzX1EAx5mCTW20PlUwUAIrP/2WC8ZIu4g80cCWUhWsYHs5QHZwDh+pSl8oQul0oAQKNq6lqDOi
				HmCJ8KDD9HVXlNzXtXsYvgmavseQUjhWIzxRq+iCim4i3qiHn+MvnnYYhaotTM6RBOq0/MJooem9
				oNVJn9PI9Yjfrz5s867/ioOou3YlJv5u/++XkP5qGqTuXFb2t8e4+8r/XtepYbtLn4bK+y1AlEa2
				19c8WxBtq/Hfok1mBeloS5ygOtoiM0iNNrwEMkTbs4KWaPNVUCfaXA+UizbTAOWjrdpBjDWXj7PY
				qw3Ob7+toN6vQ9bhMvrr3xoNM3YxhAw/5Xrc768/Vr4ZncUpVg+Er3v2vcIQvq3iviyhcvUpCZle
				4J3Kl8nc+FsyUGRnUdSA//T3vRLWrqCgkJ3hq73ynvYw586SqbFNavfqCRHPjuca5ypS0Ku1MQ49
				GGRRtPMFrUwSeKl2xpMlg0yKRp6wk8iDj6WaeOpiEkuhiQdmAnfQ8+gjHF1MS1kV8cBI4CxwP22U
				swljqaplPiAJmAVup8xzYsUslrLJN0QSUcDtlDMevJhEU1fxhVhKFDqacpaDF4N0KmX+YBKZQl2l
				jXLwYSiLoo0PbHJSQZ+3m5634Wowqn2DWzWGeibty+wfTdjHgLcYa21TfTb2hyb2Y+ArplW1KTeb
				/aMZ+zHwFGOlbaqfzf7RxHwMdMW2+ZW5y8LFuqW6QpmKFOj62qyjXgZ5FM38QS6RBZ5Km/XJ2Ui2
				opknzGTioeOpRjy5OslWUueBm8AZ/HTaGEcbptKuyrxgFrgL3E4f8WTKWCxVuR/IIvSB887MnYaZ
				mak84I6ZiwkjYGaxwhszjmvF+9C2Vbdg6L3eR8wSx8Z/1jnhUCPpqE/+xAqj3C6sjSkhsw/u9xdC
				wjP4n3WdOK5kOnXTk7CiaN8JbjNkwOCD+f/EkdTZVCgl8FQVKXA71qWyNg6TxsbdvMYvX6MhWhHM
				3sMkAPy+NV4i3US4rcI6R52jZEPauGMlA/j/F0t6JbUnGo7IQML3+wdWyPbfzAqsbXeR79JltRVH
				tI2QcEnfBnPrZEA+ZJN1wWWube5Z4dsy4lK7T+fW6ZBU1Nb7ik1HCiWkD9tLVbNdjlPz8kEKsYhr
				4Wdd3aQC0CtUk5UI2Ue5OmtRUzETIHQq9of+SCN3wt+s7UXOErG0HuZbn951dZ7YL6MVJAtRwmuh
				YYeUFCv4a4D8T82DCW1vht/c1lwF4YeseSrgUai8/5ivEU3cBZ953efHtm8oNh0olETjUxho8Zg4
				/NGwf0moyyczQVwalhbEjQITPErlonePNNZDYSqUDTetPNO9IxWzobAVaodNV47prpFeEWY23b5n
				eAu8Hya+MglSHx9CCiqBR18CjeMZjvJTjCxU0cKVKQIz5cRKKrRePMu2QwXok3NnOEuphDJxiFNn
				J+lKgG4W8dvgOOT7nXEY2W/MLIdTKhoDOrApMebPKFsIYGZ/Hqysr7jOdIBserPvSzap3LpNGq88
				fBVdIxqzItZ3Gav0QNuMQVcV+scP9v3eZh73Rv8zHahEDYiE6EwbdD3Ke+DfHW0B29/OlAUaWo+A
				CghTGlNtNZSASO1mpJvE0XhvK391OieqWWsSjEaDphhv1oJo1lrZtvkkHNhLjkw6HPmvfuTkzoTW
				oReZUduemGplP85Xj/4SI9GXR2ORi0UG+hvrEyXzR0AQxqpiaRNvQesgb9p7rUMX4iF/hyGons58
				ItHCfTFv3lpYTEQYCo1BqoYY6Df2JwLDxARwRegPMSx+QzQ6tDhB4yq2YVz1ROwTbVSIZb7vFKtW
				f4+t7CtBo4EKM0P0jfmJ7ixlO1d5+nvsN1+HxsEYl9E4SjG+A8jBTYQ9EZ/rXq/xK0p/jYVZue9k
				fHON2TiAr3kP2zjXaR1qoYRwINrNDhsNwHV8RKbvkXLaZyq52SyZkDSS+jOGkOUvS61reUSDfINs
				FA3MZRRUWgVD5aMlblMsaY+gf+wLXmo6xWUESDAGtLBW8HVZFDLc0LBzMRDW/AqODwFcMoKiFrK8
				MURYAiK3RTs8zlsOqDDBA8uhPZAVoGBzYwni6pDB8hzHOOwIf9HhsdSroIX+qYcYkEExMPTXXRJo
				+XXeBuq+rho5VIieOASMWnWZNxYt1OJJRJ4UqoZ5Rye3QNrR5eY16uu5v0CQKILDWP3RgWOsSVWO
				N2gC4rfJwG9KJQCU7WetzVooG/56EJMXh43/hou7BNDy4qp9pkLzBFXRgXNiRA8/MsoR8X8IkgDV
				Jiz0p2zUEQWCyBx2+DdLAHX/zTRB+b9VN6AKQQf3Dq/xMPZjx0h/PnRWKHobd3FgYpZcN0oBt5IM
				JZ0TS6emWTuC+91nbTvKU6EWkmpM4qAUncMGYVerTLUvdGAbTDUBufKvzZxe71NI8b/7f7Pi+KpD
				kHneUWvkZVfr2cfVzONqu+P7OFAv8uW9sQUwgXb4lPv56j7Kf309ByHuzjF9QpQftVBs6Mz7d316
				XGF9xt+FxKNv17MfPz8KQbd0U7XzGIeX5rgkL1/UqragW++/5r/RGkeHffpkWOF6cvh2yAWdVp+4
				iViy9mIvsKRAb0nuxATrWxEgEcAm4NZ24DjH1gV/NKM8UmdD9BgzoO/xBESAqev2iU8q1vcbiCrp
				GJ9vQCMgKfy3c2rkOuWLIgeTDAsxZg/EDPGyge2xiXhk2ERusZYLZ3l1lEc2MnQi26hlxbG8Pcox
				jxwakS3ScvEs3x4VoE/KvcloIvIcqwHCuDfCvwrOhnVY0G2xfLxus9zEhf/ip63ksSBBx7IwYncS
				R9K5kJgZhGiXxjz6OBBDWeoLo5QY4FbKLIdeTuKoi3hhLCUNnUyZ4tCTQT5VMT+QimSht2pGOHgy
				jEmBLot2PpDJRAWv1k44OZo5uDwmiDnY9n5ZgleqSOHv54I7F0fCNc1Y9ztJMcyiv/sUJcVFK6PP
				FgTaQzRaDA5DGW3yjEcbT+Ipi/gcgRbzUkICaO8GpbmsqJN3rqYE1Y/OAsWa+wVHp9RRLmo85C6f
				n4vjtx5rj6bnjVroL2gk7vNagCZUv8IViCxHNamhGR9tmOQc3eel0LdusjIokhzHOEpEuAtzHFyY
				XcQ3Aub26DTN8qMdzcRcxtL+PrKU29u/x83llvbnkqHc2v6ebCm3tP+PLuX29vfha7m1/Tl8Lbdr
				fx9Zyu3t32G3ckv7/+hUbmt/LjaWW9r/T/Zyq/bns91wV5vO239mV1CApXnQiQuqE7JbcEqA/2w3
				6KK3e/Mb8BVkYC0uXJpHEK6yDZxLNeHU0SSWYhOPBDGTBAYigsUiCYXsT2G+I4sn+RZFPEArkgXc
				rjrj4Mso2mrVzDAzhuYQb8DC2bamuQXJqDosP6H2SnMO4bHQCkg1z80ySprhxy9Aaj7P8Cu0BTB4
				czajZGL38WHNms8fjYU2zwFvbs4o6Wcfv5iw+TyLr9AWaW2esxklE9XHhxttPn+uFdp85ea5WUZJ
				H3387sKb+nx8lfTmc/5K1bP5hK++7vJdPqfTscI52lN1nHxCzZ67nI/PiViucF54qnoUn/B9wzlX
				4LDQ2gg5z6FhJUfBx9fOWTgj2BZaATDnudlcSaP3+IVWC+cZxYW2wNduzhaWzOQeHxad8/mLutDm
				cNrNzZclndrjF5LOZ8we32zX+byYWvWJPf9t83S3Krf1hMPZOY/Vc6bZO5/PzVXdqWfoKlRZt4S6
				1O7DPQ3bAOuYSzD+d433CZ1QPRW6dnBNGCSZMB7YXPeHTLMF05yjDXSnWxpmlYTpEyEp5xwySmgN
				z4R17nNpjdXYfzzLbIUmoX1lwrYy7UgKC/Cnus6dlGP85sL5vBuDnRKSB/5EjoQzMnKuFSxKmM/m
				N39oNnWDf7XcfBb8S2hn5+bmxaYJTY+NhMK/2WVz7AntX5fQnEJhQWZV0ODqFqKkpdAKOSrMZ4cV
				HgSrc4NL1XJ5zHLGy7IZwirU3JBIH+mVU17ZgFdOeU+FpPrX9aAypjmXU67QzmPJzQsZFroulgQ8
				XR9y51miuW2cEubvK4xQlnfwmFF6pGkW8scoB3NuY8ODz+jC2dGaeYbCjj3BRgRDyLGJp4qaBxqJ
				+yzDcWd3gTwSMcOZysSPboc7A5kI6bNPTZ5xq+H0VOKnr73N8mR8jUFv7XuigNBp0ovIs7Z00ik6
				a7LAyjeJh+RqUikDf3Gv1TtKDk/5qKPuxuiCCwYC/BoTFxfmBuBc+bb9HbUDMOjF6TBYxHdUfGVp
				2B9jIsGKjzCcA++O/fGEQweIUy+QWikqGd5p2d6J1NHUykLPN/xCvccF/pRq0wbvD6rzOZOwEGLF
				zhHqWzSi/AV7WsKtU00jTY1Il/BtKldFI7i6rAO4u8Jsl44Hd22d4wEP9OtxHkT0LXo2y3q1uj4R
				xGPsHXYNBZj9DP95MG0aOi/1eLSJ2XPW1ibSnrPeNgFOeizxM4UIBUAX3/GefFK9ZzgVD5XuuRdG
				8+tJ0beKid1QCxxNtfNPHObsGSChQImVED6tiPhzDssKB9orj7dhy+4MuL8HBi7oj9z9Zww6D2Sd
				Q6f75YXWu1l07llEY90blw8XWZv5aw9FgYEpbsT9/rLT/Ai94pRfXN+J1d3xaquzcngWmXOYepeA
				JAMF+GRQEYg+jD4haXNnYEb6OdJYXC0eQKFJMPNUHV/cv64hOSj8ifSxdQHmHr7YhYE3ijRdcueX
				bLwDfyahlfQhHUvioBNvcw7bh1fuB1ou9ffBzoxaJ9B2HIcG6+kKP2QvYBYFXbBf7KzRG0la4wCY
				aJnjwOMvatDT6yZhVfNo74wV37YCsLCenbQ/FpEDbYG04ZMxZoDLSB2ordMy9/QtwBPNjvMLRoGh
				ZjiK7vVRAr1e8X/9o2nWsyM5XHX35uLA76/nPlPelPV/eEutLCBPMHmxOFTMJA+zQCaz/MNbVec/
				FyCGNFExhzLZQ/Xvs238tXlDYRjlKU7YGd7AKlOXEvwcuFzge07tNii38PL5At3c6Shy8cuMdmk8
				8ODvYEMG1ViA7buwchMStwcoN2z7jDqRccEk69AjlpCkz3GTJEq04wXzQlrdOXiW9GbOPWtn3LUT
				BQrH+n/WkFHSX3l7VdPFuvNwxhQU3rMkDYwrV/Ni/qShipeFotpooV1Py1pu79XSCjZNc8ibN8mO
				FPzFvl8k35ReRRxdphHkwyIE/KzMZ8S1c14CqHnJso4ruSouaENhB4Ws40jJeMUlrMNdq1l6k6DY
				RAxpUCK49LtfsYbQv2hpqgNKxxn8L+9glJ3/3dD189UaCRTq/teizGR+DcAbWWLWVMj+rg7F6OQo
				YpEQKrkCI9mi3yVwHh1ssljExkM6EREuYQYwkvP8rtV5dF8LYwGAE6kva7jcIsLI4QReCi0s7a8g
				+J70luBcZBlmNFFW3svnpINHQ4uo4EmrnM0VAGFGsCnlDRsnHeT+WaKjkxrcYxGKllGOO3nNvUlH
				AXwW4YWT2hsyF8hZGUlrk7cAE3Ww/GcBWztpBLS5gH3MCDdaXg8t3mqysGPktDMrX8yheWT3oN+T
				L91dH+uF8GenOIr7MpffI5Jq/C2q5R18R1+klT0dCIVN6BHkY3+Bxnjnb7MX1xud7g0u6IjpPsUp
				/hfpjACNye+jycz55V5Z0CUBFXTpW58uCFUa6hGQv37j63YH2r6XqDKeAnTzC5aqj96Y++vh5Luc
				zgAd3/OnqOr+ArsroAM2BPSHnMREAC2O+UdD+P4rPfA7wnK/GFsY6ILVBLoQ/oBuMC+gC8cG6ILU
				APr3/E8fR//lYfsjhUq8b/+iuPuuK6lAl0Ab0JVNBHTXIgA9Ivinwkj/oiP3IxB8/wLVHugCRAm6
				MMyBLrw60D2EYEkP6LrvA7pG+YCOhz+gMy8Q6C4fBLqjDIGO/kSgSxUR6KxYBLoCNgId7Y9AB5Yk
				0E1gCTRzrxTai0ugOzAT6GrfBDppeQIdBaJAB8f4qNyKfhEtFvQp+5wOaOmLp2eP3OH3CxHLOxNl
				X5wXRUDzHW6EXuhUOs0k2pcR/h7Rr/JXdLN3thr0AoTSBfiFOf4ttSAiPvcLh7+Pzn/7S3nUu6GF
				vth35mmoJL+kNPiIwHu/hgRkzqhsL/fsOi2F1ZcoOj0CwNHvDH3uyCn9AhGQ0xyU160axNmeZXWI
				zdphy0NnTi20lMo37jXTaE1/myPGKdWk3SexfFXmuTb5XSQF/YzuswpGbLhJ0cdyN10g4I/ahFjD
				KjTRhNV1Ag6rDYi1vEIRTXldSMDy2oBY0ywc0fzJywT8yc2J9SfDE83AvEZAgbkhsQIzHNEczosE
				PJwbEutwhiKa4bxGQIm6AbEua2iiadgrBNSwGxJr5IYnmpF7gYCRuzmxXnEIonnFVwj4ijcmVomH
				J5olfoGASzxRo3VAW2ceRNz/aODvaOB/NGD0v4YeSXPk5siaKvHRRrnE4y7rgBaIzujRxJ95f3Ud
				0FAsqDha/H10nzWK/mWsSdY/hzV6r3+I9Mi0oyPn0bRHI3AETbAkiQIKLJDfY310WGSCuBCPHL2z
				HcGQjCNfB7SKfSYQBv2tTY+nHH0moBX93E+uA1oULy7kUkU/EwpNJawDWixtmEc1jj8nlRX5PESu
				A1oUd5mKZOsARUn7TfwKXQp0DACWYD4LsLUDmaRIE5uTuBM6ADoAOgDBqt8mmmlJ2aJCqn6baKYl
				RbZ4rOq3iWZaUmQLR7jqt4lmWlJkC4qq+m2imZYU2WLiVb9NNNOSIhsIVb9NNNOSIltMvOq3iWZa
				UmSLhqt+m2imJUW2YFDVbxPNtKTIFhJT9dtEMy0pssWiVb9NNNOSIluEA7eJZlpSZItFq36baKYl
				RbaIB6t+m2imJUW2qJCq3yaaaUmRLR6r+m2imZYU2cIRr/ptopmWFNmCogIBtKTIFo6oqt8mmmlJ
				kS0oquq3iWZaUmSLiVf9NtFMS4ps0XDVbxPNtKTIFgyq+m2imZYU2UJiqh6B1Zgh6B4AESAEJwjE
				FkaQD2Zb1NCea13Lh9S1rtJpV9O6SqddTesqnXY1rat02tW0rtJpV9O6il2B0rK27repa12l066m
				dZVObXuudS0fUte6SqddTesqnXY1rat02tW0rtJpV9O6SqddTesqdgVKy4pKANjqZEvL2rrfpq51
				lU5te651LR9S17pKp11N6wrWDewMANagPw6wpQ0MwMqKrOzWOEk+AToAOwA6AKTIFgxX/UR2O0OK
				bCHRqp/IbmdIkS0WU/UT2e0MKbJFVLDqJ7LbGVJkiwqp+onsdoYU2eKxqp/IboMiW1RI1U9ktzOk
				yBaPVf1EdjtDimxBEfGqn8huZ0iRLRxV9RPZ7QwpskXjVT+R3c6QIltMUNVPZLczAbJF41U/kd3O
				kCJbTFDVT2S3M6TIFgxX/UR2O0OKbCHRqp/IbmdIkS0WU/UT2e0MKbIxHqz6iex2hgwhCMBPZLcz
				pMgWsWDVT2S3M6TIFhVS9RPZ7QwpssVjVT+R3c6QIltQxKp+IrudIUW2cFTVT2S3M6QEgdSoIeR2
				8WvsnwERPIJAaCIkBPk42x42FMQ+7xufNvZ63/i0sef7xqd2URTNCj/Mvu9Z/3b2fU/927Pve+rf
				zn3fU/929vue+rez7/cYgVGn6phDCqrs623vx+a+xxufNva83/jUxj3vGz9t7Hnf+LRjz/vGp417
				3jc+bezzvvFpY8/3jU8be95v/CmIPe83Pm3sed/4bGPPBFBZjAwA9mBAD7Cl2Mwx2N1dEZHaA4ZO
				BDsAOgA6ADQjEvHbLTlZVRHNiET8dksuRlVEMyIRv92S+6aKaEYk4rdbcp5UEc2IRPx2S66LKqIZ
				kYjfbslxrwoCIxLx2y25LqqIZkQifrslx72KaEYk4rdbcutcRTQjEvHbLblaq4hmRCJ+uyVHYxXR
				jEjEb7fkZmsVBSIRv92So7GKaEYk4rdbcrO5imhGJOK3W3KyqiKaEYn47ZZcjKqIZkQifrsl900V
				0YxIxG+35DypIpqAYAgMQkvumyqiGZGI327JeVJFNCMS8dstuS6qiGZEIn67Jce9imhGJOK3W3Lz
				XEU0IxLx2y25WquIZgKB1JgRoN8AEZwQJBBcGEE+MtX1Yhh1muvFMOo014th1GmuF8Oogy7QHOPI
				Oas5xpFzVnOMI+dkzzSMEtX1Yhh1muvFMOo014th1GmuF8Oo01wvhlGnuV4Mow66QHOMI+es5hhH
				zlnNMY6ckz3TMEpU14th1GmuF8Oo01wvhlGnuV4Mo05zvRhGneY6gTm0CgAmHzMMsKUZA0RIks2K
				gcyBQABAACYAo4po5k2IIAhBhgRjVBHNvAkRBCFISRijimjmTYggCEFIZGNUEc28CREEIcjIGKOK
				aOZNiCAIQUqNUUU08yYEEDchgiAEKTVGFdHMmxBBEIJMaIwqopk3IYIgBBEyY1QRzbwJEQQhSCDH
				qCKaeRMiCEKQIBujimjmTYggCEFkIkb/////3d3d3d3d3d3d3d3d3a0gBCGRY1QRzbwJEQQhyMgY
				o4poZuecc875/////////////////wGB1agh8B7h72cRKAQKwuCFEeMDxybjGMcoRmIUoxjFKEZh
				FKMYxShGURSjGMUoRjEUoxjFKEYxjnmtQwm5PyOO0ThACnnf++JSrGQMQ7jEVo5x4FWsZAwjuMRW
				jnHgVaxkDCO8ysb73heXYiVjGOESm3KMA6/KiGMUB0gh1/e+uBQrGcMBzCUkRQDKeoQNEaCnkAPg
				oJCbdkVEyo7FABBH1QDXANYAMWFyT4VexVgQPSZI7qnQqxgL1mNCyD0VehVjoXpMCCP3VOhVjAXq
				MeFyT4VexViYHhNG7qnQqxgL0mOCyD0VehVjIfSYYLmnQq9iLATrMaFyT4VexVi4HhMo91ToVYyF
				0WPC5J4KvYqxIHpMkNxToVcxFqzHhJB7KvQqxkL1mBBE7qnQqxgL1GPC5Z4KvYqxMD0mjNxToVcx
				FqTHBJF7KvQqxkLoMcFyT4VexdBjQuWeCr23pAYICgRE27Zt27Zt27Zt13Vd13Vd13Vd13Vd13Vd
				13UDekyo3FOhVzEWrscEyj0VehVjYfSYMLmnQq9iLIgeEyT3VOhVjAXrMSHkngq9irFQPSaEcLmn
				Qq9iLFCPCZd7KvQqxsL0mDByT4VexViQHhNE7qnQqxgLoccEyz0VehVjIYweEyr3VOhVjIXrMYFy
				T4VexVgYPSZM7qnQqxgLoscEyT0VehVjwXpMCLmnQq9iLFSPCeFyT4VexVigHhMu91ToVYyF6TFh
				5J4KvYqxID0miNxToVcxFkKPCZZ7KvQqxkIQPSZU7qnQqxgL12MC5Z4KvYqxMHqW7ba6ri+EHhMs
				91ToVYyFQD0mVO6p0KtOblJEYNg/I2K35CZFhAX9MyJ2S25SRFCIf0bEbslNiggRwv4ZEbslNyki
				BIX/MyJ2S25SRHiYf0YkyO9QZjUYZteEhPA7lFkNBtkVNGFyT4VexViwHhMk91ToVYyF6jEh5J4K
				vYqxQD1mcbmnQq9iLEyPCZd7KvQqxoL0mDByT4VexVCIkM+I0GswP6uhhhC/p0KvYixQjwmXeyr0
				KsbC9Jgwck+FXsVYkB4TRO6p0KsYC6HHBMs9FXoVYyE8v/g3r3uPWw93/OEzvow97XTcleJiCqN4
				hJnQy8cjFdNdKS6mIIpHkAm8fDxSMd2V4mIKVjyCJ+zy8UjFdFeKiylU8QidoMvHI6YbwG4BMBhJ
				kkOSJMkQQwyRJM/z/GazoUbD8zzP82HC8IHnR3ieF6FQKPu+7/u+7/u+7/u+7/u+7/u+7/u+7/u+
				7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+67qu67pu27Zt
				27ZtO4cyqLNRvc8awx0SQgghBLGBknQTkIAAQsJXQiBoKOKhWNoBAGE7auPuAU8YQC9iEDoRg+hE
				GURH5gvWjbxFYhnkaPlWx4IawmStiY2Qh1GKlsy+lLg1HW4G1g28DXDbeHRTJhdoGYg2NPYQLW4G
				3gysDXE3sJax8abMLxAYEN1o9iM03oy4jXE38GbELeOjSxkuQmOgutHYS2i4GXE38GbE3Yj7xsYj
				MblAzEC0obEeL8rbRfN3pQtA+ZJLIeOWYgAYKUcn0BojGMrbxfFd6YIHyq0r0v9JNwrJGz02XrQu
				UldhW/u1IvpgRaGZeFSvqLVfSGOs6Ey/ncoVzcMrsq1XJBysKETzoKorogcrmlBXNFsNKfyKcuJO
				QU3eIRfvryp0RZ3iisz3is4W8lXtilp5tJZWJMuwhVtRjtxbtRW1ZOXyMFesk5TnKzfl+xqlYITn
				qmhFxJYx7CvK7R8rX1FLM9n+iuj7inb/ikS73tb5MD9tTgLviRWFOpEhQkgC3HWLK5Lh3ZnZ8bqX
				VxQSV6+yIhK2oo2cf6SL0abSjnb+63TlonxcWygxVxUrosUVGcMVCZAVlZoV5eTMLFvRhK2oLK3I
				BK1o1q2ojK3I7Fa0pFbURK1oxq1Igq1o1lZUglZkllZ05lZE1lZ0citaolZkhlY04VYky1Y0YSsq
				SytqRisyeysqaSs6cSsqQysyQSuadSuSYCuatRUtoxUxqxWdvBWVaCuasRWVoBWZpRVNuBXJshWd
				2YqU1Yqa1IpOvBXJsBVN2IrK0opM0Ipm3YrK2IrMbkVLakVN1Ipm3Iok2IpmbUUlaEVmaUVnbkVk
				bUUnt6IlakVmaEUTbkWybEUTtqKytKJmtCKzt6KStqITt6IytCITtKJZtyIJtqJZW9EyWhGzWtHJ
				W1GJtqIZW1EJWpFZWtGEW5EsW9GZrUhZrahJrejEW5EMW9GEragsrcgErWjWraiMrcjsVnQum6bw
				ahySc8dx5TzOfnYcOyfGESU9Tv/oOAA3xymlPc7/xDgAR8dJSnoc/+Y4AmfHWUpxHP/oOAKOjkPK
				eZz/7DgGDhECSinuXXLbu5OLXiGnF3Sd3mqwohOyIqSworPsrUe2yAjZGN7rMKbFejbewsCjSi04
				X8jr17CB1Bf7fJpsOj0pr4tW2Z7q6GU+xG5GEf4P06N8WAvD9x4HIzT+fP1DiKjVeVNErCX9NuPO
				fL0QX+u5aU+W5VviYpviqf4j/tyV4PtnWHCyZpmfEWZe7+FwCzqxDPKceJTP4PSgjle4ZBvhSZ7I
				6LPIqSXl/Pzg3A+G/aZwb/tKoeOJRtaL8P9ZJmmhfFhmmRwW+vwgPb0vlPuBrN+o7iN3GPYxQX3l
				Cn00SaM/gUzdhtNYJLkY3K9lgLbMiX2SxcOKph06as4nIwz/w5NRiHgZdnfLgracR3mUks+Ij03W
				03rDEX8I9ZlB3Qe+BzLflkinR83GxJxvdcKR78jvsz4Z2pvGvewvgY5nGilvwv5vGaKF82CdZXBY
				6fGLdPL+UOYXkn6zuof8IdjnBHU99C6YeZtEPR52GhN2fpVLRnqnfk/9YdBvFXe1vwg6PmlIfQn+
				v2WQVsyGa5bCyaLNH6LT90OxP4j6neo26gfhPhOo+8HzRObVEuvwuGmYuPOlbhjyPfld9odCf1O4
				1/0kit1NUZ9MoOnKMrQXxb1tLsvUgGiKwGuEpgtM2aErGlyLmZsZBJPZnGVMzjKWsZnNmcxkJmc5
				m7GMZWxmcyYzmclZzmYsYxmb2ZzJTGZylrMZyxjsaWEDcMsYfKsAGiWJHxWQpZUcD2PlXe14vcyU
				9q4ElKe7TwzcAfkBDQIXf4fP78vvx//v7/X/4e/v9/b7+j/9f/z/////79f36vvQ9+d78335nnw/
				PC88Hzw/nhfPB57/nPec75znnJ/55zKfx7zzzTnXfOZhLvPLY2755pVrTvl85L3I+5D3k/eS90He
				P9473jfeM95PvJd4H/F+8V7xPsT77733vnvPvZ+9l32Pfd++a9/Dvl/vZX2vvlPvde1h1ntN76X3
				Cnqvh/cO79/2Lkeibe/evXv37t27d+/evXvXrk2bNm3atGnTpk2bNm3atGnTpk2bNm3atGnTpk2b
				Nm3atGnTpk2bNm3atGnTpk2bNm3atGnTps2bN2/evHnz5s2bN2/evHnz5s2bN2/etGnTpkuXLl26
				dOnSpUuXLl26dOnSpUuXLl26dOnSpUuXLlu200477bTTTjvttNPOO+/807mn806nnE5nOpXpNKbT
				TaeaTsN0eunU0mmlU0qnI52KdBrS6aRTSadBOn106ui00Smj04lOJTqN6HTRqaLTEJ1+nXqddp1y
				nc46lXVCXxjrDTPfMaUTlE1IFiT0BbHeIPMdUzpB2YQk9IWw3hBqvmNKJyibkCws9IVZb7j5jimd
				oGxCsqDQF2S9weY7bsOEsmFCp2FCpWFCo2G+hrn6h/7nHTIRROIR4Vg0FIwQE5+EF9EtOMUshOwL
				xzpRYRPkcoe7UpywkUs41okKmhCXO9yV4gSNXMKxTlQIMWGXO9yV4oSgkUs41okKn6DLHe5KccJH
				LuFYJyp4QtjlDnelOMEjl3Csra5tUZ2tPqGWN8x1RAmcuMyhLoj6BFreMNcRJczEZSEmbNvmeV3X
				dV3XdV3HMYIWX3zx7du3b9+u6Vq4dmt2WK3R2lgTa2HtIkewAMFAd8oTVDnDs4oYIWx2kSNUgGCg
				O+WpnJR/9Rf/uTy+6+G3XdNjcXiWg1+3FXuFanqWZSlS6jVU6EmSHIkir0ANPxwORxyJ14wCPzMz
				I9KIc4XRzGVkZEQUaa4RhbmIiEhIIsoVRCMPCQkJMSS5JhTkERERk0KMK4QmvlgsJk6Ka6YQl4e/
				WtLEXWGaXZc+kqWLVOmnpF0jhV0i/SH9k6rL0i/rCr0bSqJfgn5ZdCnoD0ETHv6IhfPhwf6D/fsK
				dniww4MdHmzrvq9ghwfbtm3btmvXrl27bt22bdu2ZcuWLVuWLEmSJElyyCGHHHI4w5mZmZmZmZEZ
				mZEZmZERGREREREREQmREAmREAmJkIiIiIiIiFjEIhaxiMUW27Zt2zZt2rRp06RJkiRJkkKwFIKl
				ECwuaCRfIVjxzsGXQrDDQwh2+H+H+/fV3wEcxcC7HIlp/hsYFARwMAAABQcCGAwQMCIRkSAh8piI
				QxKNIPx4EiZhEiZhEja5QiRMwiyXsMkljDKZxMRNNHmY8JKRFUJUySnhSDQRiRKmKfBBDHSggwQ2
				kEE4QQKDLDDIp20kTA8S9l/r47w2n3R5eFwunx49fPE4bLHDtNgWa+FPlqfBQbyML42gN5M0bKIh
				s8ZGjQmNzRkhyJjx1x8y+phh8DGO+EyEZ8aIsRgxM4ERMvOJ8FeLDTO8jEO6oDZhJA8Of7XYIMPL
				OKQLahNE8tDwV4sNMbyMQ7qgNiEkDwx/tdiw4WUc0gW1CZM8TPirxQYNL+OQLqhNkORBwl8tNoQZ
				XsYhXVCbEELyEOGvFhs+vIxDuqA24ZKHhb9abPDwMg7pgtoESx4U/mqxocPLOKQLasPQEMIzguY/
				lrusF9lcJpfFZbtMl4XLbpktq2W0bCwLk4UnmyeTJwue7J3MnaydTCaTTiSbBFnEGuLYpLEqhDGZ
				2C53cN1CFNuEsHDeStlQJhTZdu3atWuXLl2yZMlB6CDjIOIg4aA5iBwkOMgbxA0SdqFjOqFiQtjk
				CoeuFx0+vdAxnVDBcbj4DttzLdPB0wsd0wkVEzy5wmHWiw6dXuiYTiQUEpqEJKEgoUcoLBQWCguF
				hcJCYaGwUFgoLBQWCguFhcJCYSELWchCZplUJJQgIw8RR0hjwlAEQXc5EpLf83N5fNfDb7umx+Lw
				LAe/bstOpdFVDT3NkhwKg6MY+PF0ODMyMRtNmIulQhkRCZlIgjwcDcaERMRCEeLzOm4mi21a2GVV
				1EgUU9BdjoQw/f//////////////////////////////////////Xdd1Xdd1PTw8PDw8PDw8PPy+
				7/u+7/u+bdu2bdu2bbuu67qu67quaZqmaZqmaXo8Ho/H4/F4PBaLxWKxWCwWi8PhcDgcDofD4Xme
				53me53mWZVmWZVmW5eDg4ODg4ODg4OD3fd/3fd/3dV3XdV3Xdd22bdu2bdu2ZVmWZVmWZdnpdDqd
				TqfT6VQqlUqlUqlUKo1Go9FoNBqNRtd1Xdd1XddVVVVVVVVVVUNDQ0NDQ0NDQ0PP8zzP8zzP0zRN
				0zRN0zTLsizLsizLkiRJkiRJkiSHw+FwOBwOh0OhUCgUCoVCoTAYDAaDwWAwGBzHcRzHcRxHURRF
				URRFUQwMDAwMDAwk6ff8XB7f9fDbrumxODzLwa/bslNpdFVDT7Mkh8LgKAZ+PB3OjEzMRhPmYqlQ
				RkRCJpIgD0eDMSERsVCE+LyOm8limxZ2WRU1ElPQHeaXmEKY3+/5uTy+6+G3XdNjcXiWg1+3ZafS
				6KqGnmZJDoURjfyoBMTp9A70AWMdAsAAYUaZJRDoFAAIbz6WFgAIEBLSGoAAgECAAIvLH2Orwm6W
				/nXjr58hvk8EjB9Gqyy/t/6UXVROZhDfn7zCtitPc4n+W1yPIwsVOQjHrn/hUY16G87+U4+BE0Kq
				DqO/kKSHEDwx2hbY+q8dgNHJuYCDkv7TCKilJGPUNjVp2irMVkLOQy1IQmhjaqHujF0l5YwRfgyo
				NaWySx/5rURMGDHtBs+uVcm3BkgTEULrnrfNMABRk3YsImwY/aPkNZQMPaOTM1QgpO4+aVpuIBin
				8hnOpFTWE/6XfRxucxBuMvzZ+gSudGhziZ1Z/MLTGgtzkM+nPgfTJIcfSt+kTocvlpoZgn8er7Ep
				Bts80PcST/J0oeUN0PnpY+kVoeiH4b2LY/CLQ3UP4M3HF3qdQJkPfO7aEZpdONxjcC77ONzmINxk
				+LP1CVzp0OYSO7P4hac1FuYgn099DqZJDj+UvkmdDl8sNTME/zxeY1MMtnmg7yWe5OlCA2TGo2uG
				WrRZ6nfy1UKJQfT+4jf+oqGMAXi28SlP7ZDaMXfbcQWdUJztANu5eoZ+c2jygc9dySmFjeO74UaP
				/vGJgtAx8hl9yfEZ/SzFqIW11NpZEAIV3N0oxUNwb2k7zS4x/FB6f3WylC4SVEs5FaD6B8Y/Q15z
				KY4JoQvgaPRbNiF0wBuNvl0nhC7Xo9G/+gmhS/vRWFQqy6Cw5XJWRjqpOV3GKlLuFvgyXXY3H+KY
				2y8CLXZMZx8wjvmPEWiOrISLNI6tIUYKlLgEHWkccydGoFR1CZdhHFt8jBT/BhMsb6yl0zWOrYJ2
				R4rRU+SYg2cEWiNZzl6vHHOuRqD3KBMi9ti0Q/OUY3FTI/OrboLqtnm1GVKOuV8j0LxfO2rw6muv
				g+7JQZ+E6ECso7+ussjiuLAMc6w8sCELIYKcyHJaitTQmSk8xL5+MQTsNafWWkV5493hDnLo+z5r
				rUesbjNhS7139Go+WzLniARCCkzlSmoWQMo06b5Ekgo2Bw8fa1xRzmPpVWB56gIpwKjdvK4YuLUH
				jJdkftMPCEkbCsYBapUzzeaKD+Bqk8vUIQ466vnAq61wTubW7Dzzp4Cv6c/kc8b5Uu0etjm6480L
				YQwbXcRpwdezYgoSbGajZlAhQub1B+yy3+GCogvGAF6XplQrkJ3Zw30XXeiYIG1zQiNXgiDKlHeM
				uiDdXwPzS8QGWXOdd+xXDv26ubiG5rV+oTzM0cW1uwc5f/Ky8e9Cq5k0Hmyyk9eNWOChsuHTCTpL
				PE6c841CGXOWLi4kA8lczUn+31uSom5VRsnVOCfmnZx94fA1Xxt1sCpR2Ilnzky/MfiFL2uV2VIx
				7Ml9A3VfGDjN02YVbFsdZ+adk9MvKD7nZVJFlF2E81yfcKK0mNG2/v9HJdeUUoBvyQ3jvVAjfy/f
				E/FOiZDfZLPxvpCc/8tPybGiJKQfcOH8byRatrjj95bBowsqJLlB7HtTjiuQv8vay9JxrZVOnJqo
				XpaMa+00wtZE96r0OEunFcWyO6za7gOmTV0njJ5c7pXTyWCT9L0+tZ+pbtc4pYYG4aCm5kYiV7x9
				SB/RsIAWHRFdZLol6T2/aGNEIhPQP8eiA1ovkq7GFjaH3EyUpv9NynFkRm7CYtHU6t2IME2bL9yY
				6vHrF1Yr7ShIga2FtpkPviT3OPzxSLo2OG2YP+qTk8c6fG/FAOAYVNBIgQhgGuSHSuFYdQLOhkpw
				Z9WBUqEexpCqUCYqz4dvtn4vtgNQ//edF3afpL67Mk8+UQVURBDDO+Tx1mgP8qhu8Icc3hgNIhtB
				zBA6Sxg05b2ti3x3s2dLPUltUu4asC802eniXgJKOQ20n9f4LwLNbkbYDW0R63wgYf11RYoQEgko
				iiki6sFM2IY6EevJOWH/uUSKeBgKKNoRERU6KawGDRFrFlNh//FDitzOCgitDhG1YyzsBt4Qa+Np
				Yf+bIUWSzAUE1QsRRT0v7AasEOsvg2Hve3LnmsPsLHJA3TlyxOhbT4j33Jg/w1y+CBuzET2icIME
				JEFKG6wluKUIZhMceYP9BKccwYmCK2uwp+CXIvhVcCUNxhW8cgQ/C56swdmCW0ZwuuDJGvwvOOUI
				dhgceYMzBrcMwSqDL23wz+CWIJhp8DoMbuJAl4ApeNw7NfJ/fSUpr3LgzwBmGv9Ekrk/uYbK3/iC
				fatn8koaLh973Qn5vml09p193/UcjKL/XDHF21Y3/DEQvD5cmt2kfAngJbB8RirCy6WnKJsnMqZY
				6/JiUkLWY9Q9eaMwacJaiadpxhe2rqnxvksJNfw9ENDbemA6bc8/bpcEgmSajcQxeVdtNKaXbZBB
				8xqo+ToelEDswCuz5mN3UAIpWyOeZTs6GLPtTUk2r2vu5WCtsKU9IoOFn1er8mAjKcWeV3mSL5Az
				OXqvJpAlfM7M8aPLqS4uZG2Q57waWDv56Q69cfykDr5dxy5PCrZPrcbwLaVUfMxNNR45qOWPDqje
				Q4Sq+1LJ6jylukpvLQ8H4MFcW07XYTH6qOt518ZVYAB1386Qdh34+qzGcfAn+wrdoPqB4xcFHkeO
				Ab7+8UB9yOHLNQ8MLxhfOdMjYiRl2IY9mkxwDZu9B4t5wWEr8jEytnbYqT5ohpkP++FHi1EMYsf9
				WDJYRGzkH2vm7IitBQjBVFdiQwIRmVlN7HUgaEYMit0UxMDAT7HHBiEZo1bsBiEEwzyLfSekwahz
				sauFLBj8LzbNkAVzLsZWOYRgKpWx4YeIzFw09kQECdSO2G/oT1D5nOWlkU1zt8/CW7HO2ZYgWmgy
				zJ5t1dIFFAT6BIpv8j1vZCM35LU+DdaXzROMdcmEsr+NWnRHA0CYRvEhu3eKbOaenpaXwTryeIOx
				LJlA9m9byq5gAuhzIL5k9k6ZTbjX56p9UH8eT1B2pRPInu1K3REfAMUE1Pe81imzcbfyXDM4M0cB
				Bl3tgKSfR+PYW3OOQMn+O0m/KDlnQAsmoogb3aTmSIxGifVnC1Z+RUlRZrdP2iZ7S0lKJF0cOrT2
				VGKhyvayJaIdpMuXoAh+pl5eRCtkuaroqxXhSkssnNGecdOSmTe0Y62IxLvO3bkIr0us1GV23yWi
				k8y+h7eW4IUUI9yjPXiR7Ki6ausuchcaIfQYZ/DKdwOluPndiMXEnYAxKpWdB96sQsdwss19y0WU
				0hndGryKR9lfkqU2sgr1sxM9XTKY5IR5mi8x4rNazauHF6OyUC/xUJWm14qLFXmQl3mUaOLjTUWq
				vcmLPGol+fVkoUWe7EGOvZr8eKmYYm/WEI9aaV6c3GyxJzvIQ682HmsqptqSWuajV5qLJzVb5SQP
				8tgjxdebmqlasob5rFmSR9KPS0KzFbuSBCXXvWkZwfG67BM4STNyxcH2oACMg2gmY1LYFnj3iwLR
				0sFTC/eL5avk0MWmwdneEeyDbORgmwRn2x8C5CqO8sTsqrM1+zEym5Rg867iUWWmzTtvdVxNcrUB
				866Kc0tUG2neuHhuuWp75k0WP5auNtW8j2PBEtVGnjcqnleu2555k8XPpbNNPe+zWLhEt5HnjYjn
				kOu2d95EbIXMt3nn7WLJTgwN2b7vVDYvYyz7GgVnY6bubMU/l43mMMrmboWylaNh9uKdy4bDmGVb
				ReHsTak5u+inZbsdZtk5rFh25GjMVpwdSsIEAoVxn20uOx6TyDh3LrLMmTOZ8+REtnlzkEG+XMua
				yKgw++j56LAgvIuD+i4H6PRYeO3hgUhPBT9NBJz24vChYaF4VwYdqNlPsZKdR7Vkx8ahbPaHVbYX
				cr8UURnYn/Ily87ZJ7qjzLNfWlpa4k/fvMf7b4LxlRSjDLz6BYortBndxv1iHQWD/X/vl6LTZDPI
				aPeL6DFtMxrc0qtfcsnHYJcwb6JbAr3Po4xBB0PG63d2oPeJ1B8RqLm4lMag+4wwtkyOEfNm9F8f
				f3HttIsWHYNu10HvE7Rj0KW2EehI4zHoniL0visReueXKF5mwfJuMfpHn1pkpTQ3Fm5Uy4q14LNX
				Gh4nFUptSRry2aONz5ILrfakhnGs1cTjzY1WeUmLePZKcbXkYouc7GU8a5X4WHMzJWvSIh81aX6t
				uViRJ3mZJ/BLrAL6GxZfMhfi75z7klzG/RqKL2lJ1m9j+JK5g37r+JfkLMpvEP2SViB+F9OXzIDv
				+4dfkmvhvkH6S9pI9g08XzIHrG+f/pIcwfRtxF/SdqCvYP+S2aL5zpAvyXmU7yL8khZwfI/hS+YG
				4rujviSXCb6B5kvaiO91HF8y8+zezSg5REN+VErx9dJmtBauIT9LkrR4ciMkb/YQjx1pXL25SLEl
				axlHrTavnlykypq9yKFHGl9LFlvfvkTk0HOD+Je0Dp275ksKmolFuLkfCzOZHTR3O8NMcpuYy+M9
				yppCgX0pRnbG2w6gbeGhrKcHOw0PTPtVKN/CwFXfASZ9LIz3HUDbwkNZTw92Gh6Y9qtQvgUQM+GW
				DIvC2WstblTkSR7moddAIq7R2KGWFKplIS74HZNE1I5e0UJtCiUsYDI00RpA2c53Rhy1W77EZKNF
				zWuljZcWorZyDfmJaXBRZ7SmZ0mDjGvgXdGHIDurhZLHQmYbPJKXwo6iuMbA4v5mxZf941IEFFMB
				uu4JNx5Aa0w5kK6bDV9IapHbcbe+ut+UJCtlgt0bmGEY5kycA1UDUQPTTIi7t2w6E8Q/SOafjT0a
				+zH2w7Sf1idtsiVLkcpFuG/UN4lvEi7JSHsoNIdCaigkBgVJHBQUMc9EyDMhwjMhgv8Q88/tsf3a
				Z3tp65Wy2lisYRqLNQxjMYZhTGPGpoxtyJhGGNOMMx5xpg/+dKDDOiNh0oVjYZgq0VDCJJGwSZgk
				CVNDWAgLMuP3k9uzrdpiK1kb38i4RobHyPAwkfARmW/j7d1O6SLJU0yMpZiYhmJiGhQmTCdMGH6G
				npHOCH+R+Lewp7AVYStEq2nDJ8Mmg0sGMwTLRNKNRtwfobEweQi1qvBRfOLxTjzeiYd3wsM74eGc
				8HDODGeGM8P/8p6X//LwsfQWuXjebk9/3cXbNVyNrkOqJ6MWCe08D2X54nDncJiUg4OF4Zkx+BfH
				Drw9bl/SFKl0XUXWdZ2oqiqJRqMhoaGhQWbmn7H/1ubYyoSkNpIxUSQsOI4TKIqfYB/ULaRIOTIa
				/T5IxrJwcEerKg9SKAdxpRNkAq/FPL2ioWy7xaqmixAq4hKzTNg0M2GfEfl+fwWthhFprYzaP8QH
				0XOxBH8ikfrz2Im8RUJfUFIEPSJIE8IN4RMTJua8XPd87ixL6ZISDa2MFHqaKyaSCc9CGmnqkDqi
				S5GQIN3nbXIZMoWZa9wQdspYEcGGiWGYuGXiPg95wR40oAADAzAQgAIHCHggBhokQEEChTMgZgEN
				ePCYw2M6Q1s2MQPWBQiBBg4OwMCDBQ4OMIAGCigwQIKo5w0mgpDAAQcgEAACLPAgwQS/4faAnpYm
				GCVRBQwWUPDAgYMGAwjVxEMXNPD0NBEUoIEDBAABAgmko4hAAwowMIACBGjAAAMKHiSILVCSFjBw
				oIAGGEhwERERERGZTCaTyWQymUwkEolEIpFIJJKQkJCQkJCQkJCQIEGCBAkSJEiQIEFms9lsNpvN
				ZrPv+75v27bNtu22bduW4jiO4ziZTCaTyWQymWzbtm3btm3bNE3TNE3TNC0Wi8VisVgsFgsLCwsL
				CwsLCwsbjUaj0Wg0Go2u67qu67quy7Isy7Isy7KqqqqqqqqqiqIoiqIoiqJEIpFIJBKJRKJpmqZp
				mqZpkiRJkiRJkqRQKBQKhUKhUCgoKCgoKCgoKChoYmJiYmJiYmJi4vF4PB6Px+PxcDgcDofD4XA4
				Go1Go9FoNBoNBoPBYDAYDAZDQkJCQkJCQkJCYrFYLBaLxWKxUCgUCoVCoVAoIiIiIiIiIiIKVwhF
				0DCEuGXKOUTZsXBYCQ7uJji4mhkzZoZhZDbizP9f/PdyCh+X8Amy27rdxW1ZeDh4G/cte7dWo6Ei
				zikJOY+VgwwHjjAYLDEUkRCXUjprA0OQXKUa11jYVckTrSiZUNGkGTXmjJothVSEJMSE7x5RGpNs
				7uCXt8yNCSOcS9zoZJfijfBhEFdDCfzs4GlvYTmRSRahHDkZORkpERkiMkRkEJFBRM5EfiI/kZ5I
				TyJdhBDhIoT4t9QOoc1JO1o1dwjHCI3IzDfe/EpxSrRETBer5g4JEgwhxJwyMpv5fLN8d+chihky
				n82INGRMDKmHEZlnk34jXWkoyCND4pL57CO6pxMh4jFhNOG8fJ/xLb5l1m5pWWLSm4OBnSwLi8SC
				J5KwmX3VN2sNm/OWimtICpqIKB2q4ERQ2N0x5ZzPRmbTXGGG4SqQEp9pHg+/525JhQRP8NxrkoiG
				rjOLGM5HuyFuZN5RJIqFXWETotHIjIysCaEmQjSiaUKquRQ0MTPjMP8Xxrs+03j4h2F7JGyZhcMo
				2oiWD7Gq8iHjJ4V2MHCuzzBhkW8uojTCbBPCxMLOkchPUtBzN6JChgRFImTTTyNZTAiiMDOff6j7
				ocqHnxC7MVqs0MPBj9fh4f2nb8bmdBRlaHIjFgkzi/Ty7NPDXhcP3mezL82epGlDQS8bE+NKY2Kk
				a0yoGqbRMNM3M8HPLTYn/cnL5/ETvzl4f3Jb+bsr/0ThRX5/ErmEPMi/2b1tNn2m6zNdn+n6LB7/
				4vEvHv/Cw6/w8Cs83Aofa8aasWasv/qrv7IbdsNmuIyW0TIauPuiNMSghJhryiCf5A4yrSuUSSJs
				tzyFu2qEy7KoIVyaiKCHI95gcHBlgrkJDpbQBAcvYoJHEWZiZkJ8PPMO/8p/7u/0f6HxV6HhoeOa
				DqH3LIdfD/26HTE3dQqdiDtMMOUjBvu5uFSncIYEGflqc10nVWusjIaDIzB0VWdCh//Zm9QrN8Ui
				NPnKaFIqoikURWEwKBIMFAkMFJkR+UX+icjEnqQhHBnEFZkgs32yiorNwxQRsyBBviBBvBlvxpux
				5tZf/dVf2ZVd2VRLtVTLaJASpAQpISIhIiGy2BbbQhM2YXdvWRsS3hJK0BQR17yTCMEhi9cNV3To
				Byfo6Sm0GFQ7N12RcSFBrnF0IiFw02Yzm88Md88w7B0xaCpujBIkhSNmKNR8JDTPFd5yOInEbPbf
				D6Pzcf0Ol09902LatuW6Ld2K17mlTDJMCoNHcSYY+MvF4rIiEwlDpJu3dion46IRGjZho5PyJIka
				JJMjDcbHCyVUBIaFwgaLKRRFTBHxdCIjMYUKMhMP/337Hl/xrNOmUChNTKHELtkKZYkpFCWmSD6J
				JRlD84lBrFAooYRiiIhmoaApQhYRcYUI1gQHNz71lP0//DVi97PD1YojSPuGIOyQ5UUCLSLS7aMm
				bhTjMA2GxPQv/fOVt3t1T3ymE77RcMbzmNvjd9d5xsPlsq8ciR+2Nfm127ptW9JkpWR0ZdVg4DBq
				hlYowpHxFBkx985CThTTwiZEroPSwEmcoInfYS6nExkRQmQ+rYEjCQx8hAQ6yHzjKi4bTSTIhJLP
				7F+uHmvrsDJ4KBLhJMJJRCYRmUQkoklEk0hMIrGYhMVko9g2im1XbLtiU2yrYlsV26jYRoVtorBt
				CtumsE0K26SwLRS2BYVtERbRCWERFmbCHja3Z+TOW/6hcs++yJXEtF2YMmz4wLl6kRclYSMziq6g
				0YMS9TjICq7W9D5Ly7TFhJHmwSgdLOvocX4edoOUMlSYEjyyexNlYnpoNNRz76UsCzUYaM4rLicL
				KSSEFBikRkSyaHqfpWXaQkHSPCZKB5F1FBHUR8GKhwtSQoiR3bMoozB57r2UZdHGw815xeVoyg4M
				tSJB7TekdtIiQRWR4AIlm8JM6kgKExEhDxFxTwiUHwLloOnQvehxyVzJFuHgh6C5pxTJEx3pmBMh
				MlrgVG4ojIhnvtlo/s0mxt/fhe38LxU13iXroaA5/nAEh8ewHsfcMXWYOkwYkg4TRhTPWOaZijyT
				cEyYL/ju3d+9tHFh45el8YfXCKsPRx960fASISb5KckhP1KhzEeRiyFB9uDnhQeOnk0TX8JGYUtL
				ISeRUNC6e1Q+ZA4SEWIz192gq/AIrzB8RDydkI0jE0SbxYYL+33Z/Puuj+Phr2+rFCXiWZpsqXU0
				VAexUkYnGg+dEL6nFAoDF7qQUVQojxCZECFBNjOf5ttYtrlarOd0sar4QlASCzRYkGBs27btui27
				tqFzl0IGOZeKOA4wcCvc1Ah0YCIJCTL7XG7TYmGXRIkmPQ4wqC/z9gio0dylLCYiQtxlmDBhFGEO
				hDBzl3FADkwhAgAIIgEEIQEEQQAMFmiwIEGYai7xT1M26egpPiqifTrj24Rvnq2X6EotSRNaIg4F
				hcyhIH44Qva93ns77UxYm7C2bmFrM6E1/Rnx7HnnbH/ePu8Lw+Ll4h4Ug3agWIKViteFyklZLE6R
				BScKhVCisBiiCAzyCEdcJiIi5AsRYuaFsHZzm9E2GmoP1n7twdqDZ2/BluXgLZhq8BZszdaCxwWJ
				wc/EyKXzqFBkHCKbhsQwyIjLyeKKhTnuOQRlZvJDQfStVnYqwhJiupJjLzzs8BleJo4JE1LXpFT0
				+LZ7VD5mmWHmMW7QZbVDqbuufCwqI2QhTHhIEM8tp4Q3k+RbPFO3lcM0zDANnk4Yfi535a1/1q+U
				265favjoUT10diV+euKWri/pC/12NG9RfPAOyuvWrVsLW2mkFLKIK5nE4oqQhXgO8obn4wlfEyPB
				lu+aho9/hoPF0lBzo0aSsTGMDI6E1y1uZQo/byJbyLRpQaSw0UOyO+Ht4Zgj7LBtu24oIjgoxMfz
				mbauo1G/UVeCv3nlMsQNwTOhb9m7baOhHJ7mRsiYzSiG0QSOPEakYSgi/EhC9i/u/7Ltflu/fue3
				4biCwx+OT9Qt665t3VZuP488Q4YnOCZMcPr39/VKG87bnojFIausul+07UJbbthuJxkzuXIUSQo1
				ViiTKAlKUODnfWTSkFYFKSIRacJACbVKGuws8Av8rKHOGuJwH89GxpGJ2TaaMFqY+R/rw35+9H0e
				dsMrvlWpVYs6S2041OCg0/xQupAWklZNpKsm0rVaSCFmxv1FrIgY6zBLaENDoQ0JrVaNl0/zSw+f
				22pHKseqjCQtJLkTlIeZxBNk9i7o2+eb55cVM0l/RIQfEeFHRPgREXaIEHaIEHaIEHaIEHWIEPVM
				PVPP1DP1TPu3f/u3P/uzNmuzNmuzNtmSLdmSrbAVkkJSSMoEyUByMnKREEtFhiIX2TyphCGbLMi2
				jXYpZq3SUBqGpGGlYUhjhDKkCaFixZAYiqEYwyFjOCT5+YQhR/75hww1OKd9CQfvAZhCqCSlnPkb
				BABAUQCzGwAYQGJOSYaU1cA2FIAEY9ScPCyRAAAAAAAAAAIBAAEAAwouBkA0CAi9wN5fe/XaG+um
				1hvXXkuvvfbuPcSGYbsvg0YvCXrHMPTKtRf39HrGfvP1ajS9gEhiPU27IQl6BTz0NDjEpuqx3xpP
				eudor06A2DBwp/7dzC7h8edykxsp94L05twEzW6DTS8Yq+2w5ZtpAl3BF0uSfcPuJuj/t39ym9Gt
				8VjhvsENhZsrJ5B3/H9kn/Ud2rcAN9zRs7GPNxZdGmIzo93oFje0G3Wn68XHJmI//PUcvSGp97zZ
				lelpNO6GePRg0B/3V57e+wYSel9N7BLPvzHwVzH/0/tv/C/xk1QkxB80rZ1U6OHoQJQRUzZsJR18
				4VMUpo7QIH6XI3fUUKETFJK96ogm25fJZZx9V+iSEwRmKLSXTaHlP5upfVqnjctcGDJWvFglInpK
				0RK8GmyiKJEy8EUj5kkFagxq/SlYM+GCWO0+6dhjvYuklOCSCCn6zLxauZdfmM1lMyPkeFcVbpQr
				KY5UNPFWbJReeIrCScO7v4ujWLq+8CxcQdq2vg83pbCWjppQDgg7JS0tPIsCoVdkF614kViXu/As
				/Au/jYPEXUSfJ4DEYfjlp1rl6qiAXzugAo5Bv35RBXBzsN33bWFYXMBvY5RFgjYoyVbtBjycpCKV
				MbkKxDugFZANtlqng2XeNuWeK1DJheWnyMWEfybyculEmy2Kd3q9KQM4fMFcv2qz0n9iDEWFvoUx
				TX/+pwJu/fq7VgMswEH+uibhGHC5/xdXcMoMhjyhAisiaIV73K37x0LdrRdtC8/9BdwSIeqtauFZ
				hLuHCH3SG6Kvzy+uN1Uruok6kSw8i+/CL2t1KjnqNPSphP7+cuog1LTwFHG3hihi7tJeXWfhif79
				u8SkenXBC8+Cv3vcY6Hvoxf/hWfx3z2YanQQemIivCz47mKQvltIbCVrS8F2DK1O2DVh+qDxNe0O
				5ieX6+SchyJIs7bkO17FwGAZ0RY73S2FHpBV0+5GWGs2uZqAzaTxih9hLWs0xDkrxFpxDNz3bfeJ
				5HBeqG0cqy6nKbChxb/92mQ0PLpI+UgA2TtyDUvT9W81iCYpuoUADmKnfZ63FCa5MtHVXBtP+70H
				MXuwpCNu5fxbwjlc+QG9573GYvG9dBNIeaY5BXc4VCTcIccruVusb2n7IOscIzYbVJyQ5HETvI9a
				6XdLm4fRLV/O8E9NCk2FYTu+PrlpvGOas4BMXs5Tgb82qLk91tDuQ7Gfr+hQjhT5cWdPV2GMnBk1
				PvvvEr6g/+mXDoluGzVm3FaHT+Ragjp8+S5lNqrkft1bTAW6pU2X6ZYvZwVLa7zjg1cXNqNdfs1Z
				jsSvAEVDe2kTLrG4mB4mdchebJ4G/PW2BDqUl9YcwwnqO5XcR++4Dh289NuWW3JeNXXbvwCr3JLn
				o6lb8AVY45YKj5q6Ge1NZUBjBtDEtaD6SIeSLT1BpwBl1lkbTNHHcK4EDvls/F54xb/Rp7SRNeXW
				/XSpXZexgTtRdBaIYwRTmKhYc5e7m7O+xzKadjmEvE44YaEf7oZTsOIlm0I/Jly7l7DA+sthCpYr
				vCkqg0FyS+GI8gnrs42qgNX9Taj45/Zx4kWvCtGn0M5KnKa9JqcavKWtHeErcv6RONX0ljZB/c/L
				QUhAXXXvLVVc/W+ZA3XOBPeWQqj+n5HjNmXEVdTfkvqer8+q5ipxeEU8wfIn51wPjrrEfvgWvyXn
				BZVvbZRVlL8l3MD6RI26wmb/v8y63FJopwIQr85U2gH7WDRZ8ezVaiTQtMAtlXBHdSV+qgrekIpn
				a/6V65WExUrE+4HfvKKRT/7UXAa1c2053rt2uyc/5FfvMHyAQnx/PTB9/r9K1kjv09TEJ8epkAAo
				UsGhCI5f77RRigoUJBlQMHuhgm1TAXHsTchauAfqUQltaUjJpeG9kkwX1AVto1gBoRgUGhqoxkGu
				QJn6Awp7BFTx0/IrfEVm1lzhhvwB4hheos0J7ypDA/95BlzVKGkTZ1q11gnT4/rSiItDGlwGXMma
				Pw3iGl4ekUhf/Pd16r5YSWm5fSsd7Ra8rsFjGCXxUhR4el+rGXdgd9gxMeyoCYFn9j093qFLzLVU
				I1u2BAXDN6tXnbg2XaQkVzLlmqQzD0poE05y3DG4V1LkMm9/4ioglgsdffeqostmUxe08CyQcN5m
				yMgbncfPFVaKVE1vHpTQF20tkEbhcd17eBVQ5ATtqHNBYgsm0Mm88Cy0+p9DEFWOvMtU0Mg3vrfP
				JJzK9TQem/NWj8hEB7ABV3Cq6nR0eY2GPQQq3CLwdPRsZ0NPYxh/MURt+1PSn5gxruwpvj/E1Gj+
				LFxzbl0GEMtZaratsOlWX2El8Sqpl5RYKDLHwZ3YpQLKF6+N1aW6opQMGDLedACwJ3XtwrM4Juzc
				d38qKr1JF2rhKdIYdnRzPkWvzG4FC8+i5/XcVHrKNV5StLHwFNkYnRyEEeIt+gvPgnfbbbKdQl0j
				6cKy8BR36uFyuB0iKd1YeM5fcjbRAptbFp7FmGTncohTkRdPh2Xh0xOiwStha3MAaQ5hwH70vAo3
				7voEC7Rbb7UupcLqgvBzgRjzIsWJX8EST3qFu0P5BBivcqozVHRaeIoZyic2dpVjrKGi48KT7G4G
				HKKgeztEsApFsxJqUHYW2sTjkuuEeqWVHulPom83qGIHMjLUugCoTG9q4Sm6LH901a+KrvjmNtsv
				yaUzUHEp1IlfHsN33bkVyCEqnrgzZe8LLu1uVGK+d5k7Ga72gXYdP27Fcm9PZEaK9ty6xKh84/qC
				4Q3ac0hvpL5g/IJyhtMrtm8Q32BdY3iD6RyrN4jrML6wOYP2HtMZQVTo4iKRYUs61NAccKAZQfqG
				0DSGcOnKXBohXLUiY97jRMomNCJ+CxC8RlhJ9nY2Y7Msq0psTmvgTJTBxsjaxa7OWwpZICJdCp8S
				DsAtVVmrYDXzVOBd0C1VBiOiWxJPRY2ARN6wjRWQrtFgrZlb2t4loqtzTkVP1SO7s1U7QZyi5WiH
				vqUtOQhcPzfl4piSaNQt4eIpIp36mqJnDMDV3dI20YqIsucxVMVj+e4g5sJwpja3BJkTgLdkVo7W
				5ue+pS35FnBdQLdJm1+LYvXfEn7qBDMR0C1IO7h+cfF/ulfVmsjE8+C839LW6JPo6te1JTile9e9
				oEq90j2q15bi/l8O7FXdd1+LmclWlReORau9PgnBOdzvRrV89dyiNMbpAs7wMWNz6Ed4/KpKb1LC
				sUX8C36ilEvZiKY7SpBMY9rOyh5pkDBuC7AWZLcki8BK6EWrWIMh17rTxXMDePg1vVdFpHcc73Nx
				S6EODcxSUJSLryGaXz1e/XcY7bW0t7Q9PBZdVM/jO8biMcoApUaIienVPgDfSlxnzrdJSCX0RGej
				lQ70+M4chNiMLLn+VF0/IO8P2THP5x8rB4C1anOFwm4yC3iXkmbzecKG8XjtqE+nVUJuMd4ODd7/
				2geVxrT7xgtjLS0zLadNQszLX8GdaVGfXWIro+upFco6m9bV/2+IzP6YayNysmGskJbwTC+m/w5i
				V2j9V52HZ24JhzaBGdk7uRKGb90tAZ7fBC7gGa9No73WxOAt2Y1vArnpAay6JQwelcy3tI2bAPdU
				Q3Ijed1SqDeBOdp0cvLoXoqpQ33GlKqvt4gKt6Q4qU0NVSYpsk2dz3eDwjv9vN5St1RJm4BVRU5R
				RLCJqxAatHuLd2c5hqt6/BGt2Ior6uSz1L420as2OcSKt6T43gQ4nYzDv6Wt2wQ4Rtzk3ry+2h4b
				6vMTPFumlbilMNsE5q7a5EBNnRFKmL39FQ63tA2bAKfimhxZpjdguucGhfTZMk24W9rMTYCDVE3u
				len1MZhmwyN9bJlO5OOGyu59ef/tevgbjF+u14JDZXkf+UAU96FXuKEDbQbmlvi2N4F8XoUGb2nz
				TYCTUjM5LNPneku42QRmCJjJTZk+q1vC2yYw465MTsv0mTB4qE9LKWkOK0XNy+vIjs0WWCk/3aeM
				Ua6O6fZpg87WoAwC29cWs3TQ7jgJc+2l+J3gCLQRmsuWhXJBhZOJWkFVvRftjhv/qLxrvXD9ApjZ
				Uav2mTlJOm54CS0BrXXpijhCPA48VfuMqyQ9fdZnMI49/dBalpbHvwHGC/N6yHVRCBgdm68OtuDv
				uRBgHFqGFv1l54FTBpk7u8y7pCvf8Xb9e7GxIVqLkl4+DpGh6mD8Sc14kQ8eCa8sqSsecC39fmiE
				gP70QBU2RQuJ7rq5G0P8nazmu9+M0K9BCmWq18YdS7P/dz0QKWoPfhOcXnab00l3KlWK7JCQw1sK
				/6mHSIr4GeKVcDzeHXSbbF6uCTpl5oFXReg0g4pFK4YijvBSo5S7NkQvknsWC6FVbtmd1bXBE+j6
				hJbjazCGql8mHZCom71iJ7rSwVnFJGGAgg8Jan1J7nFS1x0KNE0ivaOv08s63BeMqO1f1FgdMO6c
				e1x2fYZKt2EiRVkMEAeqejpPALeESPTQ5z+iAx/tQFP7DLAldG8bS7fBrnjZjroq07PMG2U8RscE
				J5hy/Sh/RSJn2XCOcuRYkAoIwmN3/s9aFeLD08eJicLb3/eST0M58SlC3T0UO+MUzi6gdkecVSGB
				E4aHnj5/JNcAlJSlog2SooFCS3l4ZCLqlih7rUZbjBUc1vBvCZLikb8H3NzuTW5I527PCfAbDM7s
				+6dPun9+RAu5iuUIoROu24Q2RH0NzN0m8z5aqNX/vYmMwIGSXN7xvLjzEmT2Dcag9Afa0UimtXBp
				FrgwrHCW8tCLeK3gtOpgQMjxFrDUeqL1yB73Stv93/tNyjZHYcwGiL777utMFe1GFMDd9Mnm/UiG
				MQpjMEB88Sc95ryIe2KykQoMhETX7MYSUfcojKLYprOWiwkNcpA93zSdTu5MC3m0a8DMQrc1u2Yk
				6p7zokgs6PwolhSkegop3zC9X9Z8LMbVvu2xrT3fSds2jg3Dj1R2oVfU9TYV7e/oloIP0AAHQ4wf
				XCdEj6bACM0SWqOq0saxbTIOvoGUOCUOorIbB0Zdypso+me2SYk6lCfxvthFvWt9q3p0q1pgVNES
				iVOXEdxDZWrL4APvLJFlG5QKhvidST+rrNliqxYil6ZbnjKOX5hhD8HnAgaZYNsGnohtC2RbLwRE
				NBZMsK+tDevWgfCwxUbiYh7SPXllMCYfq4ZOjo2rvnUFdca0sj5FOIVTGGU35Z66ydxQdKCBEbwQ
				IisqXWvqBp2HHmm0aLLK2HRLwOfZAZe+1qG/ktXSQpxI0BHU5uI32SLK7v1Adf14oeig0NEXQSaC
				XyFg/X2PiH8V6V6VPvUqWSddmwBerdLL3JCfJZ7n53r+h64KpYkM2/+prWeGl+HJa+LXxZuTt9cD
				1731haA/Z6CVhOe4GAkYHukLHQFQOWAlcabIWr9todL6YRfXtC3hNVqdIg0S9gKZqEdXIU4aTI39
				HNs5x05yhuLv3PpYacrZZt8JACGD6Gq7eErF3wIEk3iB0Gxcvs+5Hja1EmJI4Nwt+VY3gRw5rmqL
				wcobbp+6Kv0yWc1Uk33b9meiPMHD66GPJ/ZZu/NTQ8GzVw7SEAhDkC1u0MbUj6kNJWOLheUV5hm4
				8y7cZHdjrboxXXVBqUW2Wo8yE4VL+19gcq/NR3IIMN7y5qFc+Q3DOOD4mrDxF9IqJ+ej3qr2ZdeJ
				iobwNF0hejaJVnwVuXl6CemjCjmte1GuzfEDop0cpeMUISnM7h/E6pLvprU9qIjrdQafH6QVE82/
				4yNZU23/J/MqlCg/teUoaoY9EbqQeGilZRFe5z3+XbeTqEwL2RR+M6Ev2X3+WV2Pr7TMnZTlljbk
				j+W8dUOjMaNVZ8lRaXXgs1XE8RV7jMlYZEfHRFIY75v9uZJXMuQKge+vEDCidZcuEdj57lrGRkAr
				pqI0MEbnoQnXJnIvpnMMKU4NoJ8mgbQERofAlEWoF0VYJ7hfyQDCV/jSYS7S+KV1x3V1QlSrldYK
				0n1xcwhE7CBaK0odbXIE6qb+OoNiAMT1oqZl2J6b3S1VPNFDn+IkxLkV7AoTFZEYCWJPqzy5EMf6
				IzDEyIDaFlfiC7jrsQi1+kdrsdKlVV04LYFX0kWgfMEhyIxQv5ceV58oDKTdI9k9Dl5dU4JtKtP0
				/szledPrAlKfh/5zlnfriWtF0tInBteLH/MSNQZOZRCqSGXoYFV1/G4qiikpj0eF2jpw76ns3eII
				ujPSz9n2RLppyL6n8nONMfDOT3CEtrzmBC18G+GMDDnL1Dh3AXBQu1u5E+m+qa3BXxenXLGy/hqj
				pV85OTSr/7TQS9z8PNorJny5oQOGPXByr/WaumWQ93SwlLOZfauXy9k+Ay5QSO1UCsDHuPsnmI7Y
				IAJLHhFDdzFnQbUd6LIKwEM3lHfOvRp+8DHwdZH8oxN+3RJLoXA1r6Ym+P6byp8EaX2LnD6gQ/kM
				XImUmshfLMxuhcuzQusDbaWCXc/d5k5HCBh6fz/xkz7W4WQNcO49wNfa2fHOPPTssx0fORSUt3ww
				DCe8wLJ4pk2BzXFK9PZdNhNX89kxw9jx/zG33TQXqnug9MPMYuzVh/H40ovvO4sJCRadkIlgUnQD
				w2/8vnNEu6fthNEtNGupytjSbBozQkXI4hv73Dqy6hwA4JSjx9VfUf3St2qrN3xLxC6YmyaKttc4
				zcfjzoGrf3R/6Z41Dv07GdUPN82Ldm8QqS8ye95k/IYfbvVjDTA9ncWhR1WLhgPkZsJXceg2w/rh
				diNiYuEP8pbWNnyygsMZdnb0+4+GtYtBuUjI8u2dXpr0YS83h5z4knVWcph+leIQh1b+W5NuN80J
				u95IW3kwLPHytPqUJZgeu+HQwzrz8A4iugBgCG0DxWilj7DZWLQIPhwsKNtyL/h22VJATOkQB5Rd
				fIWtmtIBOCK4RAewOW6nbmqj820GEs01h4+zVWdh5nKLCRP9hbX1eVPjxLJ931/f+JuMSoNEKsza
				WkFfdDH6bNjZ16XR51WJpvp5E2Hl4K8VlOkVttwDsG486mbKXYgysM4M4abG8KYCiMWoxghvaVGI
				FIf0AbCc2eumvu0aA0RsdSw0/yJKoqmUtLYNcFD2itw2dW+pMrwSolA3i+vXBL2lsh1eidXWe9RR
				eqzKiHo3mvEU3j0AAKCF/wVfMsR3pBjpKJaZ7vn1AG/rynYEx6Cs1WUEyy5TimeFKCJYCm3j5tvE
				mrd0vIgem100f6yYcdCHMZkUaNSwNSyTlWiyZkAQe8SYuZOG2Wb0Q1zyUjQfAgHFpy1iC6bepDmb
				Z6gcMBsvXAtswcmWPnFCe0ub9ItNH7RBQ1KkzsR+VectER77xba+jRy3tCH8YhsWNC6uYcv5jmxN
				mo0LihjHXlqif0AXTHP0M5BaFgQdz61u6feFIkLjprD5ooX8NwyCITlWQIB0obdJ31aw1bIOPjSP
				rWZUHWTIeZJJlg1SKrXwLRU0S+NBYjzcLuGiLqzOrg1KGIDCj/6sZZ4+3RDeQDvH9IbiGpdvCOcg
				vWJ3wCpQVBbt/FN3u/GioskLR5i/cTEe1K6xWUvGLNUNwimL0uuYc4V0bb5EGqe4M2aCYIxqpqeg
				KHlOM+Q01f1D7piW6BgIrBh1q2vm5i+OcCSBmk7hYRNPYwDN2pmQE3w5tf44IUvWslBdDB/pb3yq
				srGmRZlmsFJrXX0VptkY9x5h43iCbqApj0IoNjOreicI8Ep0bPVILmTtkhGQvzLdJRa2WWdSdTz+
				/Pz0cftv6ZSLR0frA0x1WP1slRkaXitAIxUP0o7Pj9CPB/VNa7ghVu1Ui/0Anrk2FYq2tvry/+th
				dBuaSPDaYb5+vkCAC1sznSrvb5muHZJ54eyueNUSutsArbDYOkFjlyjaTrnvfaduje18p9798rSq
				qgraRoeDaVk/Z+4Crpyc9j0DYr7ZCPF3+Qm+8ft/CLBkZM8P1ct4GFxufVB6ZOqNahaiL60+CH2i
				1eZow6TGBtv5WH0yicPFVQZbHY7e0GqzazYrUFoRsbFeIrdXT5iwRNMXzI2a63peHgKRMgyERUP9
				051HXydglZerMOgLlX64YqWkemQAZlYNGCeVblMkFBB+r+bdgybAX7zUf/bCR90KYzWNkJ34iD/O
				q/KZO2/b3JzwXed6oV5HetdkRRW7Qx3fU5icLvc6RKmseuMWCfLgenEMVksPvThPuoQw/Py5psbu
				y74B0VBpYCaRxRmqIlRJR80haU/mOOjnGRc09jOG4ebgH6CTVVnjo2q4Pduh2U6Y3NgOoQGNo6At
				AcO14QHqoHHHaTutx9gAZrnmb2aw4Qs467GnW5SOBg2Pa79+j3S9sDDxLZ56g/wdlbqNjzHYqzto
				cX7fe50wDSqLXmKV8ikeKPR71ZWAE8AXp6Gx9RU0V7jQXD6NyxVl1bekAC8jmhBQO4qOoosk7TWd
				zhrExPefx+RD+Ocv/3V27CbN9Ok1xyMZ7/RHuTW8/nm61qeeDf5n1Mxq9O9mmQm9OM31Bep04t+I
				LvHx+JRAOfb3kFmgz0xp1LejQ3iNIVkAcD7LIp7GzsIsfdyoMOc2cFl1oEgJpsOChm0coY1GParu
				WM/uAdYNSzs2MejCIyhD887MpsXiCpTpFEW10TaWc8AwkTceZBxEfCfn4zZtpSSlLMnAUaER/BbX
				8+Kvi1kCkf1/0dQfvonjcFW6xEWmnTZJX4XcYSN7Y7Q/2YcSu/zItdDz6EU5t6AW2bb/5hwLBbey
				Yn1m4M0ONUvQZgKMELHHHPy3z69aYMlFS5wWrrSwvhNIw97qDsHP2tIRTuH5Mf0sP5U+ohLWX2vp
				rCvMRVUEhgs8acCwBT/p2h1yM/4rll/mUmB9akKjHdGfV7XR8h5DGCNM2GJICzgTDnTtTY0x4ETv
				B8jVfirkcU5xsbXe4sB7nwIKL9fiwRQkGLJUgxqx46MMw/etA4de3Cx3wJSchODQq+mnDTLwRI4v
				YvcGAz8thwDIXo7vYY9Zr8oB7EXsz32JNIgYmcFykW5IJ6hYAkq49DNMrdSAEDsLIQb7ysKh1+f9
				xgoOaE/MHKvKjn/CcBaL6rNe/qFXtLrCXv9gHwMs5UP9xo89wznE6dKF0OuG6rUHErSWLCU1DCge
				3/zEn0rVBk/khH1/qon4lW7ad4vx0HHAVxlk+RPuh8u60z9K7aInEqW8iF2Hgdr+ws82JyIPE7vc
				QCN2L5FnNPGKHuNG7AkyAZRDPu/nLeLFBkbADCCyBt8SPGawCJ+v3xK7DjcR8eP+SyY0BPAXLwzE
				oF3UxEFiV3PuhtgNUZCXLj+EDi4SSZWf7wARGP+vm98iVqDqH3Q4kWXWc4RETur5mUaSrAyRJpQT
				eQ8CCwOG78f6ZjRAtdQmY3LsERg5KvFAZ8iC0cKbdnAI4fApEbv0AQmSBumxAWEylAG+1F7tRHKK
				s1yBWNW12tk0JuucUWs66NxMJ3dPkiUhsbhYxI79JSJj2BFq4h6wmrlRUevV9yXi5+xK0cv3RI1X
				zwWtV7c3gCjuKAxU2G65N6O+W3sOgTWqnnev3x1onaEbMKan9kxplONl1e5j05KTwPUzSeLlFUPa
				l+1tBs+sStkv9wQNV7dGX1C2N0q/0Cpkv/4ZPUDdGq3yRNco/eJXtI36Z1TIE220ype3sXWIX5Gq
				fq7RIk/u6C5R3oboObNNqvq9o5sgOaNL1s0doufsnewK9Y4OWZeULlm3P6QXsHdyVf1YOmRdmVVt
				wf6RJvHTylX1Y3aQZsZgrd1XrQPEwgAKR+0jD5AlSQcPkAgpV7LvV+4uij8COAIzAhPj6XA2msuI
				SJAQS4UykTxMkBBCBIcGhgWFx4REiAhHg7FQ3GNxcNiu6Vl+p9LQqNuyq3oOhYFBsyRH8ZvJwmLB
				C13gwha0cIVREIWgEApWqAIVpiCFfy4Pj/s9v+ufGZkwMZ4OZ6O5jIgECbFUKBPJwwQJIURwaGBY
				UHhMSISIcDQYC8U9FgeH7Zqe5XcqDY26Lbuq51AYGDRLchS/mSwsFl50wcUWWlwxClEERSisqIKK
				KaT45/LwuN/zu/6ZkQkT4+lwNprLiEiQEEuFMpE8TJAQgk0TIBTCEW73xi1/RaIRhTABBQARUIzY
				tmvapscMt66r+iOkgw5Mjh6ZAy8asM1Z8+WRQw5/JjAAgQW2LMuyLP////8zMzPTViohXMpE8pEQ
				LsOCwkdCOBptqXgg7oIAd0KgZem57kgbbSuytoEEgWWwDMpuLBKWK2fdtm2qqqqqqqqq+v///8/M
				zMzMiIjMggCLHQhLhTKRfCSEQwPDgsJHQjgajIXiIyHsmp7lj4RwW7bqR0KYDIIFqeInx3Ecx3Ec
				x1EURVEURVEU/////5mZmZkZERGRCmUi+RxkLnEgRkIEhwaGBYWPhAhHg7FQfCSE7Zqe5Y+EqNuy
				q/qREDRLchQ/GyWEN3Yjt23TNE3TNE3TtP///39mZmZmRkREREQkhBBCCCGEiIiIiAjbtm27YsWK
				FStWrFixYkWKFClSpEiRIkWKFCdOnDhx4sSJEydOlChRokSJ5SRK4kceHvd7ftc/MzMzMxMQmo8E
				CbFUKBPJR0KI4NDAsKDwkRARjgZjofhIcNiu6Vn+SGjUbdlV/Uhg0CzJUfxIWKzjNtciV65cuTLl
				yZI/EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLRYCwUHwlhu6Zn+SMh6rbsqn4kBM2S
				HMWPhJjXcZv2kRCq1apUp0r9SDgbLs/uIxMmxtPhbDQfkSAhlgplIvlICCGCQwPDgsJHIkSEo8FY
				KD7i4LBd07P8kYZG3ZZd1Y8wMGiW5Ch+ZGExr+M27SMhxLIsy/Ly8Ljf87s+MmFiPB3ORvMRCRJi
				qVAmkk8IISyEsEaEI9Z1tQSvXmvOW9fQqNuyq/oRBgbNkhzFjyws5nXcpn1EC1o7TdpHHh73e37X
				PzJhYjwdzkbzEQkSYqlQJpKPhBAiODQwLCh8JEJEOBqMheIjDg7bNT3LH2lo1G3ZVf0IA4NmSY7i
				RxYW8zpu09qGK5VS2488PO733/WPzFn+FxEREZEQQgghhBAiIiIiImzbtu2+7/u+7/u+53me53me
				5/l93/d93/d913Vd13Vd1/X///9/ZjwzMyISJMRSoUwkHwkhRHBoYFhQ+ISIYESMbXvsmQnhTleV
				nJngmFMOR24khMtt2kdCuNRMI81HQrj8rn8khMvZaD4SwqVMJB8J4YYgEkRERERE7rE4OGzX9Cy/
				U2lo1G3ZVT2HwsCgWZKj+M1kYTHxpBNONtHkkpGIJEhCYkkllEwiyT+Xh8f9nt/1z4xMCAofCRGO
				BmOh+EgI2zU9yx8JUbdlV/UjIWiW5Ch+JMS8jtu0j4RQrValOlXqR0Lc7/ld/0iI8XQ4G81HQoil
				QplIPhLCDQwLCh+AOINMQIGDZRxQEEEGbZqWSbJl+ZFAuiQpo+lxHMdRJElapOP7PntmZmQinEge
				JIS5gSFssZURnrd5nud5Xtd1Xdd1XddxHMdxHMdx3LZt27Zt27ZpmqZpmqZp2v///z8zI8/MjMgi
				iyyyyCKLLLLIIgc5yEEOcpCDHOQgBznIIYcccsghhxxyyCGHbNmyZcuWLVu2bNly5cqVK1euXLly
				5cqUKVOmTJkyZcqUKU+ePHny5MmTJ0+eLFlyCEtuMMmy/P3//xOe2bwXCWL55X1DcFCYeB/xxyX4
				be+P9O37vjz/n/872bvv/UgI69Tbfy4Pj/s9v+ufGZkwMZ4OZ6O5jASRUmYmTJigEBEzMfMRT4On
				4aln2s60nYZLchQ/EmJex23aR8J0Gmk+EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLR
				YCwUHwlhu6Zn+SMh6rbsqj6QIkJh23C5aR8J4XISST4SwuWufySEy43mE8QSQkMIoSE0NIQQggkh
				NCIUn2A7NDQ0tKGhQf1ICJcTPxLC5bSPhHA5Kfzh///oTEx0ZhPMR0KigUiEEMIhhIiIRkRERBUP
				DpuO9o2IiPhIYNAsyVH8SFjM67hNG0VEraiCiimk+Eh43O/5Xf9ImBhPh7MJERG2bdt227ZtS5Ik
				GcEYg9pHJCMYEj8SHvd7ftc/EibG0+FsNB8JEmKpUCaSj4QQwaGBYUHhIyEiHA3GQvGR4LBd07P8
				kdCo27Kr+pHAoFmSo/iRsPC2iFgsImKxWCw+Eh73e37XPxLCMwqFQjEiIaKoKCYSQgghhBBCRERE
				RIRt27bdtm3bkiRJktu2bZsUUkghhRRSSCGFFFL8v9/zuz4zMbd/f4KIiIiEEEIIIYQQEREREWHb
				tm33fd/3fd/3Pc/zPM/zPM/v+77v+77vu67ruq7ruq7/////MzMzM2PPzMzYY8/MzEzEzMQ4JibG
				nvHY7tidTqfT6XgCgyY5ih8Ji3nd9tF47GqomUaaj4TH/Z7f9Y+EifF0OBvNR4KEWCqUieQjIURw
				aGBYUPhIiAhHg7FQfCQ4bNf0LH8kNOq27Kp+JDBoluQozmQiYrEkSCQSTiL///O7/pEwMZ4OZ6P5
				SJAQS4UykXwkhAgODQwLCh8JEeFoMBaKjwSH7Zqe5Y+ERt2WXdWPBAbNkhzFj4TFvI4LQRQUFEoF
				S+Ej4XG/53f9I2FiPB3ORvORIGHLRPKREG6IcDhGQjgajIXiIyHsmp7lj4RwW3ZVPxLCLMlR/EgI
				r+M27SMhrKiCiimk+EgIv+d3/SMhPB3ORvOREJaKJdh0cAPDgsJHQjgajIXiIyHsmp7lj4RwW3ZV
				PxLCLMlR/EgIr+M27SMhLFemPFnyR0L4Pb/rHwnh6bAiISwVyijsSIjg0MCwEI2EqPRDV3VtEBAA
				cxwEBDmnlGNFNQAUAAAFAAIAABgAEAAQKDAwOCgYIBAAAAAAAAAAAICAUsoNAAIAQDL+8VzsQbk5
				1GU9OsbMQXRzRpzyB9UW7SSBazjtCHYdg5eqtpzqDy2ER+xifMHgIi8MVrZ+yD0J5dwsXSVzwxU7
				Pz85hFnYbpbOErmkKNFPwbwrvU6T9dvTHFnDisIGEgdGzUpM/63VOqil2rBU/4yQpWu18NAlMToX
				SIpyDNfWAzxEt7h2x98hB5O1zUSKrPYOMZLNKl16YHXdhYTAPq3rB1JDijIALI0cC/5em+NllMCx
				VfW0EFlyU6kmZ0scPKAlyeyiBEUXPGMFIg68aRETA/FwiYsetaRaaca2pJumVKH6/RohMJb++6IX
				VOG75drQ9bDQwffVsxXARHihw7GCwip9f69Wrh4a0Pi8pmEIQ9HhLnCHF5sOsgAbJdHVOousDwQJ
				fn97w1yNCTlbBHdafW6nUoWwEXdffToNG5XjG3IyDZFahnVMNS1dbBL2B6vIWs+C1kffoHghx6r1
				6VnYEEq5SdJg52HrAwxzhKDo1j2aiM5xfURKtAa12MpQdIkoXzhhq2OLlyysftQSWZ7fO1Hr5zrX
				MEtd+Nd9OhlsBUPdh/t5bsUeEZnJd5NG5XXl2j/L7IFflwy6E78W7VeY9lQOjiv1Jlg5K+v2oRs5
				8HqWneQoupYY/izCEsxP5CaGWfD9H53X8uCYt8ilG2qQCOxauB5EI0nYLe2udBOJ/eBBLZa/vZuG
				gFZkX5DsBqoAvvG7XEXgbfLXAfRNWorlX/lDP0oJNi8Pqn+sPB66u9besMhazARHjU0BQUX2ZVMI
				Q7iddonqWGt5HA77n+qZYCtDHc546OhCr5PCGSFdN0LNGmhVQGWojQ6jS127cMqhdq9he0tObDJn
				d22++YjHfyavUmd3h7GpymB0LOvmkoYV5LymzvRbMKiVRLzXb9Wh5sSdyIS8uvfd20xcExJ3S6y7
				S8VXHllhYYt24d6U7l/tOPdowyOWNHWPaRcp3eMGPcumWULto6xFCfdXDXai9JQURgyUU3gdxo4R
				b+xSdUKjbRzewSCBpqXYzYW8vOPFQJSqe4zj23RBCDlrprQ7YaZMLKF4CB6ouI1z12FivZ2dz1j1
				o0GqPt/QiWIJcuOl99y4WnW4QiVDVdGRlarPNk2GsgpEjLGn04MTOifE3sbTYzzxLyi+qwPvUdr6
				jJTd02kGBcu0FkYTN5ihxLtWCnKKM0w3zSu8JoSnqbN6wyqQLtc3fIsjMmkJZ5qlo8Q3nJOYV1ul
				T1azOfGuatOxO0wj1tCphosNuco4iUXD6sJdzxzVVPpLndjhntQEpE6KwR05m7otSDhWxFMcQj1z
				HcCJEibTslcXh8+/yfQDtCts6wIel5M/QME5EABAjJU/b9Z5ak3IyoW2ruAEJdcffiDkytSyEmg5
				vVmbI61VmOvHrJPLik+zTmaVKQCNx7dgoLcW1WYFyC2QHJNjMGjWEPnsjqA2a0MLkc46TasEj46I
				I5qRMiEWP/XGbW8U6QqEs+rYFK3VO7pc7ordwZ5p/EZvxsKEauV8WsB/fom5doyc0xqyLDWodctg
				aTlh2wGLgB6gCwcVz8A8gl8sPHUEHJbRDALhrgUgS4I7EgJhZ2tKkKV7WUJ52E1A6XBFwWxYkY2t
				Gyq0WD3m0xGICyb+wOCDwYCB7S3YtloJGNBVGbu/ZdlXz0QmJplWYsOM7BQ6erzaLYGuaOX0BGsT
				ofXWYUNRVYMupMpFeIWzW6JQLA0tB8uiqzp5YHB/f3985Wu8J6lNEto2reYIdPDT9490wHM6uTnZ
				u1NY/jDHvnw/S2b9TjYYEtxksmMPcPjf55/c6sNU30ziLSebpmBnv/0QJ70kZxs52o4qE2ba6N0d
				yZikAr1LQVmku6MJIr7AW7elLcRJI00EziUdyXLiWteRbFwX+iS+OEfixnUbqlWOVhnLopFjdwKm
				3VqzGIxWctxftyE6VEJRaLdfE+hcC2rdkpZTJuTok92eZt76uc6sKh7aevXNXTXtqXIUJIcKeGWM
				wHWSxXSB5NzWp5IpR9ud3CpXYbcoLXbiHcfKHLpL5HRqmePeYTnfbgux3JlrriNIlIlTAknYok40
				54KPEThbHecEHkiQK1wmC4G8oeUEzKJgd1sqK6fzCSSwRcFgGbUgOx1kuV7ljBAlYPJuTqS7qwSG
				qhb37tK4R9MnYNauaoxzLqpWjqEWnDkufFRy7mBwHzcoCvpVKEw5CO8j/rDYhV5rGSXL4XiiwwvB
				EDpwXSoskqyW6SMVvwpFfdxZZxuQjX+r8FPcjzkIv/tklRjF5a28uoB+0dPh/xGQIMAFk3mrFCkO
				RZ7FOTaoG2d5wpBW+sroLHGZHgAhdMCMSUUyRD7s8KSZRw3WKsiGQ5MqAMRVZbjNw1c3fJA4aRYr
				hSSppIZjC6/VQePwdXsPTktdyfr2uAJaGkObdJoTvhvignzODpVvoK3xVqfZycAbOj6vgLc0g1ia
				N0JU4e1RWH3GXK0Cz7OoziXT2V6uYMwkQbueCLGYVGOCGLOtGRoFIMeWdquqcMcE5FAfz/3QsxAf
				IssbD90pagTfP+gF11ND/cen92okoPDhsemhswNiLAw7o9gjEQ1Uc1HVpUDvYIiU1jRrD0l6i21/
				10DZ0rTlFGFPtA2FQgixlXespaWpPXSGNO65KFEF+3IPnD20qWoIprlR0/EarGbL4XORlkRrpG3b
				AnGD+eUwtntfFJxgGxgSzT+0z7wkuJkmpXf1I/u+RY/EtzrwDbyxoeZn8HYbzQbiuRrFzf4z52OH
				LYemDfCe2CUvmhsXZUYyeuxuK3vG8ZX05cabWNGzg3xV+8X22rODnMVu8M6r7PQfU9XAAEbwxJ9m
				vLDHUy0m+ZyORlIE0OUkfnJcXMOa5wZ0Y37V5sFrRWzEdLZqf40u6Pdrde+x0ettWIU+Ua21atdN
				8UE/ZX++HUSnr6mjblRmjH+6zVWJvkzbONMY0ySoY+7u2Y0OJLPxoGie5joxpNT6AqrfsFDQP5F0
				Lgz3RdAiDoX8r+49zVxRzERDDtx3X5N3ec213/TkcLh1dYy2y+0rvw+nJWen26u59Wbe/lU0Ozq7
				vbxN1/Z1c6/Bs8Hjy2Vjbi23V/qePJ2PtW1P0baNu/3f2bRs7Fp3mb/a3Wz9CmdTxbfbxye5R3OX
				z0guz1cJs4thk8eVcC73MZz7SriIiyaZOVG6ange3BKqQ/oHkijCx5mrp6uE8JcoPa0b8LsVogQl
				TpIyMGuijSAnqTsiXlrJTdFBefuBRhI+bK0kC40SnKWDmpjllN4aJWLI4T5Fnpm3gVKoBu7pdQOM
				XgVA6PAaXOrJ0BBST73uCEaZZo6+CsSOLFw/UfnmJakBy2Axf6h/GMc0GpdODnoIJfFoGeapAY42
				hZzSy1DGTBLdTVyM2foYrqgR03DMzLiHw0GYT19a/n7Y36DGgfb7YZpEuR4P9+024QZN5mtwRYXM
				g2M+6zjOHp3vV1b+QpQF0JP5WtLWZyEAC27ZWXtdW7HnIJY/2LbVTToGjJsKcH2ZIZ1mVgrJBfJi
				QVPH4eFCDDjzscp6rf15USt0TsRdpIacK7bWbRfNk1CDgX8lufD475fkJWJKjrsC+sFOkcnfznAJ
				eYTV+uViDM95G56p2nY8W6t1Rx09fbLE4ryoiElHzxQE5oqkbac3514pEeFnZyGAzJzIVpWv6old
				8yR6DVdiwSRitgcvcBc9UzLG6LMiecrRZK1wJURdAylQ1t3sNU7FLpSEWS+8QGru+Yc2vHvd7bOn
				MFJX8KbstDpL9kaAKsU4czQXlJ3GTGvAkVEUbx8Egz4+9mO5MhOp7X3uguL8J1sqQLEquBA9C9SY
				6W3X55biihv7bVkH/W9TbuZeK0e9iuHGQ1KLi6uHFCkL9pYbb4v99oQ9EN+4G5PLfsdU7sPxt0Jo
				D7tC0+LI6qz1Su94/dCsk3MmrL2gWDBTuc5sCEz+qswf2wldyqxSqTdGvgrSL2xLnS5Be7OucfnR
				41CrBsn0tKhOHjwul4pPfzFADUeo6qvTd1FqdOv7UENunMW0Ua7vZ5xqL4+lvOia8LRc4pQhCle3
				T23jau05fEpNFLFLo9JrP/PxUKsCa1e0iEoPOqr0tm2/9UFuPTDgMnjNVO/XVQH9+QLWFxVFoy08
				j8ZACRKO3K2rPNJ9ITLSMv8BXRbvFTzhj0SRUZFhlX0nhc5q7EuO5z/3h3xqd9Zh2RibRNIQOXqN
				OhpgF57POYbJ9ADXKgVADxY6YOI9pAE0hfDKe/oLTFM/wHDB/s/Qu4AEjGAHwjamY89cSThi2eJJ
				IMVplojCQVCE4ngh2NQukhfHCRT5DHIYNkWGy8JhGYxuWIuzcW9wpZ3tOi6532Qdwjecq70XpwD7
				mgnO6FgDt6tcQiRAQ/NIANbEuY6ZxLfPVzFAldfM9qzumtR+Q6t+egN3kMBAbM2VjYxVtdyx13cD
				riCPTeHWoELin67fyaFl/mGWT2L99T6ucT1PKuHBzFyu+6WWNrDFYfy4TnA9PtxW43hi0p9dPRDw
				7F3DwSvllK4ImH/iD/k7Y6KoSKpqbHUc0zjDtxy6hjID69D5ncgGoWhM9bMCS+FiRv0KNPUMszh5
				sE0ljSQ+0rInPLTsa6Ngu902MZJYZkA0+WegxwZnNoUFDvYp/vCdGItyBkMDSP2pQKwnFXT+9RkU
				h+ptKMsyHG/wZAj/rThC/hWf2Z80mn8njyAJFdDcVp8nwGnE3Ma00bymblI1Gp3ILtb3liVD7ytm
				X2g2A4cCugXuBXrW2sHCqylIp7mb07UfVOVov+FRmW4D38S1QNGzTL0+lXztthvLxsBQwNOtFm9h
				GPv2LGje9iogs1WFsQWhCZ6uwmot3DZrLBl4s+dqNHDGJHQWZH2EyqOUIwWFf4CRC2aUcEY0P4n9
				S2qSU36yeWW6ZFnWcsmm8BUn23i2lS0cw7QtzlZ/g8CeWOv0JVy+fbnRrU9kPutx/Bcllkn7P2fB
				yQH+8QkJ2BeY84vBR613QVBG95QQcko1imXaFT1+SYIC4vtQBfflyFlK12usQ4HZTPXG2CGfEE16
				tyAzGmOXUOujQ9018grimpaCyMJ7WmIkMi7ZsoiKwWxkDlTsDUbd+MdWd4jqMTGkRqbEFrsRxNFE
				+sxdIOtkn9zHNi5TWCdBMQwSV3hjYAbibJNu1a8BNhe4barSRQ39zm0BFH8AyqrUEhZgSQrSBktD
				OjQlkpJCSwlrehIEQeAEIAEkASEBbdu2bdu2bdu2bdu2bdu2bdu23dZ2W9tt29r2LldCEvIyum7b
				Xa5On8vjd7kyeSwO3+Wq1Kk0epcrEofC4F2uRpvJYjdXRdWRQnTPkJOJcYUkx5HbOI7k7vJ7nT6X
				x+/Sc5k8FofvsmuVOpVG75JjkTgUBu9yW402k8XuslZVVFNSUXdJoyKiIaGgu5xNDc2MTMxdyqSE
				ZEQk5O622Hb3VasVyesuVyaPxeG7XJU6lUbvckXiUBi8y9VoM1nsLldFNSUVdZcrIhoSCrrL1dDM
				yMTc5UpIRkRC7nJFUatVradT/f9t27bttm3bliRJkty2bduqqqqqqoiIiIiIZmZmZmZEREpIRkTE
				5YJGoxGN9v//f9u2bbtt27YlSZIkt20BQw59OJzxkOQMpx22M+RoKAy+LJrJYu5qSirq5mhIKOhl
				0YxMjMsVjYiEuIxhxZASEzF3uaK5PH6XKxqLw3e5oqk0epcrGgqDd7mimVAoJFlVJSRJkiQFfdzh
				CEkaoXCEIxShCEUoIiIiIiIiEhISEhISEiIhvMu9Tp/L43c5l8ljcfgu1yp1Ko3e5VgkDoXBu9xq
				tJksdperKqopqai7HBURDQkF3eWmhmZGJuYuJ8FgkLzLRZARjGAEI/j////btm3bbdu2LUmSJLlt
				27ZVVVVVVdHpdDqdTqfT6fP5fD6fz+fzuVwul8vlcrlcHo/H4/F4PB6P/79t27Zt27Zt27Vt2x5J
				kja5bfNsb7Yt5c0eFQ0J2e6mxmPbtm3btm3bttu2DXNxGdgW+cpkN0RAMhwO0yTph/zcA3rM56pQ
				ZFtk22zLti3bsi3vlSxJsi1LtmzbBpUkSbZtW5YkS7Yk757f6/S5PH7X9Fwmj8Xhu2XXKnUqjd4l
				ORaJQ2Hw7ritRpvJYneLtaqimpKKukukURHRkFDQXW5IkiRJkiRJkgwGg8Fg8P///7dt27bbtm1b
				kiRJctu2bauqqqqqotFoNBqNRqPRZrPZbDabzWYzmUwmk8lkMpksFovFYrFYLBb7//+XV9lVZIeL
				XKdFllUsFutdcTSy2N1iVVG5oiGhoLtc0YxMzF2uaESkWCTJYpF44oknmmgK3+WKptLoXa5oKAze
				5YpmsthdrmhKKurmioI+xCEZoguZQkJCJJGQIDOIiEQikRgBAMBVaUiGYu7KlNywqCPCkDuow0k8
				sEpBbITOGSwTRNBdB3M0oaJHoIfPJX7XXJlGwhS6Ko1E9CHczgIxNBhgqIEtiAQLAgQUGMAAAQ4o
				oMAE723bRrZpTdu20xIRkVDQPTMzRTMTc5cybafT6XRaMfX/oj8ubVtL21aknVZ6l6OQK7dNGmvb
				tiImEamUaEgo6OPpjHQmA6tIW5IRCXFIy5CQkJGQCHk0Sn/09mw72rZto23bluSwU8Fti0a3zeWK
				Rirq5FK0Q0TRm2YmGo22bRuNRrRc0US0/f+fJ/2f4b8VtNT+J4nB4CdrtD3214qmpKLukoiIzpeb
				zzymcnnJSZGH3EKSjPjv/67T5/L4bdf0XLY4/AYD5Zp19CxJmjQ5xkLQNvWai6sq2yfbJtO2bY8j
				iOGoNAYfOV0IOuMaAAQdjJEYow4p1AEUAAAEAAAAAAYGCAoIBhgQGgoIBgwEAAAAAAAAAAqAtMED
				RGM85ACSfgpTHf0SJGGmzFUKLMb8gEhbLY8qZdzxQHyoeQQM6vfPJof/fepKCtkPQM8VK1S4wGr8
				d8J+VaGUTncV76DY/lRJzU03HoIhPn8pwYgjRqo2wlBh4NfFUIo+0CaPJS13EbZBA54DxpQYz81v
				Vh4XFnFgBqMhM40HyU4DYIyzU+TmV2hDopyo+rBa8SxLvL/rQTJJ0SzdtstnFKej+T+7s1VWtkx7
				/t429kz3e1UnmvPCFAFwfrhqO0vV/LmL2zaapGLV+vtETEoVsT1o99ued13PUGOPnSW33n0EgBNb
				s6/DNenSz9ATMCCuXQVbS4VprzEXslySsvr7uUJnAcFELH8FV5KWgn3NGQEIlLSSJfh1pW4pcd9b
				SlTPFOiKHjmTsU6ZabDuWwwdTqyWCQ9URZYPdmZKLL+1RqjDKLdqr55KivkibABTAjVnwcaOaXcO
				kpy28MCkS4nDKlCWWesQy94AqBi5qx3NOFakyLF6iQ6RAuJIxqTdKQjSoiglyGxQdj2FFF9LgbUO
				6p2vHG1WYOSwZecJOmzdX9VaR4WM6Mg8t8TJJQtpHXV5FXXHPo3dt1ojAOTT1HaZOTUjTgnxIK1N
				2ikRGe29uHk1dIHntRRcVara0llwBkl/2Y8b5rAoflWB2KpEk7ImAJlZmSoiOSXc6Ww36B9csqpu
				Igxdu7UiEek3bsdAK9g4zchD0Y9lS7S/MJty/FlwVbR33wcHTHvC1Wf/b3URCH9WRrGQfL+k4AdS
				rxKTt1VMOWxVH7JaaEDk5lgcI918qK97WsaSVP+wAFlA0mejcMX1lAHhx9RS8mSvCzKzwYKj/hHk
				4s8VU9dZOrpC+Tq7nK7IiA50iXWKSxJnMO6QmVkRldiO4s6A/1u3yIrcBxjW+7RC8ldNc3zFfNnh
				lWVKQRuko2CVwT8Nbgig3Wwx5CWd9a6p+qe1EktRrPOo4xZlkk2cj7cYZQ3FevsI1mDhrOfZexNU
				5H9mRVVj53OfWdilFDwFXieci8aS9szeeG1JR/D0U1rCsfxudjWTbgGNVYuaWVmIZLZVJm3RIcsF
				y4xijqg3SxlmNdKosMQDS9S+fmAcQVUVpKIh1wn7mcqT+TJdtZVis2JVkNSDTU94ACxtF/DFpQf9
				sVMWoRxc5lX5365ERJ8kK3QDAu0jFCF+qRZB8orIE9PIsnQCPhp2dgbLs3KyoiwHxC5XDNcCxlbn
				LhUv9wcNq/4Vmcdi3Hyi64TMPIwQcS8HdJmfnsdi285HBIszOGPs05z9RSJMOuJklV4/AdURdgT+
				JJgFfpzmBEV1tcCHcO/MVlRzTsTANgS4fACMrvbSlu6guunIiMqQFKEQMpr+sjI7VEo3HEeIZN3D
				8B+VJ24Cg2qEEBrpeGXqgVzZG88LA9nHPSvcSl3NMAHBJESUlKnaJHutIIk+sc6HIX9KPUK35idu
				ISUsSJXgFEXf+bkE6sw9oqsmYvetFsgixI+bLaOK9ppbjgHh2yMwBbrwCuXxkZxr78i8sEvjSed6
				a/B8GYGzVIe9CV42gPDDGRt86BQzSIOzsvqBd/TfOKd1lctJZ/ZO0EpGIi7sB6xTOd3QkmN0/9q9
				6AeM05/SxA1AaIPrTqpCbheD5GNE3FTwB1pphHr4sVxt/YCLQ+7YISBTEGUQQJ+tAPlmX/FML2TZ
				Pbgx5CtUzzGD5dMORjelS///uksAzNgh1BHIBtDbVxYZsIEZZRK5V/C3Zh5yFK//DSOxxCUrIKs0
				TIK0XnsVvBBt0f5tZe1ur3eXm42EF7AcmDdiNyLBYgYVLNvhIV7DBLJ69TXmYM3060RTX7PI4cM1
				wqb2VSsPMZOwZl6iuq8lRTnsqLAvCtRgwWJh36aHoEwJZPWjh4DUsIMjrMx9Xb+JpB3WvK/D38Pa
				WTvxoTTENgJAtjxin7GTUvSPpaqHgIvUApTP3DFf3hrY/Y2xxbU05QyREfKkRf4VMupFneVsNtsu
				+eczv5CrjLeGJpqsMS/AHsA4RKuarB7IB5HZZAEC/MQpOYStmyz4cohMOFmhayfRvLPM+wlRN/cF
				UgPiO+wk/K09uJqyByiqzs77QB7zqb4QPAWUpSA4cLunUw1yvRnIsGvjAjNWNvsL1zW7sTeaOxbH
				AAoRXsfGcvZajGQitLS6c2sIVd0jWExPOBVdWLPi7lfmr6SVRggicDVAmsdMXoiMwRfi8VfmX8le
				KRY20vWKUi/EDOvX5yOANlhp5XAe8cPG22pTHFeqeyKI1PFCRAT4xtjxV1aeZl38SvCsQtfdwSXT
				bbcw1FapXI8wQzBcEQLqcPlX35bREAsffj1nG17LMW9F464xqPURfLmes2MaGERwa5vPhIFGQ6xt
				4f0CFf50NbeCK/Ap81a06zrm1rDhAxwGx2p6vvJ8gV6fkbOnum4PL2scRWvsd3f2t4bHzTV9OlCZ
				p1WtoPpbv201mQ1h9UsAsQW8tipxRey0lj+D/DLduqsUFtY1aR942Z7Ij60EhsBT6jJLe4R4MvAg
				a7QvsROb6wzBIcU6ZevERAzXvd5pNAaPuVIWZYZIH7FR8wVr47DOpQC2miy4s72kGWvJAa70Djb9
				sh8tGf6e8b4E1Z4ja57kmLSaVWeuPQd/8CR+VyHvIbXmSbyRpOIJed0zeBJRu+rs+L5wV+FdO9bB
				KLYEsiIqFVIhZhorT3w8qA/aDTuAzUesij0ZWR3iyr5zazSr/Ir9q/LSYnq6ELOoawuwVyWza/Ge
				pZgXYmElEuJpuQSIDk8nlA8VA52K+wNXFQQj9heSoboRTnzqAe5Bv+GqGro/Ae482PMemZIhmdSD
				XQAfhh4qn23lmNaBr4Ig4gV7Q26LroH7bWgcC3tB1Y7sZIAoSMug25GMWvADsq4WSgDSrEIk0O0J
				8kuT4g6JuMaNAjhsUQ/T+UUpTCzsl6qLcMNgBrOHIVDx9+uEHhhoBLsV5rO7uTkopXofZ6d+JInY
				9pDPVvtsPnT9l5By6H+1ohHSZAXfPyXVY3D4Gplna2DYWdWEcX4l16XfUFcNFsYXdno98ziPZBml
				0MJ21U57wKFfh/SvhDM935VZ7qLJ49FdCevoIQ7PYA8RMBwKTFhn1YJKRl8QFxfxdYJAV4ElV+sC
				Gm0igAbXgbFD+Lqm1Gsdm8UhLtg4iJlRwzqE+yME4LvijJ2XKCT58yEx6/VBXtGhWNSFUK/atayU
				BqBe75+IwzJTje8aU8Rv3qH40hUJQUq1E4TQBG+bY/M1SdaO4S+DJA453oZPJg4cPcelJg5LbH7b
				SVxL7f2SW3bs7g7TT4aM26n8h7PbyjzGmFoMOCVgXZYDX5mNPTzRel0UxePA/V+pgWDXojpaG1J3
				L0C1VEQiafkpFAYrcFuKVPrVKAGzgqxvBGGpPCIpIgclL5YlXrI7RyT62a0Iq1dMLhc5DBsFzTOb
				sBRykxmTdYCKJSljEOka85ZDYEOmSnNK9J6xeY7lTlRuU1/KDhN8d32h4O4UULD/MZDWCKN6JOIY
				FgT+skj9te4umQybcJKR8QZYn8xygA+WeAc4ufmdENEKOyXUQ4YlO9F5ctkXkCF6NusvPz75jmQj
				oQ5AOYgPNTnM1PJ/xIjRjQF4zKivh32BDedcWTY6w56X8OK8jzBJsa8C1Nnpj2hJ3cn1UL9REcjy
				KJAU/8mQ/D2KC7E/QFH40v3WqUTHqfv2gnjwCcb1AiLMFVnFeU4uoiNRB24gG/hIiqZosajQmlfL
				MQpTnkDwDNzLABuq5BIuASsBMAGkkCQ5euzIcaSRY4wvrlhkccUVV5yiFFckljhiEREZdL/D2ZAj
				w6GlQhZNJZQIQ3iXCwYnKMGg+xE/2uv0LX7P9LyNxQsvzOu2W1HXRc+R49YG2bbY7XqLtTNE1UjZ
				C1EztWRGRXzMKSGEgh7ichOzGZnFzC0liCFkJSNZyGQhj0mMscUkFpuYxCQm93v56fL4PTY9j8dj
				8bjV1rSqRa1ptaJ1FrGIRdZYxGIJi1hedUVb0SiYFclir6riaoqmpBaqXCoSQ42KqIaEgj7hKWdD
				YVMzI7OYCrtYKg2jTKpIymEjJSF1i8sVTdREyQKDKPcMDF6nPzD44xdHTY/K5BH7bttVqSONPnAX
				iAvmSPCuWzWnEQqK8eJKTRDWTlPk0CCqJMh96r3pAo6KaITIDeWKRoLuFY3EnCsaCbnLSU1FmCYi
				fJcrV4UI/pfE73ou8ojD9TnMgEzrcLmi6aUvPbEijjD4rQz+osR7912mEmzWWBWLVVQVdVOJioaI
				zM3nIzF3uSK5PMRckSYeQTzucv/EbVrKZIfHbVs0bc0VaSR4lyuaxVw1skMFA69TFdUZJhig6UjU
				HUXyyEUmcocs5CB/TI875njjGo9nLOMY2+KKKZ6YZETkIXe4YYbDFJ6whCN8v3yd3uB/uHO7sTh8
				t1wbtG2lUbMkPxaJQwneXSshthpttthw2CFrVTRVqUb1VDG1VFJHLSp1qEJBvafD2dTQzMhEzC0V
				ipSQjFQk5I42yuiirChFJyrRiN4/9zrpc3n8dk3PYzIpZrh0WWFZUtmyjJ4kSXIkSXICfdu7Lbmi
				CX7uBLfRRhZ7VdWqpSmJukvFUdHECAXdpU0zIzF3uSIRqZBPOKpoJCrqL9vVyXOJv95Ekcfi8N2y
				LU0r0bscizgyEfxcrmiz7W7LWtFIRZ3cCY6IaISCPp6ZVUszEnNXuCqaGJGQu1wQg4KC5C5X9JHH
				P+GanotG7LZsV6WpRF9uoohDYfDuF9xG00rsLldFNTIRdXK5IhoiuttyVjQyFHNxJzgiIY+JiYlZ
				tTQxEjF3L9yLJkYev8uZtiV8lyuqtKKfcNvAYGCKSKLg6mgVhY4EvRK3opFYcZtKo8gk5orENCQm
				cThU75ERzhRNhJCJuVhkX6jVForCRQKFh0hFoLszqxAUYktICImQMA8/TK5UNBK/yxWNhO8VjUTP
				FY0E73JFsbtc0UjUHRGPeMQjPhLx4Of3epyCe+X7foO3GvR9e/PkebrcarQt9iprL4k6mTiiIaGg
				j6czq5nMXKRCuZA0iFDIML54nCYel4j//l7/UJxsei6T7bCEatuuqG1PjmSROBTy3mjbFru7QMqK
				yiMVdZezkAOaUoKxG4gd4rvnigK7lwcuHZgcuG7QNZhGAzaC4pCtyYKqqmpqEBoNEQUtzHRoZoYC
				zXSkd1kriehdjgKL5hJf4F3hiobE/oRbdq3SVKI3SZIkkkLyG7uxZjFXsaaizBoKiplZtTQjMXdF
				KKRpJeQuF6TgyEQEf5er/r/b0iua8OtOcC11pFGSXLU0lODNrWhiZLG7rCqJussVkVDQJ9zhbIpG
				ZlK2K6ERCXljm6i7/0/TSvwuizwyEX5driiKpKgEDPZclwAAQxYAEKgFUSgLlaVMFwAUAAAEBggM
				CBAQGCgQFBQoABREgIhMPERIdGBYUCAYCgMkQVhAqq8HQ9TA1lNBJmmgpeLIKyaQHkQtawBLov9b
				Lm2sN6XEDPK0w3Yx58Y7OtyiQM6KTnp+3Fmx9F9vEEddtwoGJzHrbwI86Sm50+JUEm4njo7LEkho
				/bDTjrpBZKgNcilD/d32dRqff7OBILrOo1UZgK1b2Ta1RkecCQzLbPMXMTaFHGAnkKI+HMxE/2ve
				6JICA9iakkYPU23qREfKQx3vI7eizU6mmz8jSN2OA8P2f8Gk+pfMGobUWsAaMv7QnVX+0a159Y92
				hV4vCeojDvgNPvyKsPHeXT3IfRyBGsrIbzNoSmdRJthqiiRmR6DPbIGpSiwvybnRn8O7Pc33PQ4U
				VpJWcBaKYqOLaXFiWwNEjNwkxW9/ZB1E+thrAa7N4m/HoTN6BIaUCDGAfENDN/RlMwq//FqkxUmp
				jqyMIlO+lDz9zpKN7DseIOPQAPT0HdcW6rI2sEhcqBCsqzgpqiPvo1gBHjv9V/XhmVCVcc5FQMxS
				w+lwPEw5XZwLrAPS6MPAdNX3p2usFqB/igFshUa7pk/deEmf74vz3jr+HrWXyegB9ByrZcPUQAAU
				QwOz6CNWPy612wpIVi1YRzOjheUtgILQvxrroAI/lBZBgP6hUVf0MVxZ4ol9cU4Kh0GjhABoTr84
				EoxgIyY8ApgVGuYGmuX0X38TCk+hjsMSg37cExZQzvQWTnWEVTgAyhSujpDDYdW6MExavBtgi/Fw
				LkBa6WX9J5P6K/fpHSL/bC4Ul1jPpD7FLcQJNhLRfcf6hLsRZ2jvkXKWrZ9rK9H8XJuXXpF238oO
				or731OxmZj+ji4ZR2zZCS9Y/9Cf16xxnm/vfZpApe291Wx2iStBww94iWwDTRbey3cRjoVgBLRqI
				iEJ2gqQRYbToNExG025KojqJ14k6++80F/2sH26ruXNNf9wXYAOleKLNrZ6x11G1fmDrflW5PnBf
				wARK2y7ttjpLi0CDLVxsCTZ8B15kW9OZpXi70ZANQRzjMrj9H5UCVgFWmfISe2sLEP+PNDU5hAEJ
				CUg4uitAo3ND9Npkeh+LEi4bKf81DyAifRhiStgLhPZrKdLMn/6wqQfSMl11K2QIiPW797UMRLAV
				lHeK64fW+25BIHrvuJ6QMiqE9ati3vVbVp220OG8h5QiA+Gw5pA7u37dVryl4Z7LdOoskaReJPC9
				Hy7TMxNNWYeS+5RyrGkzAV2VZ8BMcQl3cO5uRy4rMzID67k6yuBi8TOj7HseabT+KxOxfu1ewEww
				Z0BYtuJppim79juPVkjH1kRZJZEs4SbNaZb8fS5nMt9dei7M/tSOFe6p1gKBvTFBPZJnuVzfrtiK
				aBiLUVa1jsDibAhB0ndxBWdqxFocNBFtTo2ufYk/LXqHm4AkaJmq5SI+c94dUuAMaNEk7foukbem
				U0u1j7uvHLQn9qZ3UXDReP9lxXfCCBcTssZL8apLAGWG+ivPtkQFnobaxv+byQsqw3UwQbrH5ZSG
				qHWRpAbLaBQOOXuUJ4KZ9djg9AdPmWBxhRRLGHwcCO1lgdzsKlUQKGsJd8Sd+wEv/sTuUCh3N7hI
				UUrfuBURRVE+72V8pC7DJgz0xh1c6fBzwCtmztuXDPcFkfit9PEYnfEv74RLezIaXMpPSmQkdaKi
				OZYwAPcfDoj/qWKCvZRmuL+j/Ingjk/sk3673G2Z1Een/f36YlQ6+YVC3LvhgpZBEgaFmP5lv9Mb
				MRS05A1dnhxgAucsSY9FJ15nWQI5uK86kPWnEDEUG/XHfZAyVRHuIMQZ7J/LDblI3eu0x01cxKSj
				HZE6ZEtctDLILtT9d7RD3UgO/ZKDruZ4/6DQZVKP78Sxfy6BEO5DHEj/0zkM90Ej8xoWl51ypY2L
				M6IE2f+X/zHeaiw+TrjzSE/00ynaGu43GbkL7PoL3atuJO693FyuNtyQguX28v0Avm0vQR43q+bv
				xesnPopRFCXg4pISIBJ3vMSk2ycqlysVWvB3E+NaPemyHG+QWqHy/UKXKR2KIpG0TIu5aNioIVNH
				Rq0xUhrTriTPdjk/nQpc2YtHOmberWgJsri5OYDDn88xrh3JjxsA5ZQRLqZEG92r5csiTMW/X95T
				uKGU3izgztG83xwZ7RdC8suyxzMi01/yyS7bx0yBc/aiScsS0ONW8oBp/WQdaBaydVw1lMgeXC4S
				FY4Okv1fLo3tPcgkf7OWjioCCtCtcdOU0cWHuWX8lusjGG0xWl6oLiSpN8Fd9jJPmR0PswRCcB96
				IL2fziiAy62G+0PKnxjueBFT109gufz8tC7iEl26hI4IuNLgfsrYqEL33wU7CCNFEku2cgXrOgfF
				OSvFjlfvgnYHS0iUgZwcSOSwPS7uj1GqNQeXkPXKBBczIhbTT5Y/OSRIYGqFlgPVVwVXO0vnUs0P
				HWar2r/TAFvSjz74O4n0Ialcx7HI3kdWKWjEYdbkznYWkU+TzIpCuwQ8/0l3ATnQkEkc/gmMA/DI
				oaU9qA0cHLA+vVzyi/bFEgIGbbLCLkEVICqcdCyiypdogaojP3GfuMCVtZSc6v8fx+qJi/qc1ePo
				K+RkmwUQEf3coQZy5ybWjJwHueDwgI8pBGN+NkujGYMCd/hi3YsocDCR4D8kHzogyvLMZxQBcEM8
				vBok/zjaD8v0wTKvV0wDzSfcIjWTGSTsCQe/laMSQd+f4i+JGC/YYOc5x0gKHvzIl8L6isgyEz52
				Eci6ogPHePJRKxY2jfAcUQVjlwfQul+lPL7l22Ea8zCjrhglhJOQP2psnFyXHA4plCtlBKs9pdiT
				ibDmwQpw4vIP5hoj9UV1q5HNTHCxXrXNEgh+UUTjmrarSe4WLAnW4lGP4RfHgzwzTAw/k6fEhBlf
				E5yDGq1UnQN85fokgqWfeinGbEl83gKOSPzg/5y7qoMHbuQb818VCDIjIXYRCFZRBMc4+ahpoDWF
				8JxRBWPjAYoDFcfMeSdMzyQztsXYIHFCnlJji0Ar2XCIVK5XEQz3FEElxHjKDxbHSUxRMOdH6i4n
				qowknwmN9fktKZ/gh0M+XGdZNdnlgnJwrzz8NcjiOKifzHQ34vNai4Hh27sLPFuxJ88/mlQHDlqU
				G+UIqp+ivsNkITLBGHBy3w/eGshnBgq1ImSmZ+w6sDqlDQ6fzmNHVSobfEUDBEZoAioD5WOheuc2
				jzwzetloYcZls5MRQHOnNjjoVm6RESR7ivmF2r84wfjhRLsWvDHyUfDAnKNFlQ8whc71YlOBIvHg
				GEpMhDuwqejYc1hr8rap4jO5dxuPbnz9QjJft0DN4cU53E957iO47CncSpKJKjIY4XHiuBJcsUgp
				kQkzNq3a3OAPOd9vRgWFygWTNdHaIbpYznyIDR6HyQk3To7gej2ZOWQ4XKBcvwic8lSjK3gy4XC1
				EUye85aZYPTIToCW6VTZv1yfyDb44UQDD2RUMhbiwycT+DQYg0P8hZvQP3k7/AEjG6Zx13Mv0hKD
				foDdVyTzwp4mrznQdZFs/ZaJcLynhN7jQX5mbebCNDPKbmWYKtVurflUyX/8UtV7sYbDqvDnKMDb
				kvKlonB547c5FYrLtrrjbgGkXxowcJPAwdtwVbQQyMNx2uW0RHihEo3QKXkheJgUBXP5ofM23MZH
				MUTFORkXO5z2cZK9DqYmRL7Vjx3jTUiGFgR6x94NZG5Y+FTcr3x3K6cumKcY+Q+XKDWmU5tuusa/
				lu5mGVK38yd3Q4ghPadLd4vdQ0gdDWEWRYZjybhjCffwhz/ALUq0DwG9qiH3+1hnNM0Gol3nAEeA
				tUT/enDudri/YNGCMbnsDS52viXXAO64Ax1s7BISEEWnLB3ElHplr9SStdK/UjyuWQYVIxSaWuG4
				Xlejt1gP3a4K+KBeBloY7kKon2BsVnftH3MActiV4Qqk6gXGDmXz/jEnYA/CanDFVbn52AFxDzeE
				AM0hWY84NxGWDnBgF3IrU8MheRmgmcHV7x9k2VuxNmhHd3Sy/uF6j6GXaKKVr29XvbH5IIewC94a
				5ryY0KPGsI3Q/b3QpRS48qBKoEyClxkf/Nnm8Ko3iPJs9ivGPQjbgVdWCqttcsdxvTo/9Nio9KHg
				TzXhINygtT44g5Ix+/F7WoazI8apex/64/VAUxFQfpSN1AjPz2o1AAFot7YMSRDc7hs9RV2z7yuA
				J6kJA4K0xDYF9lZx6t73EcDpq+XiAoQhSvv4n4w0VEvVMZhV733wUFiRvYLSGtxa7/EP8fU+OSgB
				mqdlcX8S3FrvbhP59WSjyWUqHDRxRlRNA4ty5mMu/qTVAxEjSGDEIfekLBohcrHYJFEaBCEpxsDH
				svmyJf6tbyjWDS8r9ElwIznZUfQDBwqcradqdlhWQNS+ricBz4iAgWKAWwrcvT7it5ZHDSgvcFsX
				AgMnI+vsd/Ks1suyHlwkSXfHFK38MAqib+AhxH8Phrt8IF3p2xb56qvPbJPsBwaOfOIW92+X3K1M
				EVzi3SLcA8aB6APtSXEYMJq3t2+GHzbBQT5056AvBEdVJ+CuHeIMPfBJHg5ilsykm5pLg/bUOsOq
				aze2BlSdqEAXIUuRaRUdcPwjupV7jlvYX8HFvpYX28j6uLI3dNyYjtbkfL4jBAFGVlzChWs+VPH8
				qd1DFdbBeCgP7gSs90q7/DiSIAjaX1GIuJ+GZ1n33PIRosLiLR1xbq70xd+iNsBj+KESNqh915ol
				G52wzd64rFdz2hozhYvlfjvU+O1rkKYIAdncw8DyIJvIRi9/XuXHFgxWVH0UhYO+Jrm5Avbk+OEy
				wfcyHL8wTzgHUQJ9kbFd2rX/1e+YrV9D2MLjUAfw83TbsXZoKz0VJOx3uL/20ES3Ar4FF2eMWA5Z
				xduQUuGI/JViOxHZIlZAX38vVqhPHidkBFvLBfzvSrnG/5FRzOO7JZ9vwz0dE/jk7cJad4RyF/rz
				9bxm6wkQBAB/sZMLspX1NZ1PjwUy6OT2PTk+TwM5zzGv6X88+UVedosy/Y2Pe0eJm2934C7k0fox
				EGSbbI+rqxhHZxdYYNTgBkJyZUZINRE/YkPRarlyc3NBLgssTaQxVLz3yFdQzlgOgbBdVq45ctnl
				dF+aecEOeRsycJUIZJl7lPPhkCCUCgG2HswPMneETiDwqk7YN4y7F4G6coN7kY4egcLpxPLNjQOi
				+Tz8vfT3Al+kQ+6GwO6ZQauE3IbJfWbZRFNZdM29jXf73O6Vec6NG+jfXCDwXVVNXaKbVb85wMbd
				ks3QEBt8r/6Ld+usmonOhSUCGdFZgWkEc+DiDrRnwHhCYt6umq3F4DhNeU8AkSP9E/CWpjtZ5XhM
				XS6kDgK1bzfgPPxeO8jFY2OAhS2c4u26laK5W39gJgAYkBBMXwCcG5oSvEMU/2lgI5C2Pi0nxY6E
				hqk0j7OBpuGIH3YsVGEDyzNxq51ceW8WsVNJNeFj3cP10ua6CLVU9+xs21UQfBu1iqdaoJ0mSDPw
				DClsb7XmAYGtK66G0uunR0PqhSU28kQ65gPaBudnfR5O2QCb7dZfgSOg8DrB3prjhcK7wFNeYU2r
				j4dQW1kpuNKkdGYJagmlnZ/6QsSt8tHOWKwj4JvcgMUInJi8Cq7s6tcjq6y9LzI57TUUwE4RQnDj
				kEKdtf3CB1ZXYoXn+XcSZ893KX702olRNa3i5xtvoXSJCzCVO2ucwlqzhpZX8W8vvlANrG8gq4bL
				NANxKpDDVYYglcal2NAttVYZLF6Diq/c91cfqMbUV4BVw3WeobgqiOOqw2jw/SVcV8Xk624Zm5Sj
				upQChGlQ1TODpCpKHytyk7LXqkQz3aoENzTx8G4lOnEi2OCynU7A6SCDF7jSxdDHPZJpKA4RKwkE
				c6zHZyovVfMQ30oSTpkXVeXMJIDWwJqe3HBkN8Bdi9BF57AIl+KeIkYTt8pzXqMQ+wbAcNZgMVfU
				BlbrTTRT4yjTUEs1A2XdOG9G7FuX9MaJ3P9N6wNNByGFb7inxIjo1i1ovXSUSxvDIFd3mIus0Wqn
				+z/pB59TGb+qZYZt61GuRryjgokSzjjYuAzqBlEBVYEBF7IYXtwjdICyY/mBAKapTsuUYtVNRO8h
				5Bra5G1UL67qgHt59i+p0Er0uXRPqZq1iTF3Y6AQScEFN1Vn6JiKDoZ8Q8HALg1WtoEOqN7OL4dW
				oht+zMapmuFk5o3qGw1IBTqEEZADi3c0dHgGdYgjDqncqTB9CJngEKAcdXWD/TISmwwcl46osX+s
				g+DRgHMnduppovpYLakTlpVdNYPg+vKudUCJFv+qkez/ZYoAkiWQFUI4RMBh91pAbU9pwOtQbRtA
				tyxpy7wnMXUswKQbglv8WVk52yLPXakCo/4orQwe5AQ7dWRZY9IGB2fhzw5iGr/bdovlt5yVsHGt
				anDDOzcZXMqJyZ+BSqAt88k6XyJy4KC2bbQF1dy6xbxcCsE5rpRrwQX1x+jbd0aRs7x/Wfu4sphM
				/Ni2FllwaysraJVIMzjDmXA9uKD+mOggsLWWDahgQ8kSDz1nY3m0DL2IQ3RNtfjW8Tfh222nXbg5
				tcCynlh7MKMP+lJAGp4WgjmX8RryTEOoDRiwCWFVhQZvTxkNT2MAo4WNQV9saJpegygw6ksyPCcE
				Pyviw+d516A1AKlNWzsxVEir5WjCSqBY+DY8xLL/Z5dFbueDe3Z17DzDBO+PjSmsmM4Lazcl2nC3
				pEDDVWyoTbd8CNBXrUhb9RvlRNv22KwC2PR8pwWHUA8CzUwCF4LdJDDMJk+QphB+ZaPNThmqoGFX
				eFyx+1b7btUP2oGSfWwd6Ws9iP/gWvlpKgCwBtmkBNP2Aq+4HNGAAIA4XRPZupDTwO5tgDYZHISC
				2g5tsamKvZcgdPfvfBCfBTvLHvqelcm1INbnPO/hMMpwGYTeoH8Xqo6+h3Z8PnQvSeBCdniS5tUk
				5NYo6G0+xfvzK8ic16ycIKIeVnkgUDtoZna8LUwCHS61MGKHfAOvZRdFQM6+eLeyyrPrV2ZUkTB/
				XdhG4TQG0OW3/nM3ELQ+u6zR6CQnxPGu48y6qdsYdzaMqhIUGgG62zgYDKClDmR3Zjb9VlXiBHkB
				iAGBAfPYPOYVc4r5XGLumDfmjHnMI0YuIvd7fvFXFdWUlKvFWkWdioaEHMQMyUI01HalYnbRkosb
				HIN3udiLJuTiPiTk4lDu8XLZ98plMo2Y/KKRjV9CIpaKiJTJNtW2XUJ12yKRZkmyNq/bVmEKhx1u
				OBwO1+n3e/6voipaFPVkKomohGZMM1NCI5aKiJTJtmvarlKnbru2RSLNkmSNtnndtopStI422mi0
				Tr/f8z9ffPHF04ovvk40RCETiSPihzWkGcrQw85wwxheZIQiwgopnAhvlkk2xbRZmzPDfGNKadmS
				5VqeLJJICmmyJEcG+Y00zigbyzFGBxkMLsgvfP76hdrUpLZQM9EWaIygfbZTw2wWZp/tlwWZZa9s
				X4g93sW2u1O3i9syovvJnYbkGB+510a8vdv2xYomdondscck4GKxepz+uPg/Ix5/VZymyvGKv4iE
				5CWKL2hoJi6ziV+kQZmE3OWR0g63Sq24a08ShywXrNFmMq90iMcZa7SIZEmSLBpxx2gFDGWhGCs4
				wWDw9ZGFP/6iaajVosKII3pNOTFBJt4kxMGz2KPnV6flAl804goZCa622dpte6xiFJvHWMR++pz+
				Hi+qVou1qheRJDC5pAU9qiPucBNTgXwlJGIpZTIhD+ZFI9GIgOXCb0RjlgoYhKgOghhxyzX6io64
				JBek04ipjM0rIjriiCgXEY2I6BTNHvEXVVAjflcu6sRgoWhExCUuCJrTyPye2cRcikYarpwLedGI
				63Ph/tSLyy5aZJ7B/eJu/4tGHOciXh9xuUdcqspFvYg0pjqpgl40dylFlHrIa1wu5/BLI623FS3W
				Ly5ZX7CKRtwVF4s6RY24jFpEFfllvOjirqJeNGLigvoaGnG5eYyIy4W8TDSm0wu/aKTismfRiEvS
				F3wtaMSjjqvF6EGnh6AH/UEPCuqnPvQR+bhcvKZoRGpcymqiXkRzmtNwQTNFIzLjUjYT8xKSGZH5
				XGZTNCIelzJP+NWZdz5clFM0IhyXMk5w88037+bcfAGc2tTURUZKRKpCmYTUy0UWu2qH36JPYip1
				2649iUOTHIM12kzmddv2mqgoRkUVzf/+r6JyFRVFnYiEiIiCikbGU85iTiJiSsiLPBbb9fxSp3XL
				rtEicSg0S458bbN5HbcYFUkQNYgWFEH1z+/3/B5/FVVJVYsVVTQk5BJpQSJFYUhBzMzMiIiIiIjY
				ttuWwyGLNpuNxMTExMREzO/3/4uqWKsaISKioI+nM1M0MosEnYScRmzX9Bx+0UjbsmtPIw0UCoVG
				5nXctheFhLx+cfk9fhopV4u1inrRCFGJNKLTyHg6nE1M0Ii4lIm8aMS1KyXHqyTo1Fftz1K3bR2l
				iaZpoem5Zppnc95iRWF5OBzhF/2v3/6vSlWV1UWdiCpkKhE1qJ+hmamnHc5mpCQWKaWTkCJXbNf0
				3BeNtG7bafRko6SiP2DoeCpm2TH4olXWNtYwEnW0XDR60shP8ly8qtiqYrGIiDSxHNGwhjIz3MRc
				hBQREWEIb9JkTc/hkkbqsmQZZSPaF0sjYbYsOwYftdKssnoNrlusL4qJStTRRhldRPR10jniB889
				XkWqopTrZHFVPBUNUYhY0hnEz5BmPOwMF1NCEqFYTgonwpfHFJulzzBb0tRlW67RImlIIU2eJEeS
				H2scZ+Q4dtzOGF9BGnGwQQYXDNZH88n9nvz2+F40NSnXWuOizqIRDdm0Em0U5JrRzGQ85mwze4lH
				JiIrxSG7PRrbXu0t7OqonbhmtzZe5OG4knNwr41G7K3btm2xuWKjiU1ijpmxLRbbizyPyR/r+Tke
				e1WMasquWIsVW0XdRTEaigmZalJsFBT7xIpm7OnM5kUjYqlQJvKiEdu15/BJ6rbs2hcJWXJ80cg6
				xk4jEXPEGrGILWIRe9HI/Z7ffxopV6tWUSchU4k0ohfJTIebedGIywgqAK2Q32WPL/ZNO/y3p9Z9
				+6/RF0/DC82S/Bg8zbxuixWJ4/H461Vy/3ztr1dVTZVUVbEqqk5VRESmKlGNgl5TNFMynk6Nl6iE
				TbFtXgEzFgAQaPNIOMhifFElCxQAAAUABAAEDBISDAoOEBIIDg4iIBIeGBgaFiYmKhwQDBYcEhcI
				n3V54jmVcw5HaJKnuAIWnMxzBrYdgHDIOZFzdlebbmQL7tsIkW071JCTc1VzpDap7sOCa/qc+7ad
				pfEk58ptoDjb4GosOPTNkdh2Zlso56bOSVUk3XQW3DPl5Np2LpdXOadTKJG33dVZcK/OSZBt6K2n
				SM41f1dEzp3/YARgbY5ybEclXAYnuD8l+rxeu5HBYdxfZGwXAoIGV+b+ErKcVWVwqPcXMbbLG5HB
				lbm/SvwcsHVlcJXeXzG2M9Cua3D7T3g2/tpUBnfJKZ5juwOt+wbXf5A1+zkqa5PBVTjLQmznZbvZ
				4Hbeci97ZmQXMrh9dzmJ7azQSjc4xF/WZRwWI4MzcZjN2O4o1pPBsX5MsqzNwK5ncPsvc0bcnfGC
				ut83yaM06fMGA9+35P73WDd4Z2mCx+jb8E/cAnRcIlg/+jb6CKe2nYpaU3CaIwwAqfdyIxbcm3Pi
				2Xa+la3g9EaYwVlekBacSUZYzLbLvfCCk2yxb3dTsrRG2LTtpIyVgpMyJ1ChuEkL7vU5CdtObGkL
				TuEcYZGGxjvFgtt2OfS2XWVHTXoMGxsgIGnA36UFt4VzmLbdeY0XnDhzeJ3dFbTgJGLO0LbDCXDB
				SR+6Lgao944tOPTMEfkx9KLCONoauOuNtmVOKAD7c2ThHa8gLjqp+xP5UNtYEvf6/oxxXr62p53Q
				/Y3N8NpcNnf9/q4BXz/aN17d/S029dpcWvd/f7iRnz4WLmPv+QnxUmUrP7+TO0V9CEgfK8fqez9I
				eFep/SZ6fZ9lPxb8x9o9/5jeEg+o0WIyvnt3+QsK/2Ht3IFdf5mHVW31qR/+YcZFh/lauAbh08fE
				S/WtnBxQdpkeiJo6OLIMSUI/JnLWSEFiycCYYY/OgoynFU6eiBWe2NfeC5xGCRGdozQcRbRQK06f
				k6pIdVPNw+eNEN8K0lK8E43lRliU7dTV1omocY50KWn2YlePU0Zo5vDuJiwYX2qEtpryvwgyUuA5
				JnfyrnDlKP8RCotLgLTTk3HmKE6bdzMl5FmcE6kyy0SbsHzdAF1vcfdWS3ahOcflJoqQKcxKc6Q0
				2bjPorIxzrmtOy0yT2oWDNXEs+GeVJctbc7dmQtSSufLTnFe5cjOzmhVjCRG3e3qQo08hk+iVmlR
				ufTl1pt9d2kQhbKvJZqui6YQwHliusmUGrwiVIPnJ+1nktAIX9DVbRpdflcO+v8pzuSa2S5U5dIa
				bc7TdesWdBDcog4TRB5WnF3xYjMnrrxD0NZOLHPlyobFQN9mc827BfVWoIeR3vOSL5hYalOC22rO
				X1m7VAASULNb1edZGt+W7jes+AXGQ03kViiu+FE5MRip3a1tHkq/QgwT1mCtmT55MliAEi0lZ3EQ
				9HUh3QZkwuf0YFimLTpYUi1TFaPZgNVPxrvBgPuD+Xsk4PqQ0zPbqyHzPv8HGszxn0EN3EK6ma3F
				vCh9pqBf74gbY4AU2thXxEyN1bQan3yC9iUllDF02TvzVuaWBnHqnu14j/KeO17di15aVTIbQvPX
				9dwsf5cvS1aoOQA252PeLKhP9DyMxBSH/M4Fbx0ZZRlzgOraZQPQ8tRWcaxeMlpuG4eGOsBlYnpk
				XfPbbYVi3HCzQvsJcEkV78Et2XK7wYT5psc0B5xn9WZUfnSXKOcMnEhutJSnLkUdhKp6+rxReNLh
				6I+ThlDUIxHbR86b1tVEbf4FJc5zq6pGKQl6y2ZUwgprtPHngOxIWm0ZX2us5BZR+WbXJ3HZXDOH
				0ESzvd3WWbAGngK8QX+FW2Dy3v0safXeVBtHJmSoq5VNlHtVYPUwihx57IxN3lpMHKx/lgbOSGFf
				AkGCtXmDlpxqkWWvMivqMmjgdLc76R483P72bF/ZWI3ZkI9hwaGA2zW0tVKiM4Rm4UpbN2M3F1fV
				1jjp/QlxoJd2tlbnRjk5y3QVHZGur3cwTNc9F8S5ZAQ/nbaKUn4yS1cfsLT07cbItt4eU209rAb4
				GQr/mpRWsTZAep/2J4VlSYECBEVaAHi2R5s3cPVYEVjeGaW1EGjwiwlqpZZFYbAAfbXMswtIIn4q
				YLeapeBgQfs2Qq4NnGlNGGyIzuvCdXzwnKj5Dw+eDHAQ6JudP4nnq16yrkX0bXWUUG2p6RMYr6d4
				5+l6PKMxr7SCkuiJ2xC/EcOAUUvE2j1i5pV8JN06P6Aw3GTE4/EsVw4dlRv41TAh40PvNjZ/Bn13
				YlS701IbImD9lpsadXuMCYyGsmpoFVz00g+05wXXYm9epRJeJDRWKGYYGP0x7VQu9TrBxIRbtWqu
				d+MJIIX7nduQTsUwntFv7Dnk4gZkbSjyNq6hwzxYrCpUi4KbgTzbsWWseaj8fDQQxkt5MUiQdUW3
				Qxeiekwl1GeDHSs8BkkPV7MOZ6hAW4hKdjSAzcODYIV+15aCdJjSfKsKQ9UvFnw9TLyWQp4BNILD
				9JkoDR6QBDDXt9vyIdJ2YVUF8IxzQCMCluEFCAOlxepl1Y9JMXRLFw6MD+A05WMEJhVzkBSsN1Hm
				qvVrfPQuEcnOA+jTEHyR8XV+bbUu0m1bbN62wPqH+96S11TrjWVimCkxKeXjO9qr2vZYiW8Y1jV/
				6SxtQtbzdq+T+HAGWqwQ1YV0axuzr4njLY/ObEH4aibeGNnLkmBLEGJVVFqeYupLTX3lLwCgYfja
				zF9REnZSvAz1Dqp+rHPhU3O+CcvOaJ2WEfGWw7RP48sx6XsFk4YMZmNmb+4UilLUbWmdO/n3qMrJ
				EMwEhN9c206qVJD45CC0Wu+xetu/ljtB2A6HlLYTup6vK+Mni+JPOHqQ+mJAOBIa+JHaUvvqQu3D
				C7S+iPExMkWsQ4qiBjjFbK++YPJvl3dYF4b+yaIKG7Pn5j8GVs+C5PPNaD+Czc0q5kQv1hDT4gno
				1fJVuUqUI4HsKZOEBEemWgYmMj5F6t2khjkBqpFZQgCJZPYlSUaGVLL2Oo2cCwA4nb2FCUpGKhg+
				Motyoq2JCTamoF3y36JCm4JcLlmRwlYpyTYkBh3uVshuJh2lX1Wu9ATn0GRBClRlJaOpHfW6MgTu
				Omoq/M3P1GRCoZNRSwA7MVmPPtHqfQvohNaf8IezrSPADlD2PAIT3WSfA2xOD6AwNoktWP8wOzbZ
				Vxll0i68UU/Gq0zptK5GHNS2Zj4CpG6/UmeTnUgztJbsIaJmbgcxaVXdUXC8snanpcYnqyizTU32
				ICUN7Jn1DvAXvpmDcq1sAyiPyhoCGt/twuAhjyMcM9jBsg0A+assF+JcdqrFN9ko4+RBqlm2BoC7
				smCpdNwAJ6/y4syglCWyZWkGcCwbFMWM0uPNTaSm8ybEKpcxZNK0LE5EUs4EpNOYYaXLhFS8jF6A
				v2XAqciogWI9DWVbB4jzfplbsa7LGJKJ3NUdiIu0a2g/0WvX+auEmf7MvJcFRj0QKaiFckR1JbmK
				2Qng3WL4dBDHMJoEr9v6n3cNWerPD+M0GfUTuGxzLTKWWfTNmclPrvwm6gTWmUzeH/g8gdNcvj9c
				eQJIBdbbTKcNPi/kTXahTMe4ZgiRJ1VzqAnuOJ7SudlrFblT6FWB2T4ImPcnd/Dj6Lzm1Jqe0VwN
				pyA4CEBqnjg/k5bwD9G3nXy2ULErL48HbQsg/0UVPl/TcA7E/Nq3jr9XoNMOSshPzE3tDiLqJoqT
				yg1R10Bx4mxDdAnAKXh7WEGPiEsZuNr5LZwEUTfoXK+EKCiYHG0QqcivlTI84ALe7vzymeCSPGxU
				kz8AmWJxj8NmjIkvMcduI8DypJGgj8jxx6jk82/tcN2RgOULmKgnyvCnA/m87krs3FWklFSEE47T
				MIPie8oyJ3AjplHlKF+L3ySM0dn5vIOtuIQ/YHkIDokZfY4zQQbQyTFh9xHA8qRQmvryHYgM/0Qg
				nw+FbWrsMZkVdAUQKFnxBqLAn5HN50NdV37YHJZPH3zBBCd/jeipLpOTUxsbiMcS1Rp8YDDsGMop
				B6MJIFzqxf5LNuEzT3IMPWkMEjvojzx4agsYAMwCfmIqAk2FfVUKJikmnAqo0AjthKV41xeyJwAh
				MUfPmZz+QS0mHnVk50ED8H87qAYBB5UCAhWacoGiON4AlDYAbwTY5BQNoHVaIyMuqQ8QhkHaV4Li
				ACBWaa1e9guXw8xTENDWZQo4w1ySQfgVhmlpvKkeyAnQVADWOMX7djfrdHt6UWbFwwz1TMkvEnNn
				yW60dEfIKNFd7bAEdCDgpRr9lfT7kh7UHZv+k++rJ1YvxHg9L3uXo0vxAFwgVLiXKmZF4jWzxF5f
				Z+I7wx/wei3eu7LCuiIh2MCaaz+BTRUBzQazDSl+XpFwNuhn0+dgtNgQAd/1pmB0RYJaQtyuYfPl
				zzsdNaDl8mjITbkfpiKBz3Q5I/4V1UQ/4Lln4Ky9r9yx5sDcwM95eyxxzQ3rDvMaelfKPetpw419
				Vtt+101eXfOQT+rbK3fuqT1vrQ8Csn9n7i4U2Qp5h0jMjStXDl/rZN68RmrLcSMaGf18PJIAaKyu
				P4CvzVsHmLmW5H1FkZsHbJlVYuDfhzAIYaZQtHxa0JtAr0kbV12DbQcvZsv13KjlyP/URBo8qTMS
				wH22uWmZrapZ4cd+2rWbj9bnSeA5qBKVoDBJXI95g71Lr05FRun2nK2kegPkwj7jld9g0xAUUM5q
				fvHJnmtDFXgSwkLKgZhpfn8K1MvcSV48E3dTr7GMamhWnoIhNzMjHqQiFCk+GcOSQJrpziLmtoHu
				V6RSBV9XEih8+3ISZaDu58UaMdGOHJr6xES+WyYNMLXhH8xDkr7srpA4FwSm7Ob5tVz7NjbKqHkn
				aGwbWAhfZes06VMGQOLW5kMPH10jhxvrHo6ixC1lA9OYD32x7Dn+lp1sD1U2GYmgXYCjZbX7KuXw
				DvCAA6AEop76FiplU1IXx6qxjMoNjC0klHg7ijPq+wKYJf8FNywHqdikKtQjVHkR/fRldA42xlnl
				eASAA89gNEINFXRU0VrlsTsJlYRhGGahRGJXADIU9FvcL5tjg0MfJHU9MjNdjBRe9J2T9D9Zx6kf
				AFGu6gfsSWX+gPDUdmCT8S3A8TsuVRNeigisCRgolemziRyAxzQyyCemeB0xMY1K5XGtEtM5SEAK
				o/h7ZOkNFy0orkYPvjWb7lYk7/sq06nE8AZ0PzOAsyt+NfZesykWGarym8Ca67qnHfI7Xolp6cjO
				Pgn6b5WKH2kwspmdhXSFgNOmgzClAVdSgvWDGsSupGUxFGv1pPRwfxBa8XNG9E2vLMqtDXi3mkR3
				Kyr3Mm561Fe0Spx5tBHEHzDrADIGZoMgi/urAiRrzdbLzytWFMCR0LSqKDpcMPYk1g8L6ggeA67B
				YEJUAD0AFa2pIbcD0d7Eo/2jjwg0ih7lV4jVBjhrv6lYLPgpAS5vzTXcge77jkg2nhdYB5hzQPV3
				nSErxHEx0LqxK+wn1FL7Wa+Bdd5D0S9QTwhLda5TIQBaFkEir2cTdHhg7wlNoelRRU9vcP51WjS3
				r1QmJlzJZUBag1fOHY4ktbvjMIGcQXJ2vrSAsQALGNT9ZikmJVfioMAGF9a8oMEIiTlnknWicYQb
				i0eQJsAyktR9HRNz76ybAB0GTjFvMiN5bs4hrFNHDm5PclM4YwHD6yAOi1lKlyYKqL3ntZgo1Gu/
				EecRnAPWYS2hEV76eqU1UoyHqyfiU920QDHXXAdIa3TywjHSisqZkg29zx2LSWMkExpcP7JFzOij
				bfUVS+HhxvpPT/LYL69NiTiTpAkEU1/txUCsrq0vWOLdDzPW0ylNYBmJ8j7K9cyYJmRAfdYs5gy2
				2lPi5fj+dcDS0wr1qmmZbj5RA/WJsRgzW592yylP/LwJE7hflEMVc+vq+8cB/G9N/CeTslXHPt08
				Bza1nYA+13CTL3+dIyOGftUrHxX9nn5c39+gUmT+hgL91us3dB5Kb8A4BusVHzkDbnuzLO6DEdCz
				Zs8+YbDrezZ4Cb1jncQEx4wLJd9HiEYq7HrsngAE5CYDpPu/QDSYSacFxwwVuBX9bvYVp2nJK9zm
				W1RjetdbXBIbR1ceKBP/3bOQheS6xsE4dj/Rf449S4avmWdlCwSKdhZ6uCSPTfRZ/c2icPLcOA3O
				UrdOEajMBe4AXyvNQm7f2X2rXqp08pcpjSUiQv3o8sviPOMpA9QYwRpVhqaYDLS5aMFKC6AAUYou
				YbcUEwG36/fcYezFErONHff0pcx8tLGVhLmS5hsgLxaU8R6LaW1FXwnRk/IwePSCAQvjbrxzXbti
				e2SK4pYJJavb7E4W/7i7tkgsJdrYqPcADDJskEBcMXRkZG2Lgy+ZzJAHhG7/zQrSFpfxen5SHHf0
				gLK4qd3ZNm5Z1gxgT29C4I6918HfatHDNz1G8hnMVKwG9oHeGUP3fSDxdbTVtBRMC4o4fMLlxsnh
				aGUjKcZw1x4ymYsgZMCtxk6eb1tRmumnT3ocOCI6cLPuz5SsiXJGAv2bbQxBCn/j5qkjPrctTmZO
				57UnwTrcyHecKGh4JSsbuUY3a5CGb2SKm6sdjfC2yJsJbUFS6FYMl9SB2DhhTFna5IB5BKVwK9O5
				9NgKyouz3QxRHVEiGIePT7w560Xn+jom7/MapnVtJswpfa6NhFFPdBFvDiwnlNhNpzmYEgwEatWs
				6yMakUcsEZynN3vIwZiCN+a1hC0orstPkQCFaQC+hGa9YHXsJq6TRujFyNgJIrPrkPxwAInyrpcX
				FPbVw6YtN3pt8OQE+7Ic9kpWKw+eG/lJNNbf/qdtRjREIlqLCJFMvteY2DnakmatFOPnACb97cfe
				yovGi3IrOnAZXXLGMbl88leby1/XHGM8q8D015Dc6BoosukLd+1rNbmCilb3eHvbDAlcQ6xqzKi+
				A8O0fxe2CNEQL7OGmEtfHafZxEHbPO5l7isZPx+Y/Lsbu5W3xk+hFQW4hDCeh04nq60fuaR9ORy+
				YISUwJjd7f4td2jGs1hjmos1b1GZXG1ejLGlLmjkHIHZT8tb21hqQm9Z1ZGLbPn3+TJgmy24jzmi
				eNYaYdOnpdta1yy6olUcvUDhkn7zt9UhUtVpC8Ce1aV+qLW+3TnemQfzxFqjya37WFTNUN9wJcdN
				LLLQ6qUUqR/dM9tPKuXvFnaXm5xKobxg++ilx3P5uG+w1lXL3GdBRS0VOm5i3yCPBd1o90/JNVSr
				BOO2hucsQBNGNbbjO+LzSitYJf9SOR0Zu3VBfIVQec3kzP6bN/qoZWLuaPOK6U0zyfxVZNukpdns
				mK6/uU9DCuLGQqLytSTNkH5e9ZsubDildGMXCoya88i3WjvE1hivxeP0lu+nQEHxAQ7BlDJ1tnGj
				75BCLBso/cMWYifJn+jd8Z6kQ8nb2nDOExhU95QqB4SNevgnzXFnTidA28ptwJj/VS0/o7kFDWGm
				LWkl9iZIaNaBwcxWooLfhhOpQUqQkGIiV/EItiNYiYwGilJBTJB/1uFv+qyemDkH2kxwwS7d8mvI
				DcptRQqBDfzahi3JI6y0SrfaqDg1v3lspRnU09cYCb/qCi10SzOR2xt8IndvpMgroFORv7B6n889
				0iJfdM9FrlmjoUS/EiMH9KCM3OrtGbnTMzXyokYbOaf4jaQ3tmsFSbKFN3X/5URYIiMHAkhiM9Xa
				xBQ82oruNgJjvBCBzyb6XS7DSFMHVyGsVkDBTS+rEF9iNVKYwoCDJXMEjuxKG19zxDmJIXdprl7y
				3eczZJwJbUiqq7IMMowLhvdn+pW+KtcVQjCKyXU2zPLP7UyCjxfgruzw6yKCsKY/FYH5iC1Q/Vek
				PGChL3RxCNXWE7BAgGRHwFzDFdA2r/D9gekqcg0po3OmzgTqHIYElC8VKPJIOgEKrQrYRq7hACGq
				PSLXRnCbyDQYzbZQ4R832nB9A3ZkYUZ691dam1DJAbkatUt96QD9YFT4DUTD8hBAHKUZVAD9SFYW
				a5ERe6gINxaZ+vChqXEYtKrvGnKt7oYzK/OxuUayWtYDifyrPovBaGhzEpBfZ6YoHmgEa+49oMDZ
				Qwlu32YF0VfdohYYrf045qJkBQDN6jEkVx4J04m2KavxP21dGaf3Q6uKNEW5a1kDmjBr2wCQrwNH
				ptn4ag0L12WTwPW7e2e9m7uvLTyqklUyuYbwdQca9dlF0xujmWZKmox7wq1ovX/IdcMzpQirmrjq
				XeGKSs+AOoG3CuUssmfLgGspvSq8qWytBZBebMMlQgGc6BBVxbyRNn4eZzOUHv9bMWndD8Dmy1HW
				4NajjiJt+u3WCVomv24NxFXbCAiw8xWGopypbdUWnw6tn6IbUWPs//9Tf6y++dyOMKiwXxj6ILSF
				eGremnz3AsDq8AyJoAqTqfS24ZAtsOMAqiVrC0k+7O+iCSpl78nf9t50LwmNNHN7aBVs4gj2o5f4
				7Lj93R3a0/bsCkiwb/8sB9t0PHUFVKdf3/Z7G2yuFRwd36rbK1WwiRMyxceut7sN2EP72xAzGLf9
				ENN4slAEUbCpqmhY3k5TF42+xNFsBk77hoGEBUbx1xxBK4QNy/Oz6aKTml0ASSkxIndlNS4RU97N
				9Q+D6cefp/auIW5cUGNAh17nM0u6raFpVpXvjCKrOrdla71VrsMWpit3lllfC1Hzdt5fx6uzaI26
				8NrveU0576z3D1Ye0Jyh6dOKoSCVT0+Ks6yDdSvHanttl7Op8dlnfd3GWnZaxFs7KVGttGq6xTqC
				pa1AzUotW2+bXsrL+nd5K2k32fRzpF2kdSsEVeWqNLJAuVbAClVvwkNA4HHvDShlYIpxrdw61FfP
				bUySxW3qT9b180CEg8G2ZtYXs6/fGfUTlWFrBNbCDo0QmRR1sKodCuU3pqkwk+02SuW3og4BiS5Q
				ispvYOeCktDStFAL4l7ORc3BV0GTVWCqPYoh6JsqaAKWiuoHq9Qqp4wsrsMIoL9AC1MKFNrAGQiO
				zk7k/XbVUQOjUlzowQHvJwhFHbEpSJneD5GWAkJoThHvtxOjHuKoVFnvN5GvJuLoWhnvNxC8LuEp
				YWnvhySy6Z6GTQLZpaOygFY9rerncMpq1GVFInLnvc8K1Xvb6nK2UPM+ZAgFOAMGh1+hQe67fhCC
				7wULp7/Ohjf9RzvoYu4daX+0N2Y0H+6+0Q3C+V64cDpONthmgd4MAqfB4CxCOiNqnUd1n+wF3fne
				XQSI60WqYpMhtIL4ki7NtpFGklC0T7ofdoIsfS+EacnGbU7IG0EYzA4xWoo47q99IBMuWBU+lxeA
				pkbUBrqDSZIsPJTX2X3HBUI4ZLDs9DdgAzNDxE0gJOaKIJZZABWQ7jvbgpxbtgun8M06w0QBM4nG
				2ag5NhoWZYOYOF4Y6hhtq5qMIbfZaGIoZr4MFSP4KuikibgW4Hx3RkqHIPTGLnCjRNlVbHhvCSv0
				gh4U0a/7KcEJDx4g134vt/fANBhSs4X2rN31DTbS/vXlpyNE7+1d+velzF4Sf6uV34vio/Wz/kDF
				XblmdSrtPSeXNF/E/zJyoC5yT01pd8bgc+2xkXx5Amt9Ut8Rk2V2Yl30h6r0Xf/Vw4uoKryOXDre
				x3E9uN+NRq1TE+myNZTruXYoC0qlV9+YO+/LXd9pxVZM29jS86Qh9nnXJ/5f85K67JoahfeLrp/1
				xf7f8vzhUqMd0hbs+r7f5bauL2/FIXlvTx13fLkzS8fVGsX/m3ASCy5n1oQZ/rosEh41eC6bZnO9
				6ItlvCcLFUHMHmKZOIgMuUGtmU733AmJZaXJExKYyXynV1LYnaaB4BmVu4Mc6adLsiE+OwSbufvm
				CQAk0ZG6BE6zh0wLSfPuzpOByBDVBQJ99ZeTZaAr9WBghyf2AOASHWmdwM58sDs2ENgdSwMJgqhs
				orvx6ed0UWgzeMFM9pvsA4A+OlJSgfkUcnompd3pUIOeUdM+6IV+dp/+barAgJpvaLcIvA66YPTu
				B8UhAdrrpB4mAM2o2hzlh9IZhrP736etZsPlkUmbJSayu3dKk7hBKLvS/z9FBA+qAZoBvwGur/SV
				pvde3Wt75bWIJ7yeV/N4vLNa3ZxVzvq7O+uZGZl1zCpmZmZWO6uyUlmnrKysZZmRtchKZGQnq0tG
				N1Yb69hY77HhWE+sJiZWuVgqVor1bOS/y5tNHotvm75WqVPp27JGKxrRhiY0M600Ws+uqHpXvbOy
				Kll1zMyqNdpZVauqVFPyqrparKOqUZVoqHoylUjVm6oVybk25hvhVE+qVC0REalepFqRav3V/9X+
				1StydVyu3q7p6tm0r9v2iobFclmsOzrq73jUM6OWmYlRb0atWVlRq4paVS5qq6hXRNQhop6oRKKe
				DbVmhjoeamfOhFok1BG5WKgVyrn/e95oLL5t02dU6duyViSTSiLJ6HdnZmYzKyqpV7VYRkNCJxOd
				0ch8ZjhWJCIXS4ViNP/v/2d0m+i5TqfT6XSo0+l0OJzicDic4XDKubm7O7ObWVW9qkVDRKSrkflM
				Z6xG5GKpyNH8/89fWXy7ttW0r9m6K9OUoQiFYgpRKHd2Rzd3/82R9zN7kVHM7D2NVlUfuqp+RiT6
				EP0mkn4zr6HMZ14OTT4ilor8bj/d/wNyd3WdkztfeWdW1jExs5V2VZ2SKlfLOio60Sv0000lurlt
				7hoamftze2ZObpO7hETktlTkftvvOl1+/7ff/3yb77L4vu/avXtXpfd7u+3xNt5FI7zP2zzP39l2
				dh3dnNzt692ZbWaXkYnZN9tWsyvbyq6Rsl92nZFdZNOQLWTfLemsxqYZmY87Nsc+scUuGrFFbLHF
				rth321g0v33ueZtlW0Zu1zZt17baRVNb6nXLHu0Zmxb6tGnSd7Wrm5/veGZlY7X1ZqP1qlY1Vam+
				XKwe1YqGKtSbSL2p1cxUph9OT2pSMlKRXiyU3muvzyvv7/M91+xxxb1tutda0VR6l71i7WEtLFvW
				ZH1nR0cfLfe7Hs2jz8zIxmgxsxqNvrIqKqlXtY7kRDT0Zzoc+sSEhBZa5CIVmkLfT6fntPzvaZ4+
				m8n0mBbfrmmaPisqPaXFUS17pEmTJtJDmjTpkiZ919611+Nd7WpXG3GNVte61lWqrnVtVY3oSnQd
				oivRlTTXmivN9TPXzpVDl6tQrH6lX0f8669nvpavNL7KA1Y0cpdH3lnRyH3lnRWN3HZQomydyMVh
				M1pZjZTd1DKrmRWN3CUrmrucs6IRS4VydDvr9JHft/J2ZiuyjU1sL21nrZKQeDZty5rRimgjIqcd
				iWsOnRUh7ezMdXSnj5yRd3ljJyZlYlY3VOSoBJ2qSmrERuauVUUcpdWdOCpxjkqIfaZ4ZlLkkEJ0
				VIKMqkznoMRUqBIP03JnZDT6HRIxVeUqi8qmiobkprKaoqkpucs5k5KSGpGLhXImUVRjk8TxiLnc
				vMjxiBMZx911OTo+NuTPyjQWu/RZ0cw5Tn5XLlue1R2kYcnNYhXdXFnu5x7vykbstmppFzooYeSY
				s7KTopvPOUTuOsp38Ipo5BZHlWTlaCWOxkESVpyRu5yzopGLpZSzopHfL39WNHLbpc+KRu7SlT0r
				GvmVpLOikfuuvLOikduutLOikbuurLOikdd0JdLVyIyHczUiYhHK1ch///zViE1fjbgtezXC4ZjD
				Iedq5M53vKsRu9mMdjVS5SrWkRSJPUJyEpvEppERj9CIR2RkPOXIiUhJR8QiYilF7vJ65yKX++Xl
				LC53LGKxS8tVqp2KVNyycpSiDkUoFFNKBhIOLB4QDlh4eHh44LBBgYeNDhsVHixw2JAARAIFEqFh
				AYILHTZk2NDhgY0KHDYqaNjo4MADhg0NHCx00HABwgXFRcYFhgSKCggSJEw0uEtj2EjggoYNBhKw
				kOGsqMHYAWkDpzto+BIoqLA/G4MFCGBcPHhkTFBoOHiU0MfisDjgwqIAjYwLC8cDBQaFiwkaDh4V
				A1RQPCRMuEtawwIXHLBQASJCfCbrFGVE7HfVYgAHDjAkPERAPPDoGRQUHFxgSGhgD4yMRwRHhKMC
				AoSKCI6iB4QHFhMJFDBwWExUOJjAeGRMcEQAUDEhgQIGATh4RJiwkBsCg4UKGzI8bOjwUMHCBQwN
				NLDxYCEBDRscLGDYkPGQ4YEMFyLYiAARAaGBAMUEBgUKigmNB4XFRMaECgcQCRRElI3Ew9EFBGQ8
				sHhAWJBRYUGhQR0QWgO/DIuHxYWECBcUEBEQHTQMkYExIQHCw4AHBA0JFxkQDIasMioY1MEDgQyL
				iokMjAeFBQUNCBMCXEB4kEABgy/QSKBgQQOOiAZFBUbGI8LF44GGxQQBFI8IU1J3lXVkVDRyMpVI
				V0MzMvXxdMg5sRIacYXS2++9Fc0rv8/7ilY04rsjjtLXntpp5a3btlY0Ltk7u5qTn3s86Vl9xPib
				azQrGnm5xTpzUYmM3Eci/9nwNfwvw394D38Of8Kb8CU8jcjYF94VnsLfztd5Oj/n5fx58/xJKqki
				z8o8mR/z5s3bfM3T/JW38kXlp7yUv8u3PMufkS/yRH7Ikydv8iX5s6KRc3lnRSN3aWVFI3dZZ0Uj
				J5d0VnNzc3c5Z0UjdylnNHKXPysauV3TN2ZFI3fZC4wRqFTs0jq+MAAAAFAQAOMUAAAAdCoQx9Ik
				EmKvDR0UAAAMDAYIGjAkGhQeEBYSDAwKChAMDBAMCgwUHh4gFAwiSBKKlHKrGQBfn9Vth+esruOR
				ndXzuG25pkZG+61TjlxQQOplKGbwrp2iXwT1x34ZfXrN0ljvkOfon8AsQ9HOR1B92RF9hn7rYxME
				sWsLJ4AMvmXlOW8530JwWT2NjB/1QwNxWQ1CU1v0a9n+hdmFPVatc27D4z5qPZaOHa3YvkKhh/X0
				+QcjS/yXPsnoQiVfQpaPg8DMreJhkgpA044qSRuyitDgGoPJvSrGf5J37hYulA8BSQjdlx8HpAgL
				5CR9iqTJJAKJSxUGcW9MFAwHGwqMWvc497EjuE3VdIvm5Xk2ZDX8tceayFyBlGur4SMXZBSN1fEa
				jeJiYJ5Hec4/oeWQg6toSz+M95f478QE10WRo/iHbpghLZn9RpOq/V/zUejO+ntYb24hr3ksMSiY
				PwH+CogX6UT9y8f7sfR2/jZVWy/386oulo4k2mPpPFcz4Bz3B/Cb6WH/YP06u25bRP+APPqhgnLx
				UPNFrG7+/61Y3fFlULxwOm2DRqwuL3lVCA1bfssHTndQfFpOB9fURXHNYbVYPWNWP3M91gdnBUqO
				OYkuR3HZ9BZWl18PZ1jdjHaN1W0nzb6qCwybmldNECDdGriC/cmC2RWJmNteu0g3HU2v52bfJ6A+
				gq3cVkwcbLQHQt2F2O2jABbGgp6xlJFSsu2EOFDJvvZa1TQtD5QR7hGvE8s4jtqmZhDYdiNMvkvE
				+aaXg77r53l+NiMngLhTuVkJ/LaMLQY6WomKiBRgeRSNQGfzlQtEtOVica/8qEgR0b4hHapcnaF4
				BjStfuqv2JRSFHiXGDaKtppqF96wiKkLGOKK/44HeDdiOhxtim/hard5eUSaZeZLPPnAT+nrA4dK
				uZKVU/f84EZs6kEIm9BGaBC2Vu0Dt6YeYUhl9zVIueMTcEU5hWJ85cIIalzeupBnb3P7hoaNG5zN
				Bn+l9toewuJm7P3XHQ7G0C67loE74tBrIdjBxDEcyFnIlCwMD81Oa8i0QBIbh0lA1mKP+dwed4KK
				W6t2jI4ki60REoRBgVBdXFAS19geJcxcXCmVuGAhG8Af3UMANG3fNoEa1qLQSMCtuopsAi8rYpDb
				4aqAFj4S1oJvtE8oiJJPin2noBFUNOeTtzfB+h6dBExldVBbk/uzpwzznnuIm/ikWcCS8oi+tN3T
				GgVN4roC9aLH2Nb4sEmICY9hXcBkl3OZHrdTr3Cj3NvC/NM+efoAUxFXYGvLxqbmOezXKg25hw9f
				43VFYyH0BsH/n2wXFfSwEfKibwDNwuEN/NiYnyc12WHsSNaVjwtT4FHoySchEkAIx43MwV1IDHI9
				BUHcq645Py1ZvmZ5fFYB9fv+JRdxFYDsdltDUBnsIF7VvyyB/cpvBc/0P0KVSx9cpsIs0hWgQ9lF
				JqW1tIwOh+w0x/ELzbvaaSpwGJRTaOEwLzeVZHfx1I6nbfx2P3buZdsFWz7+S9gVZXhA45HVKgNb
				eVJECb9HneTP0HItJnlKArnfh7ndBom1jEBhlk6EgEKXNnGwCYsZFwy7vFVZjOGs0qUIInAoXqJk
				4QDfEHkEjpMd0h04WjOkJ3AMV9Bm1zjlvUOwe+6NdswjG5DbnSXfch9HmnkP9qfafG/vaghZPIOi
				UhjgdB8OyTMJWIPdFfoFjEVCWuCMR8BOGdelZ6zDlJLPdi1aAQ/amg7uKZDy4ndOraPDTcuKJzSy
				555bw22UcQ00PlQ+nDCIeScC0OYnZuLyB7cUlmKzWs2ZI5XxJoxwqtlaV1tiI5pYuNQFCHaAgA6v
				GAz+SKoRUF+PscKxe/kNa2r73q1S5WD5PoqpzQ7WEBtDAk8DRW6lLXXppMHxrLIH915H4Zo5/UjH
				VZiopWVLDVNAC9E7OJMj0EpgBt6NDOH9UPRP58b5yk+FQk91YgoDH912UTZyRYwtJXX6o7yk4sAq
				ZB4Nrk43h6ItGbn4/Raf+xXuF67ihBWA9QfdojwW1zXEKeCEAQQMnc6KB9otueTO6oRFVRnIPayA
				rafFPR4Acp0DB0DFT2LzzZezmofXS9dIKZk2HsxgveClAf91zw7UKKcXA2PZUyPWXoWVkF3hIN9E
				/ggwO4JDw05sZbjaAtpnd4pMdbw0cp9ELb/9ZWXun1hbrzlQVrt2jCb06778aqbwLMfDOAh1Sc1o
				cjQWTbC5QsO23pRDPz/R8An5gOaSuPE3AJoLqYbRvYKOaCiVMTYZHKzwnuPiqPHvF6drlo/1CW+H
				KbRFm0YtubhhNplhOHLwmu4q3Gk0iGFydVWZqRWykKBZVqzy/pKtFTBgEO8zkyFuT9lDKcOEeIHD
				+4CPruQgYOgm5zkiHgGysiFLs/m8eZLaLE/2siExUV861NU4u1Vzqd4mzrZr50iFgE8HTvWGTbFt
				C5Qho+gUWgqQGDHs2SlMHktEeiKSr/IthAInH/NeBTuTkDAgDvZD1G3qqvmPmHU4O3AhHvAU8dM9
				tp5spznf28xJ/QAf/h+FshBgTtDvMS0Y1rZNvH9P9KF1Le3lAsxW0KeHlAjIzye/Myu8pb1xL7Q+
				nMy35VPuTfKqmyn65ysyZVoLKAd2+0/DEaYb7V3YlRHX6ogP3yrIMsmFaN+9SbL6b486RCTBcDcA
				tNUuYFyqA/55yWCNpGhnOCwrMogorSh9MoQBG4ImXCaV21uVfyVZwzbJX/OJCcG8dJgJilCi0+fn
				8oyAUpUIMeuB/rrtB+/EJQI6btUnKQuyNDfyt/hlP7UOKmYgKowiYYqUUCQzOfWq6tLLYeXyis+B
				VoaAH2ozYuS7qD2WhNm8kgph1EfHNlHd/VJ/zo7QUIlktR2DRGP8r7hLvMXDQejwZeUDl9eVLd0U
				WbJac5/fbTdwk1efoD4GwqLKkXj8FeDmBAIrvA0fHNyNifhCNyNPEUkj190zCuae4ucrzvRwBAz8
				ElH1p6kRGGRPTLgb6WoJFIK8OpvK75erFQaewZCTWYtq4C3jxYPDex+8VYNT84lhHnGWazQOyaMy
				NzCVueIFa8UBaeKscCO8VwMNRWzoHcJdchR8HVafgwBj9WD39pf0qTWf6RBAkvWCnACH1k5b/0t6
				Ib9RH3giR1U35rN8dZxaxn/F2AbFq138Tqwt0CgdNUv1PO8p4lnhild6Qp2ru9/09JUvYQnsqk0Q
				K6dOlPEWgPkxLtoKKbSSyCrb4EguOMDoapIhHm47RauvMxQRVGYVTsRCY4g1wMPlLJpHVm/kQuQf
				5OPmHwCORKM2zy18EtCyN3UpTIBEhCwZvBRpvLaMPLlNq2lwzEVX9WmisjgqtsJIZbePQXtiHpc4
				wWhRF2QptEwLlePCnROrtw6il6lLIoNhxIT2UgAJgNUHqYwx6J3jdSWwWnwgfGH2Sl2KfTVxQQ6B
				O00MT3h+zlD5H2kpMkvyj2qbIZuv+JgrVDympdXz9HtUbVYyt/8bzLbFuUvbTqzwkLXp1b/iv7OO
				UUMsHZyPS8fYptZFZTzFIr0YtnSwWyMOeJubL7R6ggHcLclSzDa+NrBtYiHNxCP++6ikS8dBDbyT
				ZgYqP5jIH0mp0hk2uJ+ye/W/OFsxY7G2lj12hdCz/CpdsNBAsQkFYIJep3ANyW5Bxgg8BxTvWmBX
				SAfvP3POUWtj8KTRzr+h5R6Yam/SxdUENOb1nCSUTQnnvrr7t/KSScD4qVJjETQ0C9jEqxfpNh+t
				MbXngPC8Toy445qUCgi6NVY3sOxIR+MPa2vzKdEQIY2BPUczBe+UOr8oIUDyI2kM2rSe2B29OxFL
				3dFlLlC/SNmBiV1HgQgICXALuKk5HguNbxoKQ5yi9aCOhFBf3YP0W31sBrFl+qHIBzbOlTAsQFDf
				R8eppDrlmwJBsPkenYapcvdxPD4Z5jBCFK0BdSf3P3wKh7eCsZnUAxFOIS1YR0NZ327bnxyPmRCk
				ghMUoIFUofzfJOn72dJxNI7JG1JURByK72mSVRxp393yg6dddHMVGO7CXy8nA1AWVTdQjmxE+KNf
				VhOJ2WLV4U9amgb7QhKYfdWg22gl03L4APmrLw1ECFqgopnMNl5n3C/ZhgUWgUI+RJ8Wa4ZuNPoS
				CVM0NpuEKNwj2hzQDBRtaGys1Rm58/xNQVDQK7E8r70GvEgeCMjnSI5BO0CHg92/0cZGY609sxPM
				bkK5g2bSBoOPNQCKjMG6rre7GEoImmHZJk82VjbmbaVy8/Y2Icjo3RvZ/dTwxLEoFvdNsi9VwMDb
				CaBiYdS0y6W+Q2J6WIEoMCi4SJxwFeqg26vD2CF2slnooksCtrhcUCrqm2bOlhj1hQ3mOCuageNC
				oQVx9ckItiIuqSF8ReG54oYDZPUwc7sSI7GFldVH76+8J1cva8MVqSw3xs4a/c+B7qneTdbriOFe
				wvA2Zu0Um6R6s8tW1NOeCEpM4S1LsrV6cRWtI8X/KNK8Tmoqba5WIWCDvSLAgyG3WmrXcx8VjpKQ
				NSeQf/8fPFA4EgCCXRiKZSCKrY/A3g3EPxSq/2bLgC38nyhR8L3zn2fnq4JUtiHQ/gc/igPb9peo
				uhQ18gSpfRgkinOe90FtWwqehYHUfo4RxTjo+SDDrAUNSSBqH8eIYpwAfOlzc8z0HKD2YJQo/mjI
				Jtx6u1MzXFR7gBIqb2aoXnR/H70lDJ42JfosmHilzhMtAIhH9S8RKMzBOk1lqDcNT81tBkzpOFdv
				NoIOSysVVNFYsT9llgoezhXMlqJD3WQFXfUV46YaMGDDuaBnY+iwt19BpS6L/VPxV/DmXHG2FB0K
				hAkFJuDaKbbYHYLMggPn+s5SoiPPsgVZLRfnDcBswcW59tlPdJDMXBBS5cXUiWku2DhX/2wOHWY2
				L6jSfzF/mlNeeZAJeTNG0UcwgDH+MoycqU4CjDcZshBbWCVErmEsUzOGhFftCuMxG9Ygl5wk5zTG
				ntZkiPna9GK8zztl2saVBd3JANyZsRDRTgYAeWPQH61AdjRDcws0nCECGDbjd26gNbLy7oIG5Ns0
				3sCwoIF9KmtWwEWzCSb1FkGrNS4BYk6DlPeRaEHXbd3WeMs9G3ywb2tQ4H2IdnZd1EMbz7V0wwl8
				QxvEeV9M678u8dWNFzZwmIGVEOUhDzdl3AptJzhq0XEMpEaBBvvZnBs8UC/rhxwJSc0npwHLaKL3
				JSCu8wZyYEOdxZ8a5eqt8otvYVAgJWXhWYjad9luL3o0QjWivIgb3IRdJKwXvTBBtLEBNH++Ze75
				+wXWttOyAtGfFVPnkmX1fVJKET4yXAlmB9obv75nsloUCwieZsLT07Gst5jxBk3grs2cAvBdElJZ
				v2Ec22Uq1Jmw2iU7FL92QRrFbGXBvVr3PJM1WYwAWAYwLckgT9gCVxl8EBZlOaDV6omfumZ49gNX
				61ChAXlFLTUGVNXutD438XaCS1b3YkA2J8wqjCOZbliTiiQMHuFOrWQvhAHTfs4ib4faNf8bIowY
				RMa3whTUqkCZU8NU9qs7N8HECI/LDh+z4DFDPcoBmpQxP/pzxRZGDKOsan3YerylCj8G4bMeWwJM
				jPCi9l76cT9hL0bGvdgjgBDqYgSkNAZfW7nj03wDzAQIEIpvGeEttf+Mi+RsrNh0ahT04i2KwhMg
				acCnpXKDj3xHDynTyCogc+7M+JVy50oKorV3JRB7/z2oWe444sy3qmBK2sNDEnNUJ4c/02UmQDZQ
				ze6TJS4L9bgabsF5N4AYlA1bk5/5gFnF87mFqSNeiHJbYYOJaYGN+DNB238CTpeJkDLB2ZBuxiwE
				ZgtkLmfQsYqx8qoZbCCafV57Ggb80lgQSPYXd0rUsKHxrErSBzXGLjbO9by7PDGxYdtkT267bSC1
				DcwU9MSLKx5UnRXGudm0vGdiLVE0ZFNu4JMJTaSRsBRUH/LkR2kO0wEeB2SkOgkWDHHK2XO++yGE
				C9jWCXaDf1fR/mNVRizg1RBXCLKDgQZBioNrKnwHl7ozRtpGCYXwHLYmgu3j2VBEeBeUOluvUnsC
				N4GgFjkZdO2mU9CHObJR9YQgEnj8+9XSOETBdaQgsULQBk7kMl4hQsc8/aADVAiHYQ8ONnDLOY8j
				pWpjMiq93MDimjg17OUegS81/o7m14wPVJIny3Z9thptCiMYppktu5vBjogir093EhDrqsQfNRHJ
				/kM4bxM8CCYgn3EBkTwH8XNK1UI7p9iJxJ0ZsLKGBCkFpWawvpCL8OWEB/xxzky4JVJcKbw62+TC
				JiHehpCYs3FkEnGs+FJQYwbaFVIOZjThA31mgOHkjpRSCs9my1zYirAdQx5dMSKMjEYiWApincHt
				Qr4D6iWwkHZpMe9FSZmlcGi2w4UNCMUsVHHEopGncYk4WbTHbJoKWww6KvTgTVGoamOdCcmMKJg9
				E5KrAiyQk/fT8w9SUIk65aAm38NEFto2oEf4BpSlcCLmGErm4Ega7sCcOIPnARWVIA7KCCX2JkxT
				5CfvN0DHpPTebQ282LaLMcinfD2QjMsyse1aT2aXxU5M8zLy6NSmoxkuPuq4IkI7pOuT/aciqBCz
				qdf0gXb2UhTIntYsnbv6X0HSNOv4T74Hrw7Cvqxn41mznHtW/dM54Vk8nZA6dyrYeczapmds5sRy
				+Qch79RP+AizxHmeTX2UObyPvbxJ8LfegkLzD7tNm4oMBkQC2Qo1n1A2a3rknqCAfRjUKWlOmnPp
				FdZgMqFWzZlbXQJD1nU1NIg8ydoolBs04MArrScEMTzKkGuq2ozGNREBcm2RrJCKlonBjMqdBJ2X
				Vh9uZkSY4NqRgbRHMwO0InWD+yPSNFLBd9zRlYaCVEtqlyLaTv6kwBYp9VNE67xW6ptFy9TDYB5K
				GyD3l7LfJtPIDAbFp5GQB4SJFkfaQRehWOkEpAj0wW9CAiagxQmS/HAGcITsaT6rYXpeFoqE7lcx
				kSfSIzJDOLw/c8dRvmqe8MYEEafhpRsnGIcIk8ml4ztdCTA+yMTGYIjQDiHnQ2UsRHwgn5DMBUwx
				syY44jCAsIrRVfDlbYK6sUyEPF4gSFZQdkfXkPG9/E1Q4IQaK+FTqj5IeXAVq9PuZf8EpY0zEWqk
				HnhHoKVkIGFx8QkcJdAt2UeJJAZMDlUhOtXeuEsot1EPfdQ55LJwPpx2viN79Z/w2gUp57CpDeHx
				1lA9Y6LXO5cJ8FS4AGYDXBc8v1TLUVivmiW8KUHEabiKwimSDImTep2fgSEkrxIIeNdE5bHL4CUC
				8Wf10Y3pyZ+E0S6k3MOvmg2C2oUqGb0YMtz5vQ6VbOg30TTP9MLcG7GhQvCdS95BhS82AMkp34IE
				DKtCWUTJlIwmBaxxMhPixPyEC46NzEkeBDydOd10oiEeMc/3MTHvDNZlbaOouEfXb6IKnwRsS0qR
				w3ODmoJOoGFsT+Qh3ZqdHHK9s5GJYdtBoXBUkW/5J/qBGwPD/TBK+kIMhOOUa5TLieHYSYBvawKt
				VLFp3QXBALY8ujVrWVYIDNojRW8bmKNTYelqB8Tnz4qMESnz1+C1wDca+Z4xkEzXwLrkEDSrEtL3
				NBDU14n249HgLuix9Q9JuagGTTg4ZKf02PadsQCqBF2q44tBuaF3rzhtQVvWKGg2jRQvNODTAKwE
				S0O85bEEdoJdkrKXBndXgPmzCdDPJuZxMlKmyOBfBWIPAKXKFuuBqbAyMRy6Br/7NA7dfyAgDrsi
				VUNEMsDKONjaMgBz4/cF4FGvZgV2MldBiYOpXJm9oNQAKDvBCgA+mbNx6jjzG5Ns5pKNk0Xmt798
				aXoTYPZ5XVvAnbBkVxNfuOJk0xKl0zlBVeeTtPiAgnNGA+P1OsxqjC04HHRkvxgdVuoYZVZwuJvT
				+A1O0vQkBaegox9JoaJDaGPcCg4zZY6lQLV8j0ApuXvcbtDS7Jg6tPeIyEfILBSoU+HDFiGQ/whv
				hJGQyNmDfafDtTABXlyQ+aC3Z9pn1HcFaiSJ7CCofOg3MVY2LrMU2W6QXuTR8+e3hZQTbyldUlwK
				CYROClIkIhoJEvk8d6w+qQrJIE0+xX3OATY40wIswdhKAQakUWamROt9LziJL8UYS8JXHTnvLb8U
				p8n6tDjUaHPY5bBVlyRPMG2BJvbPh3VtRjgSc4lVp5JVJoCgCdc7CfuU5Adngl7VnXqoqaZuHrDm
				akERSufhd7zmravuKm83LdZGvv7B4ScdM4Tz1Wohec6pBt0Lon4jYlN4oDpxgpZOLzxJsvSpc8Gl
				8o820HMNawH96NOFS+wnWUfkXPAhlaCxnytooRg5MjclTSh0FAO7YhBahSWLCRydLv+KzJw8KX40
				L68/SeLlx29GxipsAJmz14l5Onf2Jj1xU14FrZFWWRZhnVJzmu2RaKeBjDhlBH8i3ioWgLu0lyRi
				Zpv2SuWgU46ZTCwJG4olqfZHvpKg1d71EXeKgYIqbL8bKsRPE+FLqHMctdJAjMm69zh6yjZbsabA
				yrgxNduhZIO4aDuBMfqUAAPF6nGqNoTs5QGSgujlQldnqhZ2qQCnx4hTlzHlqbHylwBB4u1TiV0q
				1nGr3j6d3+f5djfD1qMhZKIhM3sDd9BFLPbh+fPgjhSQV4DKdq4qHEC0tJLATTJW3AsDlWR7LEOx
				XM5mYJYWtIKTgyd3vXASv3JvwutFhSGAdZtWyBl4vG5mQ7w997pjczE0QOiUrJUK4C/dG0VZ+E/3
				In6PVFiwmIVHjSgju+6kkXd02J0U6CmVc9wJxa0gAO7bvTCiYx5+o0R9qWRhTeG+FRZDBt5pxORs
				4Z053DWV94DZbNQmBpaHlxJC1Y3r1Jd3B8m0Z8tC8aeKa+UKfwLPlt6ziAo+hWNT7zO/qnr1nhex
				9teiFnOgApBKv67lFHD16cCXgnAjFXrHHA9al96JWm7xbhBGkH6Fs6x7MIuvtOueWdtCd6REc2fB
				r4GIuGcHg6wV94BAJF9WSxp+Lr8EOUu2Nxy2HecXudleV+GHs/a5E5xsPkd9BToJtCMszR/XP2Wh
				3QjhNNXsIyc7Rfj01B+oJseOTLQ/mn/CHru5woFE7GNmO9H4+PUYqCq+jqxwfzT/tPV1I4Sz2K6P
				THcK4hOoYqAltY4E8f6jBOZb650XUIg8ODrfCapjBlcyyRRWb1GqOwVElJbVNzX8damefZarEwgM
				cxsPMqM+JMAJxMVvd9RzdBYgUOeSOFYIxQE7mj51NFnU9NMfdukC1WppQmUUJtK/8nU1RjoWE3J0
				5QBRIMwZ3yB6rq49iYhetpKbQAoRcCPhjKn58+awLIx/noxl8XnZUJQTctlo7Dw3nHOinSdSpDkf
				qK1NC5UAPG2+1CV5bPPdX6XmslVgRoQy2IfMH+ZlISRzDisV5q7Nj4b/SUER2pgtF1z/cD1wy7du
				5fMQCzf5IR8gj1m67d0PJxaEZE++rgAksb9PPsbAN+xeftULFHyp0wSm2E71/+Yc3hkNWzj1XaX9
				cRzbTZM758JiCLYQqLzm/XEc2z01Srr7kxBvCzCDE+D+6GK7p2xdc67sJ5yr2MrOZKY79ikeje30
				ancFeGu41znYal6Y1N3WWZ7Gdvqyr1UQZ79l/e+tGsn/fSrvsjK2A8FaMudu/6WDD63eGZzxD/Mf
				26nO/jnnYj0meeXa7xlctsu8Z1hl0CE5523VUZoKwyDkffP/s3s8N3inRiD3nKP2iWPlPyKkM7Hf
				/hG6te14VGKvz17tD92iW3/iCDXYdohFX86tb0uVC1Wifh2hhtvuIK2I|
			)
			(checksum "4895F365B99B6527572AD1F91A85EFC9")
		)
	)
	(model "kicad-embed://FCS8-20-01-L-S-A-TR.stp"
		(offset
			(xyz 0 -3.175 0.4)
		)
		(scale
			(xyz 1 1 1)
		)
		(rotate
			(xyz 90 -180 -180)
		)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_dout/sym-lib-table <==
(sym_lib_table
	(version 7)
	(lib (name "quack_dout") (type "KiCad") (uri "${KIPRJMOD}/quack_dout.kicad_sym") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/fp-lib-table <==
(fp_lib_table
	(version 7)
	(lib (name "quack_main") (type "KiCad") (uri "${KIPRJMOD}/quack_main.pretty") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/quack_main.kicad_dru <==
(version 1)

(rule "20mil clearance between signal tracks and GND zone"
    (constraint clearance (min 20mil))
    (condition "A.Type == 'Zone' && B.Type == 'Track' && A.NetName == 'GND' && B.hasNetclass('Signal')"))


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/quack_main.kicad_pro <==
{
  "board": {
    "3dviewports": [],
    "design_settings": {
      "defaults": {
        "apply_defaults_to_fp_barcodes": false,
        "apply_defaults_to_fp_dimensions": false,
        "apply_defaults_to_fp_fields": false,
        "apply_defaults_to_fp_shapes": false,
        "apply_defaults_to_fp_text": false,
        "board_outline_line_width": 0.05,
        "copper_line_width": 0.2,
        "copper_text_italic": false,
        "copper_text_size_h": 1.5,
        "copper_text_size_v": 1.5,
        "copper_text_thickness": 0.3,
        "copper_text_upright": false,
        "courtyard_line_width": 0.05,
        "dimension_precision": 4,
        "dimension_units": 3,
        "dimensions": {
          "arrow_length": 1270000,
          "extension_offset": 500000,
          "keep_text_aligned": true,
          "suppress_zeroes": true,
          "text_position": 0,
          "units_format": 0
        },
        "fab_line_width": 0.1,
        "fab_text_italic": false,
        "fab_text_size_h": 1.0,
        "fab_text_size_v": 1.0,
        "fab_text_thickness": 0.15,
        "fab_text_upright": false,
        "other_line_width": 0.1,
        "other_text_italic": false,
        "other_text_size_h": 1.0,
        "other_text_size_v": 1.0,
        "other_text_thickness": 0.15,
        "other_text_upright": false,
        "pads": {
          "drill": 0.8,
          "height": 1.27,
          "width": 2.54
        },
        "silk_line_width": 0.1,
        "silk_text_italic": false,
        "silk_text_size_h": 1.0,
        "silk_text_size_v": 1.0,
        "silk_text_thickness": 0.1,
        "silk_text_upright": false,
        "zones": {
          "min_clearance": 0.1524
        }
      },
      "diff_pair_dimensions": [
        {
          "gap": 0.0,
          "via_gap": 0.0,
          "width": 0.0
        }
      ],
      "drc_exclusions": [],
      "meta": {
        "version": 2
      },
      "rule_severities": {
        "annular_width": "error",
        "clearance": "error",
        "connection_width": "warning",
        "copper_edge_clearance": "ignore",
        "copper_sliver": "warning",
        "courtyards_overlap": "error",
        "creepage": "error",
        "diff_pair_gap_out_of_range": "error",
        "diff_pair_uncoupled_length_too_long": "error",
        "drill_out_of_range": "error",
        "duplicate_footprints": "warning",
        "extra_footprint": "warning",
        "footprint": "error",
        "footprint_filters_mismatch": "ignore",
        "footprint_symbol_field_mismatch": "warning",
        "footprint_symbol_mismatch": "warning",
        "footprint_type_mismatch": "ignore",
        "hole_clearance": "error",
        "hole_to_hole": "warning",
        "holes_co_located": "warning",
        "invalid_outline": "error",
        "isolated_copper": "warning",
        "item_on_disabled_layer": "error",
        "items_not_allowed": "error",
        "length_out_of_range": "error",
        "lib_footprint_issues": "warning",
        "lib_footprint_mismatch": "warning",
        "malformed_courtyard": "error",
        "microvia_drill_out_of_range": "error",
        "mirrored_text_on_front_layer": "warning",
        "missing_courtyard": "ignore",
        "missing_footprint": "warning",
        "missing_tuning_profile": "warning",
        "net_conflict": "warning",
        "nonmirrored_text_on_back_layer": "warning",
        "npth_inside_courtyard": "error",
        "padstack": "warning",
        "pth_inside_courtyard": "error",
        "shorting_items": "error",
        "silk_edge_clearance": "warning",
        "silk_over_copper": "warning",
        "silk_overlap": "warning",
        "skew_out_of_range": "error",
        "solder_mask_bridge": "error",
        "starved_thermal": "error",
        "text_height": "warning",
        "text_on_edge_cuts": "error",
        "text_thickness": "warning",
        "through_hole_pad_without_hole": "error",
        "too_many_vias": "error",
        "track_angle": "error",
        "track_dangling": "warning",
        "track_not_centered_on_via": "ignore",
        "track_on_post_machined_layer": "error",
        "track_segment_length": "error",
        "track_width": "error",
        "tracks_crossing": "error",
        "tuning_profile_track_geometries": "ignore",
        "unconnected_items": "error",
        "unresolved_variable": "error",
        "via_dangling": "warning",
        "zones_intersect": "error"
      },
      "rules": {
        "max_error": 0.00508,
        "min_clearance": 0.1016,
        "min_connection": 0.1524,
        "min_copper_edge_clearance": 0.254,
        "min_groove_width": 0.0,
        "min_hole_clearance": 0.2032,
        "min_hole_to_hole": 0.254,
        "min_microvia_diameter": 0.0,
        "min_microvia_drill": 0.0,
        "min_resolved_spokes": 2,
        "min_silk_clearance": 0.1524,
        "min_text_height": 1.016,
        "min_text_thickness": 0.1524,
        "min_through_hole_diameter": 0.254,
        "min_track_width": 0.1524,
        "min_via_annular_width": 0.0762,
        "min_via_diameter": 0.4064,
        "solder_mask_to_copper_clearance": 0.0,
        "use_height_for_length_calcs": true
      },
      "teardrop_options": [
        {
          "td_onpthpad": true,
          "td_onroundshapesonly": false,
          "td_onsmdpad": true,
          "td_ontrackend": false,
          "td_onvia": true
        }
      ],
      "teardrop_parameters": [
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_round_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_rect_shape",
          "td_width_to_size_filter_ratio": 0.9
        },
        {
          "td_allow_use_two_tracks": true,
          "td_curve_segcount": 0,
          "td_height_ratio": 1.0,
          "td_length_ratio": 0.5,
          "td_maxheight": 2.032,
          "td_maxlen": 1.016,
          "td_on_pad_in_zone": false,
          "td_target_name": "td_track_end",
          "td_width_to_size_filter_ratio": 0.9
        }
      ],
      "track_widths": [
        0.0,
        0.1778
      ],
      "tuning_pattern_settings": {
        "diff_pair_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 1.016
        },
        "diff_pair_skew_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        },
        "single_track_defaults": {
          "corner_radius_percentage": 80,
          "corner_style": 1,
          "max_amplitude": 1.016,
          "min_amplitude": 0.2032,
          "single_sided": false,
          "spacing": 0.635
        }
      },
      "via_dimensions": [
        {
          "diameter": 0.0,
          "drill": 0.0
        },
        {
          "diameter": 0.508,
          "drill": 0.254
        }
      ],
      "zones_allow_external_fillets": false
    },
    "ipc2581": {
      "bom_rev": "",
      "dist": "",
      "distpn": "",
      "internal_id": "",
      "mfg": "",
      "mpn": "",
      "sch_revision": "3.0"
    },
    "layer_pairs": [],
    "layer_presets": [],
    "viewports": []
  },
  "boards": [],
  "component_class_settings": {
    "assignments": [],
    "meta": {
      "version": 0
    },
    "sheet_component_classes": {
      "enabled": false
    }
  },
  "cvpcb": {
    "equivalence_files": []
  },
  "erc": {
    "erc_exclusions": [],
    "meta": {
      "version": 0
    },
    "pin_map": [
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        1,
        2
      ],
      [
        0,
        1,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2
      ],
      [
        1,
        1,
        1,
        1,
        1,
        0,
        1,
        1,
        1,
        1,
        1,
        2
      ],
      [
        0,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        2,
        0,
        0,
        1,
        0,
        2,
        2,
        2,
        2
      ],
      [
        0,
        2,
        0,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        0,
        2,
        1,
        1,
        0,
        0,
        1,
        0,
        2,
        0,
        0,
        2
      ],
      [
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2,
        2
      ]
    ],
    "rule_severities": {
      "bus_definition_conflict": "error",
      "bus_entry_needed": "error",
      "bus_to_bus_conflict": "error",
      "bus_to_net_conflict": "error",
      "different_unit_footprint": "error",
      "different_unit_net": "error",
      "duplicate_reference": "error",
      "duplicate_sheet_names": "error",
      "endpoint_off_grid": "warning",
      "extra_units": "error",
      "field_name_whitespace": "warning",
      "footprint_filter": "ignore",
      "footprint_link_issues": "warning",
      "four_way_junction": "ignore",
      "global_label_dangling": "warning",
      "ground_pin_not_ground": "warning",
      "hier_label_mismatch": "error",
      "isolated_pin_label": "warning",
      "label_dangling": "error",
      "label_multiple_wires": "warning",
      "lib_symbol_issues": "warning",
      "lib_symbol_mismatch": "warning",
      "missing_bidi_pin": "warning",
      "missing_input_pin": "warning",
      "missing_power_pin": "error",
      "missing_unit": "warning",
      "multiple_net_names": "warning",
      "net_not_bus_member": "warning",
      "no_connect_connected": "warning",
      "no_connect_dangling": "warning",
      "pin_not_connected": "error",
      "pin_not_driven": "error",
      "pin_to_pin": "warning",
      "power_pin_not_driven": "error",
      "same_local_global_label": "warning",
      "similar_label_and_power": "warning",
      "similar_labels": "warning",
      "similar_power": "warning",
      "simulation_model_issue": "ignore",
      "single_global_label": "ignore",
      "stacked_pin_name": "warning",
      "unannotated": "error",
      "unconnected_wire_endpoint": "warning",
      "undefined_netclass": "error",
      "unit_value_mismatch": "error",
      "unresolved_variable": "error",
      "wire_dangling": "error"
    }
  },
  "libraries": {
    "pinned_footprint_libs": [],
    "pinned_symbol_libs": []
  },
  "meta": {
    "filename": "quack_main.kicad_pro",
    "version": 3
  },
  "net_settings": {
    "classes": [
      {
        "bus_width": 12,
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_via_gap": 0.25,
        "diff_pair_width": 0.2032,
        "line_style": 0,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Default",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 2147483647,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254,
        "wire_width": 6
      },
      {
        "bus_width": 12,
        "clearance": 0.1524,
        "diff_pair_gap": 0.254,
        "diff_pair_width": 0.2032,
        "line_style": 0,
        "microvia_diameter": 0.3048,
        "microvia_drill": 0.1016,
        "name": "Signal",
        "pcb_color": "rgba(0, 0, 0, 0.000)",
        "priority": 0,
        "schematic_color": "rgba(0, 0, 0, 0.000)",
        "track_width": 0.1778,
        "tuning_profile": "",
        "via_diameter": 0.508,
        "via_drill": 0.254,
        "wire_width": 6
      }
    ],
    "meta": {
      "version": 5
    },
    "net_colors": null,
    "netclass_assignments": null,
    "netclass_patterns": [
      {
        "netclass": "Signal",
        "pattern": "*_L*"
      }
    ]
  },
  "pcbnew": {
    "last_paths": {
      "gencad": "",
      "idf": "",
      "netlist": "",
      "plot": "quack__main_gerber",
      "pos_files": "",
      "specctra_dsn": "",
      "step": "",
      "svg": "",
      "vrml": ""
    },
    "page_layout_descr_file": ""
  },
  "schematic": {
    "annotate_start_num": 0,
    "annotation": {
      "method": 0,
      "sort_order": 0
    },
    "bom_export_filename": "${PROJECTNAME}.csv",
    "bom_fmt_presets": [],
    "bom_fmt_settings": {
      "field_delimiter": ",",
      "keep_line_breaks": false,
      "keep_tabs": false,
      "name": "CSV",
      "ref_delimiter": ",",
      "ref_range_delimiter": "",
      "string_delimiter": "\""
    },
    "bom_presets": [],
    "bom_settings": {
      "exclude_dnp": false,
      "fields_ordered": [
        {
          "group_by": false,
          "label": "Reference",
          "name": "Reference",
          "show": true
        },
        {
          "group_by": false,
          "label": "Qty",
          "name": "${QUANTITY}",
          "show": true
        },
        {
          "group_by": true,
          "label": "Value",
          "name": "Value",
          "show": true
        },
        {
          "group_by": true,
          "label": "Footprint",
          "name": "Footprint",
          "show": true
        },
        {
          "group_by": false,
          "label": "Datasheet",
          "name": "Datasheet",
          "show": true
        },
        {
          "group_by": false,
          "label": "#",
          "name": "${ITEM_NUMBER}",
          "show": false
        },
        {
          "group_by": false,
          "label": "Description",
          "name": "Description",
          "show": false
        }
      ],
      "filter_string": "",
      "group_symbols": true,
      "include_excluded_from_bom": true,
      "name": "",
      "sort_asc": true,
      "sort_field": "Reference"
    },
    "bus_aliases": {},
    "connection_grid_size": 50.0,
    "drawing": {
      "dashed_lines_dash_length_ratio": 12.0,
      "dashed_lines_gap_length_ratio": 3.0,
      "default_line_thickness": 6.0,
      "default_text_size": 50.0,
      "field_names": [],
      "hop_over_size_choice": 0,
      "intersheets_ref_own_page": false,
      "intersheets_ref_prefix": "",
      "intersheets_ref_short": false,
      "intersheets_ref_show": false,
      "intersheets_ref_suffix": "",
      "junction_size_choice": 3,
      "label_size_ratio": 0.375,
      "operating_point_overlay_i_precision": 3,
      "operating_point_overlay_i_range": "~A",
      "operating_point_overlay_v_precision": 3,
      "operating_point_overlay_v_range": "~V",
      "overbar_offset_ratio": 1.23,
      "pin_symbol_size": 25.0,
      "text_offset_ratio": 0.15
    },
    "legacy_lib_dir": "",
    "legacy_lib_list": [],
    "meta": {
      "version": 1
    },
    "net_format_name": "",
    "page_layout_descr_file": "",
    "plot_directory": "",
    "reuse_designators": true,
    "space_save_all_events": true,
    "spice_current_sheet_as_root": false,
    "spice_external_command": "spice \"%I\"",
    "spice_model_current_sheet_as_root": true,
    "spice_save_all_currents": false,
    "spice_save_all_dissipations": false,
    "spice_save_all_voltages": false,
    "subpart_first_id": 65,
    "subpart_id_separator": 0,
    "top_level_sheets": [
      {
        "filename": "quack_main.kicad_sch",
        "name": "quack_main",
        "uuid": "a52e638a-2ffb-4e48-adb9-469e2300eb2b"
      }
    ],
    "used_designators": "",
    "variants": []
  },
  "sheets": [
    [
      "a52e638a-2ffb-4e48-adb9-469e2300eb2b",
      "quack_main"
    ]
  ],
  "text_variables": {},
  "tuning_profiles": {
    "meta": {
      "version": 0
    },
    "tuning_profiles_impedance_geometric": []
  }
}


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/quack_main.kicad_sch <==
(kicad_sch
	(version 20260306)
	(generator "eeschema")
	(generator_version "10.0")
	(uuid "a52e638a-2ffb-4e48-adb9-469e2300eb2b")
	(paper "A3")
	(title_block
		(title "Main Breakout Board")
		(date "2026-04-28")
		(rev "3.0")
		(company "ANLAtomTrappers")
		(comment 1 "QuACK - Main")
		(comment 2 "Designed by: Zeyu Ye")
	)
	(lib_symbols
		(symbol "Connector:Barrel_Jack_Switch"
			(pin_names
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 5.334 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "Barrel_Jack_Switch"
				(at 0 -5.08 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 1.27 -1.016 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 1.27 -1.016 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "DC Barrel Jack with an internal switch"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "DC power barrel jack connector"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "BarrelJack*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "Barrel_Jack_Switch_0_1"
				(rectangle
					(start -5.08 3.81)
					(end 5.08 -3.81)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(polyline
					(pts
						(xy -3.81 -2.54) (xy -2.54 -2.54) (xy -1.27 -1.27) (xy 0 -2.54) (xy 2.54 -2.54) (xy 5.08 -2.54)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start -3.302 1.905)
					(mid -3.9343 2.54)
					(end -3.302 3.175)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start -3.302 1.905)
					(mid -3.9343 2.54)
					(end -3.302 3.175)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type outline)
					)
				)
				(polyline
					(pts
						(xy 1.27 -2.286) (xy 1.905 -1.651)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(rectangle
					(start 3.683 3.175)
					(end -3.302 1.905)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type outline)
					)
				)
				(polyline
					(pts
						(xy 5.08 2.54) (xy 3.81 2.54)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 5.08 0) (xy 1.27 0) (xy 1.27 -2.286) (xy 0.635 -1.651)
					)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "Barrel_Jack_Switch_1_1"
				(pin passive line
					(at 7.62 2.54 180)
					(length 2.54)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 7.62 -2.54 180)
					(length 2.54)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 7.62 0 180)
					(length 2.54)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Connector:Conn_Coaxial"
			(pin_names
				(offset 1.016)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0.254 3.048 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "Conn_Coaxial"
				(at 2.921 0 90)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "BNC SMA SMB SMC LEMO coaxial connector CINCH RCA MCX MMCX U.FL UMRF"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "*BNC* *SMA* *SMB* *SMC* *Cinch* *LEMO* *UMRF* *MCX* *U.FL*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "Conn_Coaxial_0_1"
				(polyline
					(pts
						(xy -2.54 0) (xy -0.508 0)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start 1.778 0)
					(mid 0.222 -1.8079)
					(end -1.778 -0.508)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(arc
					(start -1.778 0.508)
					(mid 0.2221 1.8084)
					(end 1.778 0)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 0)
					(radius 0.508)
					(stroke
						(width 0.2032)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 -2.54) (xy 0 -1.778)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "Conn_Coaxial_1_1"
				(pin passive line
					(at -5.08 0 0)
					(length 2.54)
					(name "In"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 0 -5.08 90)
					(length 2.54)
					(name "Ext"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "Connector:Screw_Terminal_01x02"
			(pin_names
				(offset 1.016)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 2.54 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "Screw_Terminal_01x02"
				(at 0 -5.08 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Generic screw terminal, single row, 01x02, script generated (kicad-library-utils/schlib/autogen/connector/)"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "screw terminal"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_fp_filters" "TerminalBlock*:*"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "Screw_Terminal_01x02_1_1"
				(rectangle
					(start -1.27 1.27)
					(end 1.27 -3.81)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(polyline
					(pts
						(xy -0.5334 0.3302) (xy 0.3302 -0.508)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -0.5334 -2.2098) (xy 0.3302 -3.048)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -0.3556 0.508) (xy 0.508 -0.3302)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy -0.3556 -2.032) (xy 0.508 -2.8702)
					)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 0)
					(radius 0.635)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(circle
					(center 0 -2.54)
					(radius 0.635)
					(stroke
						(width 0.1524)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(pin passive line
					(at -5.08 0 0)
					(length 3.81)
					(name "Pin_1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at -5.08 -2.54 0)
					(length 3.81)
					(name "Pin_2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "XEM7310_1"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "U"
				(at 0 55.88 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "XEM7310"
				(at 0 53.34 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "quack_main:XEM7310"
				(at 0 49.53 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://docs.opalkelly.com/xem7310/"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Opal Kelly XEM7310 FPGA Integration Module Artix-7; MC1 pins 1-80, MC2 pins 81-160"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "XEM7310_1_1_1"
				(rectangle
					(start -24.13 50.8)
					(end 24.13 -53.34)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin power_in line
					(at -27.94 48.26 0)
					(length 3.81)
					(name "+VDCIN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 48.26 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 45.72 0)
					(length 3.81)
					(name "+VDCIN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 45.72 180)
					(length 3.81)
					(name "+1.0VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 43.18 0)
					(length 3.81)
					(name "+VDCIN"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 43.18 180)
					(length 3.81)
					(name "+1.0VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 40.64 0)
					(length 3.81)
					(name "+1.8VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 27.94 40.64 180)
					(length 3.81)
					(name "L7P_SYS_CLK_AB11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 38.1 0)
					(length 3.81)
					(name "+3.3VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 27.94 38.1 180)
					(length 3.81)
					(name "XADC_VN_M9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 35.56 0)
					(length 3.81)
					(name "+3.3VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at 27.94 35.56 180)
					(length 3.81)
					(name "XADC_VP_L10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 33.02 0)
					(length 3.81)
					(name "+3.3VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 33.02 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 30.48 0)
					(length 3.81)
					(name "B34_L24P_W9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 30.48 180)
					(length 3.81)
					(name "B34_L21P_DQS_V9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 27.94 0)
					(length 3.81)
					(name "B34_L24N_Y9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 27.94 180)
					(length 3.81)
					(name "B34_L21N_DQS_V8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 25.4 0)
					(length 3.81)
					(name "B34_L17P_R6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 25.4 180)
					(length 3.81)
					(name "B34_L19P_V7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 22.86 0)
					(length 3.81)
					(name "B34_L17N_T6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 22.86 180)
					(length 3.81)
					(name "B34_L19N_VREF_W7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "22"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 20.32 0)
					(length 3.81)
					(name "B34_L16P_U6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "23"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 20.32 180)
					(length 3.81)
					(name "B34_L23P_Y8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "24"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 17.78 0)
					(length 3.81)
					(name "B34_L16N_V5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "25"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 17.78 180)
					(length 3.81)
					(name "B34_L23N_Y7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "26"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 15.24 0)
					(length 3.81)
					(name "B34_L14P_SRCC_T5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "27"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 15.24 180)
					(length 3.81)
					(name "B34_L15P_DQS_W6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "28"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 12.7 0)
					(length 3.81)
					(name "B34_L14N_SRCC_U5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "29"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 12.7 180)
					(length 3.81)
					(name "B34_L15N_DQS_W5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "30"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 10.16 0)
					(length 3.81)
					(name "B34_L10P_AA5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "31"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 10.16 180)
					(length 3.81)
					(name "B34_L13P_MRCC_R4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "32"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 7.62 0)
					(length 3.81)
					(name "B34_L10N_AB5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "33"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 7.62 180)
					(length 3.81)
					(name "B34_L13N_MRCC_T4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "34"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 5.08 0)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "35"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 5.08 180)
					(length 3.81)
					(name "VCCO_34"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "36"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 2.54 0)
					(length 3.81)
					(name "B34_L20P_AB7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "37"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 2.54 180)
					(length 3.81)
					(name "B34_L11P_SRCC_Y4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "38"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 0 0)
					(length 3.81)
					(name "B34_L20N_AB6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "39"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 0 180)
					(length 3.81)
					(name "B34_L11N_SRCC_AA4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "40"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -2.54 0)
					(length 3.81)
					(name "B34_L3P_DQS_R3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "41"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -2.54 180)
					(length 3.81)
					(name "B34_L18P_Y6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "42"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -5.08 0)
					(length 3.81)
					(name "B34_L3N_DQS_R2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "43"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -5.08 180)
					(length 3.81)
					(name "B34_L18N_AA6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "44"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -7.62 0)
					(length 3.81)
					(name "B34_L9P_DQS_Y3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "45"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -7.62 180)
					(length 3.81)
					(name "B34_L22P_AA8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "46"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -10.16 0)
					(length 3.81)
					(name "B34_L9N_DQS_AA3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "47"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -10.16 180)
					(length 3.81)
					(name "B34_L22N_AB8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "48"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -12.7 0)
					(length 3.81)
					(name "B34_L2P_U2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "49"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -12.7 180)
					(length 3.81)
					(name "B34_L6P_U3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "50"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -15.24 0)
					(length 3.81)
					(name "B34_L2N_V2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "51"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -15.24 180)
					(length 3.81)
					(name "B34_L6N_VREF_V3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "52"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -17.78 0)
					(length 3.81)
					(name "B34_L4P_W2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "53"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -17.78 180)
					(length 3.81)
					(name "B34_L5P_W1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "54"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 -20.32 0)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "55"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 -20.32 180)
					(length 3.81)
					(name "VCCO_34"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "56"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -22.86 0)
					(length 3.81)
					(name "B34_L4N_Y2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "57"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -22.86 180)
					(length 3.81)
					(name "B34_L5N_Y1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "58"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -25.4 0)
					(length 3.81)
					(name "B34_L1P_T1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "59"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -25.4 180)
					(length 3.81)
					(name "B34_L8P_AB3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "60"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -27.94 0)
					(length 3.81)
					(name "B34_L1N_U1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "61"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -27.94 180)
					(length 3.81)
					(name "B34_L8N_AB2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "62"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -30.48 0)
					(length 3.81)
					(name "B34_L7P_AA1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "63"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -30.48 180)
					(length 3.81)
					(name "B13_L5P_Y13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "64"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -33.02 0)
					(length 3.81)
					(name "B34_L7N_AB1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "65"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -33.02 180)
					(length 3.81)
					(name "B13_L5N_AA14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "66"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -35.56 0)
					(length 3.81)
					(name "B13_L2P_AB16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "67"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -35.56 180)
					(length 3.81)
					(name "B13_L3P_DQS_AA13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "68"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -38.1 0)
					(length 3.81)
					(name "B13_L2N_AB17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "69"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -38.1 180)
					(length 3.81)
					(name "B13_L3N_DQS_AB13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "70"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -40.64 0)
					(length 3.81)
					(name "B13_L4P_AA15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "71"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -40.64 180)
					(length 3.81)
					(name "B13_L16P_W15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "72"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -43.18 0)
					(length 3.81)
					(name "B13_L4N_AB15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "73"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -43.18 180)
					(length 3.81)
					(name "B13_L16N_W16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "74"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -45.72 0)
					(length 3.81)
					(name "B13_L1P_Y16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "75"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -45.72 180)
					(length 3.81)
					(name "B13_L1N_AA16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "76"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -48.26 0)
					(length 3.81)
					(name "B34_L12P_MRCC_V4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "77"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 -48.26 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "78"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -50.8 0)
					(length 3.81)
					(name "B34_L12N_MRCC_W4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "79"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 -50.8 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "80"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(symbol "XEM7310_1_2_1"
				(rectangle
					(start -24.13 52.07)
					(end 24.13 -52.07)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
				(pin power_in line
					(at -27.94 49.53 0)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "81"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 49.53 180)
					(length 3.81)
					(name "+3.3VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "82"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 46.99 0)
					(length 3.81)
					(name "+VCCBATT"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "83"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 46.99 180)
					(length 3.81)
					(name "+3.3VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "84"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -27.94 44.45 0)
					(length 3.81)
					(name "FPGA_TCK_V12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "85"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 44.45 180)
					(length 3.81)
					(name "+3.3VDD"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "86"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -27.94 41.91 0)
					(length 3.81)
					(name "FPGA_TMS_T13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "87"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin output line
					(at 27.94 41.91 180)
					(length 3.81)
					(name "FPGA_TDO_U13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "88"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -27.94 39.37 0)
					(length 3.81)
					(name "FPGA_TDI_R13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "89"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 39.37 180)
					(length 3.81)
					(name "B35_IO0_F4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "90"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin input line
					(at -27.94 36.83 0)
					(length 3.81)
					(name "L7N_SYS_CLK_AB12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "91"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 36.83 180)
					(length 3.81)
					(name "B35_IO25_L6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "92"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 34.29 0)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "93"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 34.29 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "94"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 31.75 0)
					(length 3.81)
					(name "B35_L21P_DQS_P5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "95"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 31.75 180)
					(length 3.81)
					(name "B35_L24P_P6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "96"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 29.21 0)
					(length 3.81)
					(name "B35_L21N_DQS_P4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "97"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 29.21 180)
					(length 3.81)
					(name "B35_L24N_N5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "98"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 26.67 0)
					(length 3.81)
					(name "B35_L19P_N4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "99"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 26.67 180)
					(length 3.81)
					(name "B35_L22P_P2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "100"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 24.13 0)
					(length 3.81)
					(name "B35_L19N_VREF_N3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "101"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 24.13 180)
					(length 3.81)
					(name "B35_L22N_N2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "102"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 21.59 0)
					(length 3.81)
					(name "B35_L18P_L5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "103"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 21.59 180)
					(length 3.81)
					(name "B35_L20P_R1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "104"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 19.05 0)
					(length 3.81)
					(name "B35_L18N_L4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "105"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 19.05 180)
					(length 3.81)
					(name "B35_L20N_P1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "106"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 16.51 0)
					(length 3.81)
					(name "B35_L23P_M6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "107"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 16.51 180)
					(length 3.81)
					(name "B35_L16P_M3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "108"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 13.97 0)
					(length 3.81)
					(name "B35_L23N_M5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "109"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 13.97 180)
					(length 3.81)
					(name "B35_L16N_M2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "110"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 11.43 0)
					(length 3.81)
					(name "B35_L15P_DQS_M1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "111"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 11.43 180)
					(length 3.81)
					(name "B35_L17P_K6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "112"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 8.89 0)
					(length 3.81)
					(name "B35_L15N_DQS_L1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "113"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 8.89 180)
					(length 3.81)
					(name "B35_L17N_J6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "114"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 6.35 0)
					(length 3.81)
					(name "VCCO_35"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "115"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 6.35 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "116"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 3.81 0)
					(length 3.81)
					(name "B35_L9P_DQS_K2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "117"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 3.81 180)
					(length 3.81)
					(name "B35_L14P_SRCC_L3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "118"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 1.27 0)
					(length 3.81)
					(name "B35_L9N_DQS_J2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "119"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 1.27 180)
					(length 3.81)
					(name "B35_L14N_SRCC_K3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "120"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -1.27 0)
					(length 3.81)
					(name "B35_L7P_K1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "121"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -1.27 180)
					(length 3.81)
					(name "B35_L10P_J5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "122"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -3.81 0)
					(length 3.81)
					(name "B35_L7N_J1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "123"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -3.81 180)
					(length 3.81)
					(name "B35_L10N_H5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "124"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -6.35 0)
					(length 3.81)
					(name "B35_L11P_SRCC_H3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "125"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -6.35 180)
					(length 3.81)
					(name "B35_L8P_H2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "126"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -8.89 0)
					(length 3.81)
					(name "B35_L11N_SRCC_G3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "127"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -8.89 180)
					(length 3.81)
					(name "B35_L8N_G2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "128"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -11.43 0)
					(length 3.81)
					(name "B35_L4P_E2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "129"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -11.43 180)
					(length 3.81)
					(name "B35_L5P_G1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "130"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -13.97 0)
					(length 3.81)
					(name "B35_L4N_D2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "131"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -13.97 180)
					(length 3.81)
					(name "B35_L5N_F1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "132"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -16.51 0)
					(length 3.81)
					(name "B35_L6P_F3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "133"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -16.51 180)
					(length 3.81)
					(name "B35_L3P_DQS_E1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "134"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at -27.94 -19.05 0)
					(length 3.81)
					(name "VCCO_35"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "135"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 -19.05 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "136"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -21.59 0)
					(length 3.81)
					(name "B35_L6N_VREF_E3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "137"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -21.59 180)
					(length 3.81)
					(name "B35_L3N_DQS_D1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "138"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -24.13 0)
					(length 3.81)
					(name "B35_L1P_B1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "139"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -24.13 180)
					(length 3.81)
					(name "B35_L2P_C2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "140"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -26.67 0)
					(length 3.81)
					(name "B35_L1N_A1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "141"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -26.67 180)
					(length 3.81)
					(name "B35_L2N_B2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "142"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -29.21 0)
					(length 3.81)
					(name "B35_L13P_MRCC_K4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "143"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -29.21 180)
					(length 3.81)
					(name "B13_L14P_SRCC_U15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "144"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -31.75 0)
					(length 3.81)
					(name "B35_L13N_MRCC_J4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "145"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -31.75 180)
					(length 3.81)
					(name "B13_L14N_SRCC_V15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "146"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -34.29 0)
					(length 3.81)
					(name "B13_L17P_T16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "147"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -34.29 180)
					(length 3.81)
					(name "B13_L15P_DQS_T14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "148"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -36.83 0)
					(length 3.81)
					(name "B13_L17N_U16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "149"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -36.83 180)
					(length 3.81)
					(name "B13_L15N_DQS_T15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "150"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -39.37 0)
					(length 3.81)
					(name "B13_L13P_MRCC_V13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "151"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -39.37 180)
					(length 3.81)
					(name "B13_L6P_W14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "152"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -41.91 0)
					(length 3.81)
					(name "B13_L13N_MRCC_V14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "153"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -41.91 180)
					(length 3.81)
					(name "B13_L6N_VREF_Y14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "154"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -44.45 0)
					(length 3.81)
					(name "B13_L11P_SRCC_Y11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "155"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at 27.94 -44.45 180)
					(length 3.81)
					(name "B13_L11N_SRCC_Y12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "156"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -46.99 0)
					(length 3.81)
					(name "B35_L12P_MRCC_H4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "157"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 -46.99 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "158"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin bidirectional line
					(at -27.94 -49.53 0)
					(length 3.81)
					(name "B35_L12N_MRCC_G4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "159"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin power_in line
					(at 27.94 -49.53 180)
					(length 3.81)
					(name "GND"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "160"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:+3.3V"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "+3.3V"
				(at 0 3.556 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"+3.3V\""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "+3.3V_0_1"
				(polyline
					(pts
						(xy -0.762 1.27) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 2.54) (xy 0.762 1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
				(polyline
					(pts
						(xy 0 0) (xy 0 2.54)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "+3.3V_1_1"
				(pin power_in line
					(at 0 0 90)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "power:GND"
			(power global)
			(pin_numbers
				(hide yes)
			)
			(pin_names
				(offset 0)
				(hide yes)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "#PWR"
				(at 0 -6.35 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "GND"
				(at 0 -3.81 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" ""
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "ki_keywords" "global power"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "GND_0_1"
				(polyline
					(pts
						(xy 0 0) (xy 0 -1.27) (xy 1.27 -1.27) (xy 0 -2.54) (xy -1.27 -1.27) (xy 0 -1.27)
					)
					(stroke
						(width 0)
						(type default)
					)
					(fill
						(type none)
					)
				)
			)
			(symbol "GND_1_1"
				(pin power_in line
					(at 0 0 270)
					(length 0)
					(name ""
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
		(symbol "quack_main:FCS8-20-01-L-S-A-TR"
			(pin_names
				(offset 1.016)
			)
			(exclude_from_sim no)
			(in_bom yes)
			(on_board yes)
			(in_pos_files yes)
			(duplicate_pin_numbers_are_jumpers no)
			(property "Reference" "J"
				(at 0 30.48 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Value" "FCS8-20-01-L-S-A-TR"
				(at 0 27.94 0)
				(show_name no)
				(do_not_autoplace no)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
				(at 0 0 0)
				(show_name no)
				(do_not_autoplace no)
				(hide yes)
				(effects
					(font
						(size 1.27 1.27)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_0_1"
				(rectangle
					(start -2.54 25.4)
					(end 2.54 -31.75)
					(stroke
						(width 0.254)
						(type default)
					)
					(fill
						(type background)
					)
				)
			)
			(symbol "FCS8-20-01-L-S-A-TR_1_1"
				(pin passive line
					(at 5.08 22.86 180)
					(length 2.54)
					(name "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "1"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 20.32 180)
					(length 2.54)
					(name "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "2"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 17.78 180)
					(length 2.54)
					(name "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "3"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 15.24 180)
					(length 2.54)
					(name "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "4"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 12.7 180)
					(length 2.54)
					(name "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "5"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 10.16 180)
					(length 2.54)
					(name "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "6"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 7.62 180)
					(length 2.54)
					(name "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "7"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 5.08 180)
					(length 2.54)
					(name "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "8"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 2.54 180)
					(length 2.54)
					(name "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "9"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 0 180)
					(length 2.54)
					(name "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "10"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -2.54 180)
					(length 2.54)
					(name "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "11"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -5.08 180)
					(length 2.54)
					(name "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "12"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -7.62 180)
					(length 2.54)
					(name "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "13"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -10.16 180)
					(length 2.54)
					(name "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "14"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -12.7 180)
					(length 2.54)
					(name "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "15"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -15.24 180)
					(length 2.54)
					(name "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "16"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -17.78 180)
					(length 2.54)
					(name "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "17"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -20.32 180)
					(length 2.54)
					(name "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "18"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -22.86 180)
					(length 2.54)
					(name "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "19"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -25.4 180)
					(length 2.54)
					(name "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "20"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
				(pin passive line
					(at 5.08 -29.21 180)
					(length 2.54)
					(name "S"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
					(number "21"
						(effects
							(font
								(size 1.27 1.27)
							)
						)
					)
				)
			)
			(embedded_fonts no)
		)
	)
	(junction
		(at 90.17 50.8)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "109801d3-375e-48af-83a7-22d0f36f0b06")
	)
	(junction
		(at 149.86 149.86)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "48f98b96-5510-47fb-8856-7bb830f72e51")
	)
	(junction
		(at 242.57 149.86)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "5f7c5ad2-6397-4d7b-8485-fe730bb22ade")
	)
	(junction
		(at 90.17 53.34)
		(diameter 0)
		(color 0 0 0 0)
		(uuid "f5f0661a-32e4-4ef6-a4fb-e55e49ba5fdd")
	)
	(no_connect
		(at 148.59 63.5)
		(uuid "0769fccd-43f7-440c-8777-cf779f4a10ef")
	)
	(no_connect
		(at 241.3 63.5)
		(uuid "098511f3-5488-4c0d-94fa-975c36288b5f")
	)
	(no_connect
		(at 148.59 53.34)
		(uuid "147add4f-331c-4db6-aec5-9f7f4e40edc2")
	)
	(no_connect
		(at 134.62 177.8)
		(uuid "1508d8c4-02be-4a92-8775-cb40a66ca799")
	)
	(no_connect
		(at 248.92 177.8)
		(uuid "1655d614-1ec0-439c-8137-024c6cb086f8")
	)
	(no_connect
		(at 241.3 58.42)
		(uuid "19aac25f-8b8c-416c-b128-1b007233f737")
	)
	(no_connect
		(at 241.3 144.78)
		(uuid "1a310a19-614f-4069-a0da-5f893a9c05ad")
	)
	(no_connect
		(at 248.92 175.26)
		(uuid "1b77839d-d7ad-4b89-9653-8bbef98dee07")
	)
	(no_connect
		(at 172.72 177.8)
		(uuid "226dd3ae-a6e0-4fc6-bcc5-8dd23bac3f48")
	)
	(no_connect
		(at 148.59 55.88)
		(uuid "346fe092-9ab4-478d-9a60-08fff8b04104")
	)
	(no_connect
		(at 185.42 55.88)
		(uuid "390e6962-84a7-4add-a14c-5a0bf2a88309")
	)
	(no_connect
		(at 148.59 93.98)
		(uuid "3c6424e6-fd79-49b2-aeee-4232d5037157")
	)
	(no_connect
		(at 92.71 149.86)
		(uuid "485ba787-c347-46b5-afc3-c71399898c2f")
	)
	(no_connect
		(at 185.42 76.2)
		(uuid "4b6fb26e-36df-4b80-9d75-a9a8f84425fa")
	)
	(no_connect
		(at 148.59 58.42)
		(uuid "4dad69ef-62a8-4c1a-aee6-e206d0db98cd")
	)
	(no_connect
		(at 241.3 142.24)
		(uuid "4e6def78-d5bc-4542-b065-9b8125a62020")
	)
	(no_connect
		(at 210.82 177.8)
		(uuid "530516f9-b6a5-4f0c-8c45-8b75b2b3eec2")
	)
	(no_connect
		(at 148.59 114.3)
		(uuid "54eff59a-6158-4a1a-a2d1-5d51ed813fd3")
	)
	(no_connect
		(at 185.42 53.34)
		(uuid "5d10cee0-7046-49ba-8b7d-fe56225eb52c")
	)
	(no_connect
		(at 134.62 175.26)
		(uuid "67a1a6b1-0fb6-4c54-a701-8d2a42f8fee2")
	)
	(no_connect
		(at 92.71 58.42)
		(uuid "6b12f856-3eb6-4f16-8ea9-420b79e9ccbb")
	)
	(no_connect
		(at 210.82 175.26)
		(uuid "6c685dd2-2c6a-43fc-b68e-edafaa664395")
	)
	(no_connect
		(at 185.42 63.5)
		(uuid "710ead82-3a1c-4c97-99aa-a208fb375682")
	)
	(no_connect
		(at 92.71 66.04)
		(uuid "7b1f58eb-1411-4554-b0c4-3d4e504b6c6c")
	)
	(no_connect
		(at 148.59 119.38)
		(uuid "7f3b3501-ac77-46b2-9a9f-6c53ee814b9e")
	)
	(no_connect
		(at 287.02 175.26)
		(uuid "8b76a45e-0d48-4660-9621-d64c2ef173ea")
	)
	(no_connect
		(at 148.59 76.2)
		(uuid "90b8faab-7d2b-4bd4-afd6-dc21eb6ef843")
	)
	(no_connect
		(at 172.72 175.26)
		(uuid "99d5727c-b478-462e-89b4-c378b57916f3")
	)
	(no_connect
		(at 325.12 175.26)
		(uuid "a25ce2af-2318-42c5-ad46-fb34c639071b")
	)
	(no_connect
		(at 185.42 58.42)
		(uuid "a78e388a-d2f4-4e1b-b599-c93a3a777234")
	)
	(no_connect
		(at 241.3 50.8)
		(uuid "b41c7bdb-66c7-4271-82ab-cd56c34b38ec")
	)
	(no_connect
		(at 96.52 175.26)
		(uuid "bb395725-03dc-46b2-bd02-08a407a9c4c6")
	)
	(no_connect
		(at 92.71 63.5)
		(uuid "c3726a0f-e583-4aa7-8aaf-df2196adcbe4")
	)
	(no_connect
		(at 241.3 60.96)
		(uuid "ccb7f7c8-fd88-4f0a-b1f5-9bc584c5c5b1")
	)
	(no_connect
		(at 72.39 186.69)
		(uuid "cde5b2ad-4437-4d1a-98e8-ae859af65e7a")
	)
	(no_connect
		(at 241.3 53.34)
		(uuid "d1819872-83e8-4c31-8f1c-375f01f9325a")
	)
	(no_connect
		(at 185.42 93.98)
		(uuid "d66f2b4a-1f4c-4bfc-9625-158baba5b2f0")
	)
	(no_connect
		(at 325.12 177.8)
		(uuid "e4118e96-bd5c-4c9d-b702-f7463eca00eb")
	)
	(no_connect
		(at 148.59 60.96)
		(uuid "e67418de-18f6-41a7-a982-6f05ccefe987")
	)
	(no_connect
		(at 96.52 177.8)
		(uuid "ec7d68fd-5dd0-41cd-bb25-02e0c12fe4d7")
	)
	(no_connect
		(at 241.3 55.88)
		(uuid "ed6aa755-63b8-4c80-a610-d843d4c210bd")
	)
	(no_connect
		(at 92.71 60.96)
		(uuid "eea73861-c8de-4b1f-8c02-0185d6d73b8d")
	)
	(no_connect
		(at 185.42 119.38)
		(uuid "f2d7f5f6-5a62-4c2f-838f-b8290a8190f6")
	)
	(no_connect
		(at 287.02 177.8)
		(uuid "f5d184ac-bf2b-4acc-b78d-c843ba59ae3f")
	)
	(no_connect
		(at 185.42 60.96)
		(uuid "f72fa67b-6e18-4426-8a11-3dbcc3b2c68b")
	)
	(no_connect
		(at 185.42 121.92)
		(uuid "fcd77110-d020-4575-9ac5-ecade681e27b")
	)
	(wire
		(pts
			(xy 241.3 73.66) (xy 250.19 73.66)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "017fe0aa-c97a-408b-8196-0131cea3bb49")
	)
	(wire
		(pts
			(xy 176.53 144.78) (xy 185.42 144.78)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "03496cfe-8ba0-48bc-8f9c-bca463539ad8")
	)
	(wire
		(pts
			(xy 176.53 134.62) (xy 185.42 134.62)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "045ae8a8-6591-4e2a-82b7-266edbbfcfcf")
	)
	(wire
		(pts
			(xy 241.3 139.7) (xy 250.19 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "057d0760-be5c-41a4-a8d8-631d70cc5ea5")
	)
	(wire
		(pts
			(xy 148.59 68.58) (xy 157.48 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0773b1ee-355e-4092-b3b6-977611e3e960")
	)
	(wire
		(pts
			(xy 90.17 55.88) (xy 90.17 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "08d30f04-1327-4f8e-8832-3d50b8215f73")
	)
	(wire
		(pts
			(xy 241.3 129.54) (xy 250.19 129.54)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0bcf8af5-eb24-4d48-aac5-f48b5f3ca0e3")
	)
	(wire
		(pts
			(xy 148.59 127) (xy 157.48 127)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "0d2ca4b9-bd6c-43ca-8778-62a7e9efa3da")
	)
	(wire
		(pts
			(xy 148.59 124.46) (xy 157.48 124.46)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "110c823f-0a18-4e48-8084-c8a901fa0157")
	)
	(wire
		(pts
			(xy 83.82 121.92) (xy 92.71 121.92)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "126b5e68-1f03-4f87-b662-9e73a88c0a01")
	)
	(wire
		(pts
			(xy 148.59 83.82) (xy 157.48 83.82)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "14090c15-1b35-4a8e-a047-fbf63ef84208")
	)
	(wire
		(pts
			(xy 241.3 109.22) (xy 250.19 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "14b79c52-5f07-4708-aca4-3cabbea86169")
	)
	(wire
		(pts
			(xy 148.59 137.16) (xy 157.48 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "15f0e90a-1114-4610-8a3e-db74d05d7ecd")
	)
	(wire
		(pts
			(xy 83.82 71.12) (xy 92.71 71.12)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1825684d-9cf9-489e-ac1e-8a30c121c927")
	)
	(wire
		(pts
			(xy 83.82 99.06) (xy 92.71 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "189955bb-f71b-496a-ab38-f6ce6619df7d")
	)
	(wire
		(pts
			(xy 176.53 83.82) (xy 185.42 83.82)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "19e96d65-4e62-4d96-bc70-20a393249213")
	)
	(wire
		(pts
			(xy 241.3 76.2) (xy 250.19 76.2)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1adcac79-8689-43da-8a17-970c5817618c")
	)
	(wire
		(pts
			(xy 241.3 86.36) (xy 250.19 86.36)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1b4996b2-d667-4745-bcbc-0fca6f3b3eae")
	)
	(wire
		(pts
			(xy 83.82 116.84) (xy 92.71 116.84)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1ecb064c-ef71-4716-bc7a-41062b50dacc")
	)
	(wire
		(pts
			(xy 83.82 127) (xy 92.71 127)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1ee48ced-1fa7-4b61-96d2-712bba676694")
	)
	(wire
		(pts
			(xy 241.3 88.9) (xy 250.19 88.9)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1efbe862-6890-4e02-bf13-3da244f3cf33")
	)
	(wire
		(pts
			(xy 57.15 204.47) (xy 60.96 204.47)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "1efd431c-3ea4-4671-b5a8-d3804bcaa33f")
	)
	(wire
		(pts
			(xy 148.59 116.84) (xy 157.48 116.84)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "20917833-878d-4070-a9ef-63b398ee1544")
	)
	(wire
		(pts
			(xy 241.3 114.3) (xy 250.19 114.3)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "223bff69-20c5-4539-a8bb-e58339f1d6ed")
	)
	(wire
		(pts
			(xy 148.59 134.62) (xy 157.48 134.62)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2321f3e9-87e7-45fb-961b-be55dc18c0e3")
	)
	(wire
		(pts
			(xy 148.59 132.08) (xy 157.48 132.08)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "25f13454-a6e5-4d1d-939a-81a0ef76da5e")
	)
	(wire
		(pts
			(xy 176.53 124.46) (xy 185.42 124.46)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2a200d63-e657-40d1-b1bb-111da542ebe2")
	)
	(wire
		(pts
			(xy 176.53 99.06) (xy 185.42 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2a45c2e6-f3c9-4b83-a726-f766fd7dfee9")
	)
	(wire
		(pts
			(xy 92.71 55.88) (xy 90.17 55.88)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2c95c54c-5f23-40a4-9fb5-fdec82ddfd3b")
	)
	(wire
		(pts
			(xy 83.82 86.36) (xy 92.71 86.36)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2e6ef9ea-594c-494b-8362-61e45cc9b885")
	)
	(wire
		(pts
			(xy 176.53 96.52) (xy 185.42 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2f00860f-ef5d-47db-a28c-1ae831b94a1b")
	)
	(wire
		(pts
			(xy 241.3 83.82) (xy 250.19 83.82)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "2fbf9e7a-c558-45cb-b2cf-a6b0858a692a")
	)
	(wire
		(pts
			(xy 241.3 134.62) (xy 250.19 134.62)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "31b21b67-77b4-41b3-8a65-6eaf188250e8")
	)
	(wire
		(pts
			(xy 83.82 132.08) (xy 92.71 132.08)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "32161ac7-f5a3-4f39-9217-d52c49814d01")
	)
	(wire
		(pts
			(xy 176.53 73.66) (xy 185.42 73.66)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "330a3350-d372-496e-ac61-14d0d1486253")
	)
	(wire
		(pts
			(xy 90.17 53.34) (xy 90.17 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "35098325-bdf5-429a-8b44-41c6a4ab801a")
	)
	(wire
		(pts
			(xy 176.53 142.24) (xy 185.42 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "370d5914-b7f3-41e6-849e-27f405ed2bf4")
	)
	(wire
		(pts
			(xy 176.53 129.54) (xy 185.42 129.54)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "37b2ef6c-3acf-4ca1-928e-5848416b1130")
	)
	(wire
		(pts
			(xy 148.59 86.36) (xy 157.48 86.36)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3b00e832-013d-4195-ae82-1505f7691e34")
	)
	(wire
		(pts
			(xy 157.48 66.04) (xy 148.59 66.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3e81bf74-823d-462c-93b1-01d19f898782")
	)
	(wire
		(pts
			(xy 148.59 121.92) (xy 157.48 121.92)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "3e8449fd-c92a-43ba-8712-0313274e7c47")
	)
	(wire
		(pts
			(xy 176.53 101.6) (xy 185.42 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "423d9213-ad39-41ca-8349-3de517028e64")
	)
	(wire
		(pts
			(xy 176.53 91.44) (xy 185.42 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "425da74a-3a95-46fe-8441-8f1d9b56ee5b")
	)
	(wire
		(pts
			(xy 83.82 81.28) (xy 92.71 81.28)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "44252301-544a-43cb-b7a4-b1fbbeb718ef")
	)
	(wire
		(pts
			(xy 176.53 109.22) (xy 185.42 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "44caa147-a251-4401-8d2b-e0a550a070c3")
	)
	(wire
		(pts
			(xy 241.3 68.58) (xy 250.19 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4577067b-0b14-48a0-840b-b89b9c5411a6")
	)
	(wire
		(pts
			(xy 83.82 76.2) (xy 92.71 76.2)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "459fd948-6944-4d4e-8bd1-ba149afa72d9")
	)
	(wire
		(pts
			(xy 176.53 139.7) (xy 185.42 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4682f932-773a-441e-bd14-5487aa0a189d")
	)
	(wire
		(pts
			(xy 148.59 101.6) (xy 157.48 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4bacd2b0-97b8-4b28-93b7-79004097f3ad")
	)
	(wire
		(pts
			(xy 148.59 147.32) (xy 149.86 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "4d746458-060f-414c-b3b8-e63aa680a8b3")
	)
	(wire
		(pts
			(xy 176.53 149.86) (xy 185.42 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5017e3c7-b987-4e56-89d4-db0efca4a782")
	)
	(wire
		(pts
			(xy 241.3 124.46) (xy 250.19 124.46)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "525a9a5e-bc83-4300-9b8e-f396b8cef475")
	)
	(wire
		(pts
			(xy 176.53 68.58) (xy 185.42 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "5709dd93-6094-4316-805d-cc1f40e64de5")
	)
	(wire
		(pts
			(xy 241.3 81.28) (xy 250.19 81.28)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "584e3570-8910-4bde-aa74-a27db7e3295b")
	)
	(wire
		(pts
			(xy 241.3 91.44) (xy 250.19 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "59484d42-5a4f-4fc8-a4fa-53432777a6c9")
	)
	(wire
		(pts
			(xy 241.3 121.92) (xy 250.19 121.92)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6073b868-1d54-466a-a889-f5da88424650")
	)
	(wire
		(pts
			(xy 83.82 106.68) (xy 92.71 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6292c79b-ae71-44ab-ae7a-cf6b356638fb")
	)
	(wire
		(pts
			(xy 176.53 127) (xy 185.42 127)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "62a975bb-15d2-4997-ac3a-6b2276795ae8")
	)
	(wire
		(pts
			(xy 241.3 147.32) (xy 242.57 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "65110a8e-0d13-455a-9c83-8b3b875d474e")
	)
	(wire
		(pts
			(xy 83.82 91.44) (xy 92.71 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6640704a-6097-4743-9840-18c9fc4b9019")
	)
	(wire
		(pts
			(xy 148.59 99.06) (xy 157.48 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "69948903-7fb7-48b9-85c8-cf7027494d3e")
	)
	(wire
		(pts
			(xy 241.3 137.16) (xy 250.19 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "69bf11c7-d040-493f-a1b2-797d3a031a3a")
	)
	(wire
		(pts
			(xy 176.53 50.8) (xy 185.42 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6b7195f8-7ede-4904-845e-23be4a7130f1")
	)
	(wire
		(pts
			(xy 83.82 111.76) (xy 92.71 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "6f659074-744e-4be1-86ed-7b5d6ff25be8")
	)
	(wire
		(pts
			(xy 176.53 111.76) (xy 185.42 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "72844572-704e-46a5-944f-86359dae909d")
	)
	(wire
		(pts
			(xy 250.19 93.98) (xy 241.3 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "72f6dbb9-0396-4402-82f2-861a7ff9c3bd")
	)
	(wire
		(pts
			(xy 242.57 147.32) (xy 242.57 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "755119e8-0296-442d-9c0a-45fdaa1535c2")
	)
	(wire
		(pts
			(xy 250.19 119.38) (xy 241.3 119.38)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "76b685d8-353b-419e-8c73-85f86b822c09")
	)
	(wire
		(pts
			(xy 83.82 78.74) (xy 92.71 78.74)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7807c156-00e8-48ec-bdce-e5279893f030")
	)
	(wire
		(pts
			(xy 241.3 96.52) (xy 250.19 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7949d292-a0fa-4bf0-b68b-62ba6b49f038")
	)
	(wire
		(pts
			(xy 176.53 137.16) (xy 185.42 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7bfdb52c-265a-4b37-b0cd-49af8765e0a8")
	)
	(wire
		(pts
			(xy 148.59 109.22) (xy 157.48 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7c39a6cc-b2c6-4ea3-bafe-75a04fe9aedb")
	)
	(wire
		(pts
			(xy 148.59 73.66) (xy 157.48 73.66)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "7d721a20-93ed-4470-8bf6-1a3c4702e120")
	)
	(wire
		(pts
			(xy 148.59 88.9) (xy 157.48 88.9)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "80c5102b-7764-4efa-a4e2-3247da9d1913")
	)
	(wire
		(pts
			(xy 241.3 149.86) (xy 242.57 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "811be289-ecff-43a3-81ea-521f78c70966")
	)
	(wire
		(pts
			(xy 83.82 142.24) (xy 92.71 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "841319aa-98fe-4922-a9c9-f3252eb044f6")
	)
	(wire
		(pts
			(xy 90.17 50.8) (xy 92.71 50.8)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "841928dc-a1d0-401d-a673-a68de37cdc30")
	)
	(wire
		(pts
			(xy 83.82 114.3) (xy 92.71 114.3)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "85f7b2b3-d24f-4554-bc41-8b761a6c0ee4")
	)
	(wire
		(pts
			(xy 83.82 137.16) (xy 92.71 137.16)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8614a104-8c02-48f5-ae2d-a711d78d2f66")
	)
	(wire
		(pts
			(xy 83.82 101.6) (xy 92.71 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "87372a3b-3223-4752-b8d7-3e63f1fc00e5")
	)
	(wire
		(pts
			(xy 176.53 86.36) (xy 185.42 86.36)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "89eeaab1-b7e1-48ec-b2d5-3d9e392d2cd3")
	)
	(wire
		(pts
			(xy 83.82 129.54) (xy 92.71 129.54)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8a984e7d-f6d3-480e-ae31-b101cb415af9")
	)
	(wire
		(pts
			(xy 83.82 109.22) (xy 92.71 109.22)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "8d1d1bc0-322d-4bed-b89d-42de5302d8fc")
	)
	(wire
		(pts
			(xy 148.59 129.54) (xy 157.48 129.54)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "922199b2-1e83-4496-b5d7-35dae05a784d")
	)
	(wire
		(pts
			(xy 148.59 91.44) (xy 157.48 91.44)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "92f754cb-2d1e-4454-be0a-4b13123609ef")
	)
	(wire
		(pts
			(xy 83.82 144.78) (xy 92.71 144.78)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "94a08328-0854-4c16-9fcd-268bb93f7056")
	)
	(wire
		(pts
			(xy 241.3 111.76) (xy 250.19 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "95a703d9-bbd1-4820-95c8-9733771852c0")
	)
	(wire
		(pts
			(xy 83.82 68.58) (xy 92.71 68.58)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "95b36a1b-250b-4d58-a2d3-1824746b5bb0")
	)
	(wire
		(pts
			(xy 176.53 116.84) (xy 185.42 116.84)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "96e7fd7f-8887-4cad-9513-5a604422246d")
	)
	(wire
		(pts
			(xy 176.53 147.32) (xy 185.42 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "9845c32e-e3f9-44c3-881b-593780604cb9")
	)
	(wire
		(pts
			(xy 241.3 99.06) (xy 250.19 99.06)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a36ed17e-b508-44c9-9d9d-dc0878b65d71")
	)
	(wire
		(pts
			(xy 241.3 106.68) (xy 250.19 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a53fa3d6-3fad-428d-9d18-9477385a4cc5")
	)
	(wire
		(pts
			(xy 83.82 96.52) (xy 92.71 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a616b3ef-da12-4a45-9f75-12831b3d8294")
	)
	(wire
		(pts
			(xy 148.59 104.14) (xy 157.48 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a7f5103f-3506-4e65-8c7c-6ff396304af5")
	)
	(wire
		(pts
			(xy 176.53 132.08) (xy 185.42 132.08)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "a9836e6b-9488-4d24-bfae-aa0955886313")
	)
	(wire
		(pts
			(xy 176.53 88.9) (xy 185.42 88.9)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "aa49e4a7-6714-4375-8121-33e9d2a391d5")
	)
	(wire
		(pts
			(xy 83.82 104.14) (xy 92.71 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ab8dfa30-8cbc-4a8b-a1cf-7c4f34dd8f1a")
	)
	(wire
		(pts
			(xy 176.53 106.68) (xy 185.42 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "adaacc6d-e3b3-40c9-a330-039b5b34f715")
	)
	(wire
		(pts
			(xy 148.59 106.68) (xy 157.48 106.68)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b26bb1f9-2657-4cbe-be6c-becf2f97cf98")
	)
	(wire
		(pts
			(xy 83.82 124.46) (xy 92.71 124.46)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b49e4587-1986-46f2-aa53-a9476fb5b061")
	)
	(wire
		(pts
			(xy 148.59 78.74) (xy 157.48 78.74)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b5c02886-5298-4891-b171-1f68bc7bde27")
	)
	(wire
		(pts
			(xy 241.3 78.74) (xy 250.19 78.74)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b7c43ee2-ce5a-430a-988c-9ebcfcbfc81b")
	)
	(wire
		(pts
			(xy 241.3 101.6) (xy 250.19 101.6)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "b9969724-a372-4794-9aa2-b5099fe26e60")
	)
	(wire
		(pts
			(xy 83.82 147.32) (xy 92.71 147.32)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "bd70aab8-b0b4-4cc9-9685-9acfdcd66356")
	)
	(wire
		(pts
			(xy 176.53 78.74) (xy 185.42 78.74)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c0a523fc-c47c-4b19-ae19-8c6daeb50929")
	)
	(wire
		(pts
			(xy 241.3 132.08) (xy 250.19 132.08)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c37bf5df-e841-49f3-9341-fe1692d0c295")
	)
	(wire
		(pts
			(xy 148.59 96.52) (xy 157.48 96.52)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "c6045f51-26dd-4b40-924c-c82fbcf62218")
	)
	(wire
		(pts
			(xy 148.59 144.78) (xy 157.48 144.78)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ca2ee13a-0b81-4583-a99a-5ed2f20be172")
	)
	(wire
		(pts
			(xy 83.82 93.98) (xy 92.71 93.98)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cc1e26ac-992e-4abb-921c-6982fd81617f")
	)
	(wire
		(pts
			(xy 241.3 71.12) (xy 250.19 71.12)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "cc94085b-f17e-4bd4-82f7-efcec60585da")
	)
	(wire
		(pts
			(xy 83.82 119.38) (xy 92.71 119.38)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d3c47ab8-17f9-43a0-bff2-9e4ec9fa3ce9")
	)
	(wire
		(pts
			(xy 83.82 83.82) (xy 92.71 83.82)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d3c6c650-6446-44f5-bc2e-378bd2a8dd8e")
	)
	(wire
		(pts
			(xy 176.53 66.04) (xy 185.42 66.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d5d6d5a2-6581-4684-9558-a525d7a6b7e4")
	)
	(wire
		(pts
			(xy 90.17 53.34) (xy 92.71 53.34)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "d8f607e0-fe6f-4c93-ba23-7c2da4ff29d7")
	)
	(wire
		(pts
			(xy 148.59 81.28) (xy 157.48 81.28)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "db0d9d87-45b9-43bc-8f59-54c3ce3cc394")
	)
	(wire
		(pts
			(xy 83.82 73.66) (xy 92.71 73.66)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "db519468-706b-4756-ad86-1690da5b4607")
	)
	(wire
		(pts
			(xy 176.53 71.12) (xy 185.42 71.12)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "dc6bf36d-88bc-4a59-9f8a-65f82e12e732")
	)
	(wire
		(pts
			(xy 83.82 139.7) (xy 92.71 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "de1eea74-f0a9-4ce8-a75d-d7a720d45a3a")
	)
	(wire
		(pts
			(xy 148.59 139.7) (xy 157.48 139.7)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e231c65c-6702-4e15-b728-c534377a449c")
	)
	(wire
		(pts
			(xy 148.59 71.12) (xy 157.48 71.12)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e43b7821-64e3-4b0d-8019-d86736e4c3e0")
	)
	(wire
		(pts
			(xy 241.3 104.14) (xy 250.19 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e4cc8766-b48a-433d-98ba-b8e94e69cc79")
	)
	(wire
		(pts
			(xy 250.19 66.04) (xy 241.3 66.04)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e758471b-38ad-4cd7-b73f-01b9e75e44f3")
	)
	(wire
		(pts
			(xy 83.82 134.62) (xy 92.71 134.62)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "e8461420-c65f-4f6c-9a34-bca25800e17c")
	)
	(wire
		(pts
			(xy 148.59 149.86) (xy 149.86 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "ea65b087-b09a-449d-8bc6-74251ecc813c")
	)
	(wire
		(pts
			(xy 149.86 147.32) (xy 149.86 149.86)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "edb56fd3-ea7e-4063-8804-d773fb86e024")
	)
	(wire
		(pts
			(xy 83.82 88.9) (xy 92.71 88.9)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "efce2102-d0af-4533-9da2-f5f0c2aab20d")
	)
	(wire
		(pts
			(xy 148.59 111.76) (xy 157.48 111.76)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f006b384-8fae-46f8-9819-975539dd33e2")
	)
	(wire
		(pts
			(xy 241.3 127) (xy 250.19 127)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f3693758-7a64-496a-80f9-64e5a60c257e")
	)
	(wire
		(pts
			(xy 148.59 142.24) (xy 157.48 142.24)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f44a6235-62b7-4202-a705-771197423c11")
	)
	(wire
		(pts
			(xy 176.53 81.28) (xy 185.42 81.28)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f47f42b8-2b4e-4e31-a45d-81b4f6e3a843")
	)
	(wire
		(pts
			(xy 241.3 116.84) (xy 250.19 116.84)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f67660ff-b213-4349-b313-19086128984b")
	)
	(wire
		(pts
			(xy 176.53 104.14) (xy 185.42 104.14)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "f92c8726-1d3c-48a0-b1c2-2e9edcb38f67")
	)
	(wire
		(pts
			(xy 176.53 114.3) (xy 185.42 114.3)
		)
		(stroke
			(width 0)
			(type default)
		)
		(uuid "fb3acc33-9506-49df-ad84-ae17a2f87202")
	)
	(label "35_L14P"
		(at 241.3 96.52 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "00db418a-65b8-45f4-9a72-9e551022f7e6")
	)
	(label "35_L6P"
		(at 248.92 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "02256bef-0c27-413e-b7c7-2866c610ba43")
	)
	(label "35_L23P"
		(at 325.12 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "03819eab-91f1-4401-b91f-14abadf28993")
	)
	(label "34_L2N"
		(at 92.71 114.3 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "04adeb8c-ed0c-47bd-9108-cca169741cea")
	)
	(label "34_L18N"
		(at 134.62 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0700435a-dda9-4156-85db-fcdc60d5aa1f")
	)
	(label "35_L7N"
		(at 287.02 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "081fd1ba-23c6-4418-974a-9a63dda47f86")
	)
	(label "35_L3N"
		(at 241.3 121.92 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0903ec06-8037-4101-a3e7-b9be33215bfb")
	)
	(label "35_L10N"
		(at 241.3 104.14 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0a75e732-22b1-4f0f-b1ff-1c03653695c8")
	)
	(label "35_L8P"
		(at 241.3 106.68 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0abdad2c-89fd-4144-a34d-4194a70e0007")
	)
	(label "35_L21N"
		(at 325.12 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0b44dceb-7308-41be-83e7-c263e0bcc92c")
	)
	(label "34_L18N"
		(at 148.59 104.14 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0c0d7aeb-b40b-4922-a755-b5bae78e7b97")
	)
	(label "13_L13P"
		(at 185.42 139.7 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "0db78e13-7ebd-4259-9740-b384e31e0623")
	)
	(label "34_L24P"
		(at 96.52 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "0fca3ca4-7a44-4389-a385-0f4e37aad36c")
	)
	(label "35_L19P"
		(at 185.42 73.66 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "112353c7-8b61-428e-80fe-869762425d22")
	)
	(label "35_L18P"
		(at 325.12 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "11944265-7249-429a-8c6b-b4c061bda53f")
	)
	(label "35_L1P"
		(at 185.42 124.46 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "12170e72-a13e-4bca-b1e2-3e2931bd1141")
	)
	(label "34_L18P"
		(at 148.59 101.6 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "155cb6e3-49fe-4b5b-ad05-57a00e68e05d")
	)
	(label "34_L16P"
		(at 96.52 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "15bbef13-a271-4f03-a7a4-2916320883eb")
	)
	(label "34_L3P"
		(at 92.71 101.6 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "16c0994d-1a10-4fb0-85c9-ed1991d8fd18")
	)
	(label "34_L7P"
		(at 92.71 129.54 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "16cac358-2d00-4ee1-a91f-ff336837ffa1")
	)
	(label "35_L13P"
		(at 185.42 129.54 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "181ab459-0707-4944-9617-17561b3cd176")
	)
	(label "35_L10P"
		(at 287.02 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "18ee37e6-fe05-498d-befb-569d4f019c47")
	)
	(label "35_L9P"
		(at 287.02 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "1a0e772d-7beb-45f2-9960-c183cb11dd34")
	)
	(label "35_L22N"
		(at 325.12 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "1f0d68a6-8784-4c49-ae22-69a562aa46ce")
	)
	(label "34_L5N"
		(at 148.59 121.92 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "1fc51638-ef4f-425c-bc74-65cbcc8fa2c7")
	)
	(label "34_L4P"
		(at 172.72 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "214054d9-08c0-48c8-acb8-fbdd41205d8d")
	)
	(label "35_L14N"
		(at 287.02 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "2473ceac-609a-40d3-a7e2-38218937ee41")
	)
	(label "13_L11P"
		(at 185.42 144.78 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "24e5cb8a-b7e9-4c98-888c-604938d6fd9a")
	)
	(label "35_L24N"
		(at 325.12 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "256a8286-e21b-4c65-b9d8-44f62a05d134")
	)
	(label "35_L17N"
		(at 241.3 91.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "263cc4f9-2905-448d-8531-98a58175b265")
	)
	(label "34_L8P"
		(at 148.59 124.46 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "2673d2e8-5679-4ea3-92a4-b22b84d8c4d3")
	)
	(label "35_L8N"
		(at 287.02 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "278deac1-e7fd-4c41-8c65-766b8018b525")
	)
	(label "34_L22P"
		(at 134.62 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "2b683ab6-63e5-41ef-9a27-0ad162d7ce20")
	)
	(label "35_L4P"
		(at 185.42 111.76 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "2b68eda7-ac81-4f41-95c3-c69a6ec8765a")
	)
	(label "13_L15P"
		(at 241.3 134.62 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "2c098638-14e8-49ed-baee-ad3a1279b7af")
	)
	(label "34_L11P"
		(at 148.59 96.52 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "2d8a2fc9-dbe5-4f5d-8f31-a2a47a757bbf")
	)
	(label "13_L4N"
		(at 92.71 142.24 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "2e70c2be-15c2-447d-a4e5-e8a9f9c5002c")
	)
	(label "35_L15P"
		(at 185.42 88.9 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "3068076d-1a0c-4802-b636-ab286555c354")
	)
	(label "35_L21N"
		(at 185.42 71.12 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "3113f494-1ab6-4f11-856c-f271daa6406b")
	)
	(label "13_L16N"
		(at 210.82 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "3487475c-501f-4071-bedd-182d31cd6c77")
	)
	(label "13_L15N"
		(at 210.82 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "361cd816-9faf-41a3-887d-e0dd52543f37")
	)
	(label "34_L17P"
		(at 96.52 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "38a54762-f9c6-414e-bf03-d2b2cf7d20b8")
	)
	(label "34_L15P"
		(at 96.52 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "3a6c9f78-1e5f-4699-bcdb-80d37221da2c")
	)
	(label "13_L5N"
		(at 148.59 132.08 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "3bca1c7e-ee1d-4580-a17c-76181a6e954c")
	)
	(label "34_L23N"
		(at 96.52 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "3dc579dd-36bb-4777-a5d2-1eb6360434e9")
	)
	(label "34_L22N"
		(at 148.59 109.22 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "3e331b4d-6e9c-4843-b66e-a5866d58200f")
	)
	(label "34_L6P"
		(at 134.62 180.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "3e6c69a5-e018-4047-9e65-12c9b32dd0e8")
	)
	(label "35_L4N"
		(at 185.42 114.3 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "3e9023ab-9655-452d-871e-50c69c5e1f4c")
	)
	(label "35_L7P"
		(at 287.02 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "4012fa84-9df7-49d3-b777-ef3f9956f294")
	)
	(label "34_L23N"
		(at 148.59 81.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "4058c08c-db83-4882-9e5e-9c807b8344bd")
	)
	(label "35_L5N"
		(at 241.3 114.3 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "4102583d-419b-45b9-b9a3-002e207cc38b")
	)
	(label "35_L15N"
		(at 185.42 91.44 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "4186b0dd-db82-4ab6-861b-c517eaa02251")
	)
	(label "34_L9P"
		(at 134.62 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "421fd3cc-d54d-4f7c-b1bc-afa032c56081")
	)
	(label "35_L16N"
		(at 325.12 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "42262502-8b0b-419e-bb13-ddd34be50c7e")
	)
	(label "13_L13N"
		(at 185.42 142.24 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "427e08a2-b5ba-4563-b6f5-f72d4d13990c")
	)
	(label "13_L2P"
		(at 92.71 134.62 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "42afe6b9-ed43-40e1-b915-37571a49aad6")
	)
	(label "13_L5N"
		(at 172.72 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "462fdf51-fbf8-422c-9a33-3a348dc82575")
	)
	(label "34_L23P"
		(at 96.52 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "470a2188-25db-4369-aebf-c2c89e59c33d")
	)
	(label "35_L12P"
		(at 210.82 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "47454aef-22a5-4b53-a133-43a35840bb55")
	)
	(label "13_L2N"
		(at 210.82 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "4914f149-0e16-4f50-82aa-f77a1dfc1aa3")
	)
	(label "34_L9N"
		(at 134.62 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "497863e4-629a-4a9b-8f69-e1dca5c9700d")
	)
	(label "34_L24N"
		(at 92.71 71.12 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "5024cd60-e84d-4f6d-a7d9-9d49884fdda5")
	)
	(label "13_L14P"
		(at 241.3 129.54 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "50593f7d-52a1-4cc3-b0b9-42b6111bd023")
	)
	(label "13_L6P"
		(at 210.82 180.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "51b44c27-b596-468c-90fa-bb7bccaf1939")
	)
	(label "13_L3P"
		(at 172.72 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "51e21eee-acef-4d1f-9cc8-d365548fe2f9")
	)
	(label "34_L8N"
		(at 172.72 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "52cc6d5d-289f-4d37-89b0-f5ffbd0e4a3a")
	)
	(label "34_L13N"
		(at 134.62 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5328c1dd-e27b-4058-b186-fcfe70798b5d")
	)
	(label "35_L16P"
		(at 325.12 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5396e534-bedd-41b3-ad1f-2c8856f247d6")
	)
	(label "35_L11P"
		(at 185.42 106.68 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "5639a0ee-6d85-40fb-abeb-efb911543643")
	)
	(label "34_L14N"
		(at 96.52 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5768aa69-cf9d-4fa1-875b-0d8fd41dab6d")
	)
	(label "35_L1N"
		(at 248.92 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "578c7306-9c38-4b8d-a40b-566236089fa0")
	)
	(label "34_L16N"
		(at 96.52 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "57e39fc1-6e4b-4822-b98c-2bc446cffefb")
	)
	(label "35_L3P"
		(at 241.3 116.84 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "597d1ba9-3df0-47c4-90af-890cbd4fa5a1")
	)
	(label "35_L16P"
		(at 241.3 83.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "59b2cb8d-f872-4b87-bf8e-da619189925f")
	)
	(label "34_L3P"
		(at 134.62 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "59bd7578-a471-4647-8077-e92e82713f53")
	)
	(label "13_L14N"
		(at 248.92 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5c07b638-a24e-4d98-ba27-2bc5ba661f2b")
	)
	(label "35_L8N"
		(at 241.3 109.22 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5c8d4378-45cb-4712-9386-95782726af27")
	)
	(label "35_L18N"
		(at 325.12 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5e2478f2-c626-4028-b689-8ff40ad226c3")
	)
	(label "35_L24N"
		(at 241.3 71.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "5f30d163-c569-495a-8be8-bffdbbbee8c7")
	)
	(label "35_L14N"
		(at 241.3 99.06 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6197723a-0588-4664-845e-ce7c1da26912")
	)
	(label "34_L22P"
		(at 148.59 106.68 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "61a3188f-943f-4bde-826d-21c27b931cb5")
	)
	(label "13_L16P"
		(at 148.59 139.7 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6322438e-80d2-4356-ba1b-a7f4d24a4710")
	)
	(label "13_L14P"
		(at 248.92 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6395faeb-ced2-40c1-9c98-193153904968")
	)
	(label "34_L4N"
		(at 172.72 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "63b9d9a4-4695-4424-8dbc-15934b1f49ba")
	)
	(label "34_L9P"
		(at 92.71 106.68 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6482c0a6-eb23-4486-9fef-4a43dd54c2f3")
	)
	(label "34_L3N"
		(at 134.62 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "65252f1a-176b-4046-be69-366b82cce992")
	)
	(label "35_L2N"
		(at 248.92 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "66178393-8b60-412c-9d51-57eeecbccd67")
	)
	(label "35_L23P"
		(at 185.42 83.82 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "661fd636-b1c6-4d69-b5d9-5fd2a74a0b87")
	)
	(label "35_L20N"
		(at 241.3 81.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "662e2d29-8427-4b88-8d00-27cf2dbafb1b")
	)
	(label "13_L4P"
		(at 210.82 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "675cbfb7-2e5c-4ad5-b976-9c735bdb1c4f")
	)
	(label "13_L13N"
		(at 210.82 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "67a04763-aac5-4b04-bf18-38608eaba2ba")
	)
	(label "35_L11N"
		(at 185.42 109.22 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "68dd715f-c937-4abe-bdc0-8deaf8b01634")
	)
	(label "34_L1P"
		(at 92.71 124.46 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6b4a37be-0a1f-4dce-9f8d-74ea1fa3cc33")
	)
	(label "35_L10N"
		(at 287.02 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6c0c00fd-2976-4904-99a5-553c56426789")
	)
	(label "CLK"
		(at 60.96 204.47 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6c14d5d0-2c7a-4a97-8a5f-6803fe9f998f")
	)
	(label "34_L18P"
		(at 134.62 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6e11fa6e-0f8c-4172-8444-bf5cdcf89796")
	)
	(label "35_L12P"
		(at 185.42 147.32 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "6efd3ba3-c5da-420b-9265-d5f769685d91")
	)
	(label "34_L11P"
		(at 134.62 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "6f0b44c6-c9ea-40d7-8f93-3a0611fabba1")
	)
	(label "CLK"
		(at 92.71 147.32 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "71e2b316-e312-4e8c-9a30-4772e50df798")
	)
	(label "35_L13N"
		(at 185.42 132.08 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "71f5a637-01f4-41e0-bf5b-c86895fe787d")
	)
	(label "34_L13P"
		(at 96.52 180.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "74c47c68-740b-4383-94e0-a322ac64eb2d")
	)
	(label "34_L21P"
		(at 148.59 68.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "755bc52e-c444-4046-8a65-4f6205498938")
	)
	(label "34_L2P"
		(at 172.72 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "75a96ef9-ae4a-4f77-bd71-c600fc007aa8")
	)
	(label "34_L17P"
		(at 92.71 73.66 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "76ca478c-8f6d-422b-98f0-fc72e9fafb0b")
	)
	(label "35_L16N"
		(at 241.3 86.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "780c0a33-81d6-4e3b-adca-fece264e31cc")
	)
	(label "34_L11N"
		(at 134.62 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "78760ba7-b359-496a-8588-f92ecdd96307")
	)
	(label "34_L9N"
		(at 92.71 109.22 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "7aab4c36-5503-43df-affa-333ec879277a")
	)
	(label "34_L17N"
		(at 96.52 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "7ce856c0-eed7-4658-a33e-3e7d446e759f")
	)
	(label "34_L4N"
		(at 92.71 121.92 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "806c626a-2764-4b3a-87d1-e548c62ea037")
	)
	(label "13_L3N"
		(at 172.72 180.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "80a50524-c5e6-4940-aa66-4c6ed83173db")
	)
	(label "35_L19P"
		(at 325.12 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "81670874-0e54-4903-b4b5-9eee736a1746")
	)
	(label "35_L8P"
		(at 287.02 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "848dace7-e152-40ce-9ea6-9ea7814293b7")
	)
	(label "13_L4N"
		(at 210.82 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "84a5fbbf-7b6d-4a5a-82b8-98fdacca2131")
	)
	(label "34_L21N"
		(at 96.52 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "85adc06a-347c-4c56-988a-1961d413ac5f")
	)
	(label "34_L19P"
		(at 96.52 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "8638dc62-11db-4da7-b95b-5d32d66ebfa4")
	)
	(label "34_L8N"
		(at 148.59 127 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "8bbdb928-2c5e-43a2-ae14-308c00497ff4")
	)
	(label "35_L1N"
		(at 185.42 127 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "8f63708f-1bc6-4d63-901d-d9cb0126fc02")
	)
	(label "35_L5N"
		(at 248.92 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "90013e2d-ce64-4bb1-96ac-1a4db2cfba3f")
	)
	(label "34_L1N"
		(at 92.71 127 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "914051bf-e423-4d8c-a8b3-ca0bf79a9fe1")
	)
	(label "34_L20N"
		(at 92.71 99.06 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9674b6ed-2d4f-4020-8ba9-c14beff5c964")
	)
	(label "34_L5N"
		(at 172.72 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "970ab3e6-97bf-4e2d-b04f-d5c1d4a50b4d")
	)
	(label "35_L7N"
		(at 185.42 104.14 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "975b6244-a158-4d6f-8064-f545dfea0184")
	)
	(label "35_L18P"
		(at 185.42 78.74 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9838b56b-1d80-41b4-99e6-ddaa489dd310")
	)
	(label "13_L17P"
		(at 185.42 134.62 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "98dd30c5-7ff0-4c64-a91e-92ebd4aba66c")
	)
	(label "35_L4N"
		(at 248.92 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9a8c6dea-c1e0-4c0b-b219-bee53ea7e745")
	)
	(label "13_L1N"
		(at 148.59 144.78 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9b25ecb0-2bd7-4c55-baca-2f5222238e1c")
	)
	(label "35_L22N"
		(at 241.3 76.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9cee1553-d66f-4c7a-8f04-495454b6c7a2")
	)
	(label "13_L1P"
		(at 92.71 144.78 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9cef254d-a844-4866-a660-374aea2ed080")
	)
	(label "34_L14N"
		(at 92.71 86.36 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9df4c7b3-cf73-41a1-b9af-a806d7cebecf")
	)
	(label "34_L4P"
		(at 92.71 116.84 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9dfe0e88-b262-473a-8379-8139a7421ccf")
	)
	(label "34_L1N"
		(at 172.72 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9e1681d7-534d-4a9f-9966-93b93235a3b5")
	)
	(label "35_L23N"
		(at 185.42 86.36 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9e4aea01-30b3-448a-90dd-1124e12a2696")
	)
	(label "13_L4P"
		(at 92.71 139.7 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "9eac32fe-f52b-4ebd-b9b3-33f197af693a")
	)
	(label "35_L11P"
		(at 287.02 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "9efb109a-3a01-4e76-bf94-9ebcd3afcba1")
	)
	(label "34_L7N"
		(at 92.71 132.08 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "a0a8206c-73d1-45c4-8fa5-7bd74fa6ebd0")
	)
	(label "34_L15N"
		(at 148.59 86.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a0d36cb2-c4ad-4e21-9f93-623008174293")
	)
	(label "35_L2P"
		(at 241.3 124.46 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a1e71cb2-5e5a-4c53-93af-85685078e3a0")
	)
	(label "35_L20N"
		(at 325.12 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a2a3ade5-9bfa-49c8-9d06-e6efe2ca33c6")
	)
	(label "35_L20P"
		(at 325.12 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a311a185-65ee-44c3-b7ad-5eebf77ae3c4")
	)
	(label "34_L3N"
		(at 92.71 104.14 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "a3b6c434-3ec0-44f3-aded-df53367902c4")
	)
	(label "34_L5P"
		(at 148.59 116.84 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a473fca9-dacd-4b9d-8675-ce5497e964ab")
	)
	(label "13_L16P"
		(at 210.82 200.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a4cac31e-6587-4958-ae50-1e91a7a6e723")
	)
	(label "35_L3P"
		(at 248.92 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a562903f-bac9-43a9-b7e1-63c8677d7fa3")
	)
	(label "13_L11P"
		(at 210.82 190.5 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a6394a0e-5625-4540-8a93-29111adfe8a3")
	)
	(label "34_L21P"
		(at 96.52 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "a6611b42-c75e-4d7c-b09a-2eeff75f88ab")
	)
	(label "34_L20P"
		(at 92.71 96.52 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "a8eec1db-c0ac-48c7-9f8e-7474f44776b0")
	)
	(label "34_L21N"
		(at 148.59 71.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ab2ae70f-5e2c-4053-b90b-761095ac1ba5")
	)
	(label "35_L9N"
		(at 287.02 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "abaf34a6-af9b-47da-a87c-7d7c8dbcea8f")
	)
	(label "34_L10N"
		(at 92.71 91.44 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "ad061623-a9bb-4a87-8a2f-48602ed806fd")
	)
	(label "13_L3P"
		(at 148.59 134.62 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ad256683-f28b-4781-b4f1-a3f94a85c705")
	)
	(label "35_L18N"
		(at 185.42 81.28 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "ae39a029-3559-472f-84db-2ffdbcf014b1")
	)
	(label "34_L23P"
		(at 148.59 78.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ae39eeff-9839-46ae-bda6-966023e027d0")
	)
	(label "34_L10P"
		(at 92.71 88.9 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "afcf3634-b0a7-4bbe-a094-f22121fe00f3")
	)
	(label "34_L16P"
		(at 92.71 78.74 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "b00a3128-7307-495c-bb52-db45b95c6448")
	)
	(label "35_L13N"
		(at 248.92 210.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b0426452-2fd4-4053-8fe7-b55f8a9cf017")
	)
	(label "13_L1N"
		(at 210.82 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b263065e-82fd-4096-ab90-1d177da58c0e")
	)
	(label "34_L13P"
		(at 148.59 88.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b34cce8d-f434-4285-bf54-0a7e2527c751")
	)
	(label "34_L17N"
		(at 92.71 76.2 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "b4c02917-7e6f-4c56-91da-7c448d01e1b2")
	)
	(label "35_L5P"
		(at 287.02 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b524093e-256a-406e-a6dd-8870f51564b9")
	)
	(label "13_L5P"
		(at 172.72 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b7d5d17f-abfa-43da-b990-480938c79335")
	)
	(label "13_L17N"
		(at 210.82 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b85342d8-52b1-4113-9da9-e6d7f7f591e8")
	)
	(label "34_L15P"
		(at 148.59 83.82 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "b92f6670-0b04-47d5-baea-c6228e359f0b")
	)
	(label "35_L11N"
		(at 287.02 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bac4a8f1-26ad-4fdd-9997-e8d8cf41e7df")
	)
	(label "13_L2P"
		(at 210.82 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bb055abb-119a-420e-8b88-ee11a0a0087a")
	)
	(label "34_L16N"
		(at 92.71 81.28 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "bb538207-afa3-4ed4-9908-ea0ac8fc9cb0")
	)
	(label "35_L1P"
		(at 248.92 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bb5c7ca6-a2ea-4b07-b69a-9a1644dc9f9c")
	)
	(label "35_L4P"
		(at 248.92 180.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bb6798cf-c27b-44fb-8d03-4edc179e5efa")
	)
	(label "13_L17N"
		(at 185.42 137.16 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "bb6c5f4b-f6c0-41b2-b9ec-84a3097b53e9")
	)
	(label "13_L14N"
		(at 241.3 132.08 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bd2c3ab7-fa3f-4fba-9400-833d9077b3c9")
	)
	(label "34_L15N"
		(at 96.52 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "be02f0e9-c3f3-4e6a-802d-75b103137a89")
	)
	(label "35_L15P"
		(at 287.02 180.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "bf7e1d8f-6a4c-4844-ba5d-090fea899d07")
	)
	(label "35_L7P"
		(at 185.42 101.6 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "c04eba73-af63-4457-a8a8-b6cbe7709ca0")
	)
	(label "34_L13N"
		(at 148.59 91.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c0867cf7-dca8-48f6-bb70-993904af82b8")
	)
	(label "35_L17P"
		(at 325.12 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c14d95dd-38c5-4ab5-a1e1-66a2e4bde3ca")
	)
	(label "35_L20P"
		(at 241.3 78.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c1dce5e7-6ead-480a-82b3-b7cfebb3d984")
	)
	(label "35_L12N"
		(at 210.82 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c22e3c69-630c-4629-b107-5770e619af1d")
	)
	(label "13_L5P"
		(at 148.59 129.54 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c2f7a651-ff43-40e4-a8bf-b7a979f782a6")
	)
	(label "34_L19P"
		(at 148.59 73.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c30d0842-5fa6-41f4-aca4-20ac1d832496")
	)
	(label "34_L20P"
		(at 134.62 208.28 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c3178103-e198-44b0-847e-ed10f4bb29bd")
	)
	(label "35_L5P"
		(at 241.3 111.76 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c393979e-aa38-4a46-8d19-d1d0f8b18e58")
	)
	(label "34_L20N"
		(at 134.62 203.2 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c3a13630-65fc-4054-8b1d-32e1580a2bcf")
	)
	(label "34_L2N"
		(at 172.72 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c4b0538b-3846-4550-a151-6b6a1787df2f")
	)
	(label "35_L14P"
		(at 287.02 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c6b30506-ebe1-47ce-bc09-789e96fa7160")
	)
	(label "34_L7P"
		(at 172.72 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "c7389178-ae1a-4c3d-9ba0-dffe161fccd9")
	)
	(label "35_L12N"
		(at 185.42 149.86 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "c8c0cf68-42b2-49bb-ae43-cb99e6a6beae")
	)
	(label "13_L13P"
		(at 210.82 195.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "cd5e68cb-6924-4920-aa81-0683980923d0")
	)
	(label "35_L24P"
		(at 325.12 180.34 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "cdffc3ad-11d9-4e82-8bf4-b1972ea638f4")
	)
	(label "34_L2P"
		(at 92.71 111.76 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "ce2bab88-f23b-4006-879b-65085bd79988")
	)
	(label "34_L10P"
		(at 134.62 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "cf17b167-7b7b-413a-9f80-4b5537d55a7b")
	)
	(label "34_L7N"
		(at 172.72 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d103d38a-1dc3-49d4-bd32-9a1d11ca8a1b")
	)
	(label "34_L14P"
		(at 96.52 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d2cf4926-f73d-4fc3-bff8-c14580160942")
	)
	(label "34_L6P"
		(at 148.59 111.76 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d54cd360-0d33-4217-bb54-cfd25a80234a")
	)
	(label "34_L1P"
		(at 172.72 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d5f983de-36fc-49ec-af18-10239b70a838")
	)
	(label "35_L2P"
		(at 248.92 198.12 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d61bc852-89ab-4531-85ad-48d17107e960")
	)
	(label "34_L11N"
		(at 148.59 99.06 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "d6b66f87-cd02-4a42-99ef-ff6228a5bdd7")
	)
	(label "35_L9N"
		(at 185.42 99.06 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "d6b6f22a-f648-40ba-8b22-0b92bc90f790")
	)
	(label "13_L3N"
		(at 148.59 137.16 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "dbcd0f75-1f38-4806-a9f6-4aeaf6863b10")
	)
	(label "35_L24P"
		(at 241.3 68.58 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "dc4eed9f-673e-449c-9337-600f0322bf55")
	)
	(label "35_L22P"
		(at 325.12 187.96 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "dc530955-c95d-4f9c-8a0b-9a24230044a1")
	)
	(label "34_L14P"
		(at 92.71 83.82 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "dd7a9fed-ce80-4c1b-b7e7-96e3e742b0be")
	)
	(label "35_L17N"
		(at 287.02 182.88 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "df261b45-f5db-4526-b40e-9a9394ae15c3")
	)
	(label "34_L5P"
		(at 172.72 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "dfb06ac3-7d92-4e31-8b9b-57a61fcd4f3d")
	)
	(label "34_L24N"
		(at 96.52 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "dff9f205-ed14-40f8-a0eb-994f71735b05")
	)
	(label "34_L8P"
		(at 172.72 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e0481470-37fd-48cf-88d8-b367151dca5a")
	)
	(label "13_L15N"
		(at 241.3 137.16 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e11b4595-0b50-4c38-a813-6d7abdc04322")
	)
	(label "35_L13P"
		(at 248.92 205.74 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e15c3822-a7f6-49cd-bbfb-84f64c9765b2")
	)
	(label "35_L3N"
		(at 248.92 193.04 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e20ef467-7d61-4174-8313-9fb4781394e6")
	)
	(label "13_L2N"
		(at 92.71 137.16 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "e22b3d80-8fbb-4e1a-bcea-7c75c8483530")
	)
	(label "35_L21P"
		(at 185.42 68.58 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "e34e03bf-d1a3-4cd4-8ff1-29311ae5c2d3")
	)
	(label "13_L6P"
		(at 241.3 139.7 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e4eeae02-ed3e-4b1c-b22f-0c4eb1d5ab4d")
	)
	(label "35_L22P"
		(at 241.3 73.66 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "e7e4da24-7af2-48e8-8fc6-7df73ea67ec5")
	)
	(label "35_L2N"
		(at 241.3 127 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ea5a6692-4f86-4a48-b117-d0e8caa5d1b2")
	)
	(label "35_L15N"
		(at 287.02 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "eb6373db-a57d-4b7b-8f3b-05f8aabec84c")
	)
	(label "35_L10P"
		(at 241.3 101.6 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "eb9c9a5b-bffc-49e0-af82-7342317e5c73")
	)
	(label "34_L22N"
		(at 134.62 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ec35c554-0b61-4dec-967d-b8d281d14b16")
	)
	(label "34_L24P"
		(at 92.71 68.58 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "ee8aa8ce-195d-4d4a-b637-2a8b98b38f10")
	)
	(label "13_L15P"
		(at 248.92 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "ef3b7ac6-8c64-412d-b992-a147ba367579")
	)
	(label "13_L17P"
		(at 248.92 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f01924fd-7983-4b92-a5ed-7552afdbdfc6")
	)
	(label "34_L10N"
		(at 134.62 213.36 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f1219f8d-dbfc-469f-8fc6-30098a6c3272")
	)
	(label "35_L17P"
		(at 241.3 88.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f14a59d8-ad10-4789-9959-1b43c2a3f635")
	)
	(label "13_L16N"
		(at 148.59 142.24 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f3f6050e-6ea7-451d-9e91-4946ad00b0ec")
	)
	(label "35_L9P"
		(at 185.42 96.52 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "f6a325a1-a83b-4f3c-9970-cf1a2beaf9e4")
	)
	(label "35_L21P"
		(at 325.12 185.42 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "f9d5a1eb-b798-4855-8e08-aae9c3c929b5")
	)
	(label "35_L6P"
		(at 185.42 116.84 180)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify right bottom)
		)
		(uuid "fad0315d-dc73-4717-9c17-3e5b38bb9eee")
	)
	(label "35_L23N"
		(at 325.12 215.9 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "fb16d7ae-a394-4f41-ac37-9f36192452e7")
	)
	(label "13_L1P"
		(at 210.82 218.44 0)
		(effects
			(font
				(size 1.27 1.27)
			)
			(justify left bottom)
		)
		(uuid "fd99865c-822f-4c7f-9c20-7dcea502e2e5")
	)
	(symbol
		(lib_id "Connector:Screw_Terminal_01x02")
		(at 63.5 168.91 0)
		(mirror y)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "0cb61f05-c890-41a3-8bbf-6aed377ed4f6")
		(property "Reference" "J8"
			(at 60.96 168.9099 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "~"
			(at 60.96 171.4499 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "TerminalBlock_Phoenix:TerminalBlock_Phoenix_MPT-0,5-2-2.54_1x02_P2.54mm_Horizontal"
			(at 63.5 168.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 63.5 168.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Generic screw terminal, single row, 01x02, script generated (kicad-library-utils/schlib/autogen/connector/)"
			(at 63.5 168.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8b9e8e14-ca9d-4f90-a3e4-b4b9d28443f9")
		)
		(pin "2"
			(uuid "a68ada14-bf21-4bd0-ac72-58f3dfbe4180")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J8")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 172.72 170.18 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "1550bb85-ba40-4e25-acc3-0066e8603ac5")
		(property "Reference" "#PWR054"
			(at 179.07 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 175.26 170.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 172.72 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 172.72 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 172.72 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "243d4083-9b70-4c60-9354-b971aae23b05")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR054")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_main:FCS8-20-01-L-S-A-TR")
		(at 91.44 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "1d0b7ddb-d558-4dec-add3-c039f41888d6")
		(property "Reference" "J1"
			(at 91.44 162.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 91.44 165.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 91.44 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 91.44 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 91.44 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "9f630b52-3ec6-418e-8b17-05418f277d6e")
		)
		(pin "6"
			(uuid "56618861-8a41-4f83-a3d1-01999fefa109")
		)
		(pin "2"
			(uuid "71e7e397-2aef-4920-969f-e495f17af83a")
		)
		(pin "1"
			(uuid "dfbb9f9e-3e15-4991-b253-10f3a33ac951")
		)
		(pin "4"
			(uuid "f9662e24-0d2f-43ee-8b07-e2a1ec63f7fb")
		)
		(pin "5"
			(uuid "253e19c8-0377-45a9-b79c-9c6ee3a3bccb")
		)
		(pin "19"
			(uuid "07afbe44-7072-4058-b266-7a45616dae43")
		)
		(pin "14"
			(uuid "1a3c9cdd-d6de-45e6-a881-5f93485ac804")
		)
		(pin "7"
			(uuid "ee145786-7a4c-47f7-b3bb-05c69121282e")
		)
		(pin "13"
			(uuid "f05cb707-f1ef-43e1-83b5-d6714b852bfe")
		)
		(pin "18"
			(uuid "c2b1abab-adce-42ff-bcd5-55c15403d08a")
		)
		(pin "11"
			(uuid "e0f57e3d-44f2-4594-826d-5142b3be99c3")
		)
		(pin "21"
			(uuid "0eee3919-84e6-4cfa-96a8-fbf6ef099c02")
		)
		(pin "10"
			(uuid "63e7e10c-ac1e-499b-a6b2-10ed93773e49")
		)
		(pin "17"
			(uuid "29ff257f-ed3e-4e72-bfdc-29929db05e08")
		)
		(pin "20"
			(uuid "37634a47-6357-4c75-87ba-121f9445494d")
		)
		(pin "9"
			(uuid "3fee46e9-f318-462b-8e0e-37b93d200ce5")
		)
		(pin "12"
			(uuid "8098d8f8-5787-43ca-8066-a08d2eaff5b6")
		)
		(pin "8"
			(uuid "bcee7c99-3bd5-4faf-a052-9a542dccf0d5")
		)
		(pin "16"
			(uuid "fe00c9bc-42dd-4234-a21a-39b32a6fde90")
		)
		(pin "15"
			(uuid "9b1d93fa-e99a-4726-ad35-aec8f2d96244")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 134.62 170.18 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "214b13d5-7c45-40bf-b98e-c18bedaac47a")
		(property "Reference" "#PWR052"
			(at 140.97 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 137.16 170.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 134.62 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 134.62 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 134.62 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "ad2a50d7-7a13-44e0-951e-33b90179eeae")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR052")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 248.92 170.18 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "21d634a0-53aa-42fa-af6f-680388264c9e")
		(property "Reference" "#PWR058"
			(at 255.27 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 251.46 170.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 248.92 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 248.92 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 248.92 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "67b1274f-ab86-4755-8863-12fe7c2dd8ae")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR058")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_main:FCS8-20-01-L-S-A-TR")
		(at 205.74 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "226a6ab6-3791-4c88-a51a-88b1c2d5a839")
		(property "Reference" "J4"
			(at 205.74 162.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 205.74 165.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 205.74 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 205.74 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 205.74 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "af41045e-4edb-4374-8b64-8836c79e897a")
		)
		(pin "6"
			(uuid "4baf1829-c6fa-4bd6-94a6-be1e3411b781")
		)
		(pin "2"
			(uuid "02d35ff7-8221-4173-a7e0-2e4261eef8d4")
		)
		(pin "1"
			(uuid "64fbc207-6d7a-4c18-94cb-a88972cadc15")
		)
		(pin "4"
			(uuid "d806f680-73f0-4eaa-9aed-dfbb9a383e38")
		)
		(pin "5"
			(uuid "251cea32-bc04-4ce7-988d-009127dacbec")
		)
		(pin "19"
			(uuid "ecc9b3bc-c151-45b0-a01e-42eb96630ac9")
		)
		(pin "14"
			(uuid "bda1848b-8968-475c-8f57-6eff5dfd75f7")
		)
		(pin "7"
			(uuid "f3f39b14-ce54-4840-9afa-900c0f118f15")
		)
		(pin "13"
			(uuid "08efe746-5711-41a5-af5b-a41f40f785d1")
		)
		(pin "18"
			(uuid "bbe5b9c5-b701-4e8b-b366-ff7246bbe4ce")
		)
		(pin "11"
			(uuid "c9f2ddd1-00f1-48ea-870b-7330ac75f733")
		)
		(pin "21"
			(uuid "2d06c40d-9396-446b-9fdd-d3332a304d51")
		)
		(pin "10"
			(uuid "5ebec4ad-2e55-4293-8f28-f666517a3b39")
		)
		(pin "17"
			(uuid "c4bafde6-987f-465c-a12e-fe8c33c7e840")
		)
		(pin "20"
			(uuid "46d10a99-d94c-42fe-b92c-0e749bbf5c24")
		)
		(pin "9"
			(uuid "a6799459-1e22-4280-93fc-7fdc18086d3c")
		)
		(pin "12"
			(uuid "6267322a-db9e-4ba5-9736-0795034e52c4")
		)
		(pin "8"
			(uuid "69e59e9c-90e7-4cb4-b41f-5886131c283e")
		)
		(pin "16"
			(uuid "9cc3eed2-c238-4a59-965c-b9c2f16e5238")
		)
		(pin "15"
			(uuid "dd4189ad-b8bd-47e9-be84-a263d834d50a")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J4")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 287.02 222.25 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "28b43ef0-20de-4a93-921c-a50f1b2d5afe")
		(property "Reference" "#PWR061"
			(at 293.37 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 289.56 222.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 287.02 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 287.02 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 287.02 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c498f419-0d27-4216-9a52-a6dda938da39")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR061")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 68.58 168.91 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2c9dd6e3-3cdf-4dab-8d93-c61917deaa79")
		(property "Reference" "#PWR0104"
			(at 64.77 168.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 71.12 168.91 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 68.58 168.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 68.58 168.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 68.58 168.91 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5eafc6a0-ba67-43ff-a3cb-264b52743e56")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0104")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 149.86 149.86 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2ee07e43-56df-4d77-9c66-dceae1e0765e")
		(property "Reference" "#PWR049"
			(at 156.21 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 152.4 149.86 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 149.86 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 149.86 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 149.86 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "78819355-eb79-463e-ab68-8be8a8fca158")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR049")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 325.12 172.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "2f5f742e-ccc9-42e3-aabd-c6f9ce2f6af9")
		(property "Reference" "#PWR0114"
			(at 321.31 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 327.66 172.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 325.12 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 325.12 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 325.12 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "a26ee3d0-c3c5-455d-bee1-57acd1fb4302")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0114")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 325.12 222.25 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "330bdc4b-2414-4550-9a0d-906df7aaa151")
		(property "Reference" "#PWR063"
			(at 331.47 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 327.66 222.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 325.12 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 325.12 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 325.12 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "cdfcba2c-8247-43a3-958e-49757eb0b5c0")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR063")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 250.19 66.04 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "361d45b0-bb0a-405b-a6cb-ca6ccbc3eb0a")
		(property "Reference" "#PWR043"
			(at 256.54 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 252.73 66.04 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 250.19 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 250.19 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 250.19 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "2489ae26-40d0-418d-8bb2-efe190ed21a6")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR043")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 210.82 172.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "4b47b180-08da-4fdb-9cd2-21490d568de9")
		(property "Reference" "#PWR0111"
			(at 207.01 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 213.36 172.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 210.82 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 210.82 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 210.82 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "df2e25c8-c969-4c6c-9318-12322f4e1042")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0111")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_name "XEM7310_1")
		(lib_id "quack_main:XEM7310")
		(at 120.65 99.06 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "4babc2f3-89fb-445c-9aed-43b32b4141ff")
		(property "Reference" "U1"
			(at 120.65 43.18 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "XEM7310"
			(at 120.65 45.72 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:XEM7310"
			(at 120.65 49.53 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://docs.opalkelly.com/xem7310/"
			(at 120.65 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Opal Kelly XEM7310 FPGA Integration Module Artix-7; MC1 pins 1-80, MC2 pins 81-160"
			(at 120.65 99.06 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "21"
			(uuid "2fd0766b-8e48-4ef2-a1d3-246150c992ed")
		)
		(pin "24"
			(uuid "5f63caeb-9ffd-49ce-a67c-7f7115e46e4a")
		)
		(pin "3"
			(uuid "e44f1aea-6c64-443e-a2dd-9c8b91e2d97c")
		)
		(pin "11"
			(uuid "8dba6d32-514f-42ce-810d-5cbc5672a9b3")
		)
		(pin "16"
			(uuid "7c415794-ad97-4c9a-b4ca-9c4b8c90a0ea")
		)
		(pin "23"
			(uuid "4ed57c3f-5ffc-4820-9d3b-160a6fa77515")
		)
		(pin "30"
			(uuid "d5ce86ff-83b1-4828-a925-722cc1cea741")
		)
		(pin "5"
			(uuid "0c2cb1cf-4c64-4f2d-9a23-2fcdff04e35a")
		)
		(pin "17"
			(uuid "7a287d74-3dfa-4c24-8c97-27cafe0f9087")
		)
		(pin "19"
			(uuid "d4f49204-e13f-4497-b381-55c9d1de3a4a")
		)
		(pin "9"
			(uuid "2b65d321-301a-4930-8c64-c09e349ec409")
		)
		(pin "6"
			(uuid "6e7e92c4-3d21-41d9-9e55-689bad3a7323")
		)
		(pin "2"
			(uuid "812fbd4f-4c5d-4dc6-8630-98111f011153")
		)
		(pin "10"
			(uuid "b87c61fb-b29e-4f6c-a4be-e3b9b3714718")
		)
		(pin "14"
			(uuid "83a514ff-e7a7-4280-a151-bb27050dbf4a")
		)
		(pin "1"
			(uuid "1b97bcf2-882a-4581-b5ac-70f1474a315d")
		)
		(pin "8"
			(uuid "3c8feb4e-d87f-4b14-82e9-87a7e37c4389")
		)
		(pin "15"
			(uuid "69079719-2b98-461e-bfb1-0f3c57152088")
		)
		(pin "13"
			(uuid "e6f4342a-2800-46ba-b750-58490884c419")
		)
		(pin "7"
			(uuid "a6ab5819-1bf5-44fe-abde-2816d6e1085a")
		)
		(pin "20"
			(uuid "6a7aea79-b3a6-4fd9-9ce9-5be7f83341ac")
		)
		(pin "4"
			(uuid "be041938-a0e6-4c2f-ae83-02632c12a271")
		)
		(pin "12"
			(uuid "f1d6045e-5763-4877-b273-ef39d118bd23")
		)
		(pin "18"
			(uuid "871b1ded-951f-4651-85b0-3c45a93bed80")
		)
		(pin "22"
			(uuid "aebd4e66-32f6-4148-975b-64949b0751e8")
		)
		(pin "25"
			(uuid "537a3da0-221b-45fc-804b-db183bfa3b77")
		)
		(pin "26"
			(uuid "b7a0d81e-20b6-4283-89d8-ccb595bad0e8")
		)
		(pin "27"
			(uuid "937487dc-e6d6-49f6-b0e1-743113cb7806")
		)
		(pin "28"
			(uuid "11ad4ffe-4025-4fba-b4b0-e62f51ca5c3d")
		)
		(pin "29"
			(uuid "9d1ca4a2-807a-49d3-8eac-c39fdd2c78b8")
		)
		(pin "39"
			(uuid "b0f81368-3dcc-4c66-bea9-ab8abe28a053")
		)
		(pin "54"
			(uuid "919b81d9-ae93-4d9e-99b9-a93638528385")
		)
		(pin "48"
			(uuid "c7887183-370e-4dd0-b23a-a3e916a94777")
		)
		(pin "36"
			(uuid "6b7e83b0-2d99-4858-a323-7669b89cdb09")
		)
		(pin "43"
			(uuid "83afe3ef-d906-4f9f-b0fd-ac302f4cd73c")
		)
		(pin "50"
			(uuid "c2ea664e-7bda-4243-9ef8-04761d92ccfa")
		)
		(pin "53"
			(uuid "43ba927e-5cbb-4589-b271-9a17233cabd4")
		)
		(pin "61"
			(uuid "ed8aa72d-ea09-407a-a423-770a97d97ca6")
		)
		(pin "34"
			(uuid "2e5ddab0-cc8a-4518-b6fd-979152adc834")
		)
		(pin "37"
			(uuid "e2f290cb-ec6a-4d2a-abe8-2943d2422068")
		)
		(pin "45"
			(uuid "61051ac6-f847-47df-96a3-96cbff9e4100")
		)
		(pin "44"
			(uuid "8ca1d577-27a4-4fec-8aef-1ef78c2bf82a")
		)
		(pin "46"
			(uuid "edfc84cd-2f0c-4b4f-94da-283842cadef6")
		)
		(pin "42"
			(uuid "6ad96930-2da1-434e-89c2-994188b56ec7")
		)
		(pin "49"
			(uuid "9d1499e5-17a3-4d76-93a5-fc285fcc272f")
		)
		(pin "32"
			(uuid "511b9e68-fbef-49e8-9ddd-b3e5b55d30a0")
		)
		(pin "41"
			(uuid "7a7db0af-073a-4b74-b011-252365722a8e")
		)
		(pin "51"
			(uuid "ecb6e58b-b699-44b8-a7d7-3d9b1116a065")
		)
		(pin "52"
			(uuid "1ed60531-feee-4907-a658-8cf7b8709a33")
		)
		(pin "31"
			(uuid "0dfd816a-ac1c-420c-9490-182d6ca00de0")
		)
		(pin "38"
			(uuid "246e9c78-2885-4891-894e-ba7c91cd7dc0")
		)
		(pin "33"
			(uuid "2cc9cf02-68fb-4af9-bb33-3ed1af7a1bf5")
		)
		(pin "35"
			(uuid "3d031d5d-a961-4a8e-b2f3-7acf3a4f520e")
		)
		(pin "40"
			(uuid "cd7f5546-bfe3-459f-bb81-3460614d7388")
		)
		(pin "47"
			(uuid "20f836dd-4cdb-492f-b2f8-814d9dbab16d")
		)
		(pin "55"
			(uuid "c3941565-6f00-4893-96f7-a119031d3aaf")
		)
		(pin "56"
			(uuid "793838e8-107a-44a0-8bb6-d68a0d010c8d")
		)
		(pin "57"
			(uuid "b378a0bc-ddcb-45cf-8283-fcf4715e1f8e")
		)
		(pin "58"
			(uuid "b226c244-5475-466a-900e-73d6a18fc2ed")
		)
		(pin "59"
			(uuid "ba3a4bbd-acbc-44d1-ac23-c2b7c02e4867")
		)
		(pin "60"
			(uuid "2cf59b72-89b8-49ba-8e2f-e6647c8f9415")
		)
		(pin "62"
			(uuid "1bc0ba7e-80b8-4f73-99b8-b3845fdf2ce6")
		)
		(pin "63"
			(uuid "81471fc5-3b5a-4871-bac0-8c44494564c1")
		)
		(pin "64"
			(uuid "75add0d5-24d7-49c8-a1c9-a3c6665c5716")
		)
		(pin "66"
			(uuid "15ad476e-7412-4242-9b62-392482f42765")
		)
		(pin "69"
			(uuid "dacc9857-97d3-46a2-a0ed-f929bd7abb37")
		)
		(pin "78"
			(uuid "f7d9d3ce-1dc5-42e4-a382-0de0ef835e3b")
		)
		(pin "81"
			(uuid "c07a4a4b-7bdc-41aa-91c7-1bba7c83fc6a")
		)
		(pin "92"
			(uuid "8ee4a849-bd7a-45b5-96e1-b6a6bb8e6185")
		)
		(pin "85"
			(uuid "4191b3e4-dfe2-4c94-832e-d16d6c3439f4")
		)
		(pin "89"
			(uuid "c54da069-da46-4301-a3f6-2c7f0ce6521c")
		)
		(pin "90"
			(uuid "2136f5fa-bda8-4c23-a3b1-85beba0a5a78")
		)
		(pin "65"
			(uuid "59ce7696-c526-46c7-a7ef-79fd1938f5c6")
		)
		(pin "91"
			(uuid "6d684ceb-e812-4015-8a00-13d23f1cd9ef")
		)
		(pin "67"
			(uuid "85c29699-f9ac-4344-9723-6267f26e3598")
		)
		(pin "74"
			(uuid "3de3579f-a80a-45fa-a97e-b6ef27b79db5")
		)
		(pin "84"
			(uuid "89471bfb-a339-4242-a69e-eb2619c87b31")
		)
		(pin "73"
			(uuid "ab961f58-e85a-4b1b-9846-69d86cc0239e")
		)
		(pin "72"
			(uuid "eb8f3b1d-45fd-4711-9f99-09427ad3829b")
		)
		(pin "71"
			(uuid "f48bafd1-c662-417e-af16-45f87d0b999d")
		)
		(pin "76"
			(uuid "7bd5b1e2-c013-4434-9a27-45627ff297ad")
		)
		(pin "79"
			(uuid "9f71b8ed-a3a4-415e-8959-3fc10feba1ea")
		)
		(pin "80"
			(uuid "f6b6f58c-cc01-4d4b-8805-8e18abf7bb1c")
		)
		(pin "86"
			(uuid "fc62dd17-1505-4c22-91f9-f6cf91ff8912")
		)
		(pin "68"
			(uuid "c795ba04-046f-45e2-9c27-5ead9e469cf7")
		)
		(pin "75"
			(uuid "21422708-ed78-4c55-b724-42f36fffbc4b")
		)
		(pin "77"
			(uuid "b4acb83f-6211-490c-b16f-284d6a9af0bc")
		)
		(pin "83"
			(uuid "42fc08a5-5a88-4ad5-a181-995c95c9fcfb")
		)
		(pin "70"
			(uuid "6a48ced9-ecbb-46bc-9ead-fcb5bde58224")
		)
		(pin "82"
			(uuid "26233ac5-08e6-4bba-9d27-456681b84aec")
		)
		(pin "87"
			(uuid "6348a6ad-c8c1-4779-bfec-b6ccaffdf582")
		)
		(pin "88"
			(uuid "ed339fca-9a43-4d8d-b1d4-ca16128736e5")
		)
		(pin "112"
			(uuid "d75f2dbf-91d4-4e23-8003-d425e2ffb394")
		)
		(pin "113"
			(uuid "37e77a0c-ae7a-449b-9d7a-8f08a9136ffa")
		)
		(pin "116"
			(uuid "96ca1841-78a5-4d33-bdea-c7d29999a971")
		)
		(pin "98"
			(uuid "74b4e610-d02d-475d-844c-132b15063de6")
		)
		(pin "119"
			(uuid "2103ee15-4c7a-4e98-b88e-5e305ab33fc8")
		)
		(pin "121"
			(uuid "b317b8cf-150d-4c3a-86be-7dd9ab7a183f")
		)
		(pin "96"
			(uuid "58df0208-db18-49f1-942d-ab2bdaa266c6")
		)
		(pin "100"
			(uuid "e2d341cc-0175-41f7-8cb5-fc791a27fcf3")
		)
		(pin "104"
			(uuid "06be198d-448c-4f25-9262-c11a871fbb4b")
		)
		(pin "109"
			(uuid "aa471f79-0518-40c0-9382-b1d46c313b89")
		)
		(pin "93"
			(uuid "e8f4fc5d-2e7d-43c8-8f6c-b3595219c0f6")
		)
		(pin "108"
			(uuid "df4c297f-f8f5-4d4b-9940-5c8122e9f5a4")
		)
		(pin "107"
			(uuid "a4b53b85-d70e-4225-baba-eb9d8a469630")
		)
		(pin "106"
			(uuid "cb58a461-6bc4-4cef-83ff-faca0990b9d6")
		)
		(pin "97"
			(uuid "de36e98f-c1ac-4a69-b333-149162cb1b0d")
		)
		(pin "99"
			(uuid "11d06eea-41aa-4287-9fbf-5d1798d92eb2")
		)
		(pin "103"
			(uuid "4245ba9d-4d96-4094-b262-0d76d51cd746")
		)
		(pin "94"
			(uuid "90fc40b2-176b-4b4d-92b1-5c060029ab22")
		)
		(pin "95"
			(uuid "88a47d2d-9e96-4d1a-b07e-39287d70eaf0")
		)
		(pin "101"
			(uuid "aa5de376-d49a-444b-a682-a0fe4d711f58")
		)
		(pin "105"
			(uuid "b2830fde-d4ea-4893-93e1-c03fb7961d39")
		)
		(pin "110"
			(uuid "f6100f20-2e3c-4449-8a5a-17d2b1e60056")
		)
		(pin "111"
			(uuid "67ecd28d-1978-446c-b886-691ac1df0e64")
		)
		(pin "102"
			(uuid "8d4fd61d-1672-4b3f-b282-57408225f174")
		)
		(pin "114"
			(uuid "adcf0637-4b7c-4524-b3a2-c1b8e9ec679d")
		)
		(pin "115"
			(uuid "2fbaf7cf-fbf8-45c7-be9a-512890b260be")
		)
		(pin "117"
			(uuid "e912b928-c406-41a4-b745-503225b16aaf")
		)
		(pin "118"
			(uuid "5ba4a7b1-67c9-4faa-8fcb-e1465b61524a")
		)
		(pin "120"
			(uuid "a84242bb-98ab-4980-8ddb-12d0748b092d")
		)
		(pin "122"
			(uuid "30435043-02b4-442e-a2a2-ffac80baff9d")
		)
		(pin "123"
			(uuid "bf40beb7-b5f0-401f-a1b3-0d5152a64369")
		)
		(pin "124"
			(uuid "0f55cb5e-4276-4512-86d9-7f54910a2446")
		)
		(pin "125"
			(uuid "142416dc-c97f-48b8-9b33-20e38240077a")
		)
		(pin "126"
			(uuid "78a7fdb3-383b-4f3d-901b-448774b4cf2e")
		)
		(pin "127"
			(uuid "913d40da-cb59-4674-9876-792228eaf661")
		)
		(pin "128"
			(uuid "446df2b5-9b01-43c2-a5d7-410ba9897cca")
		)
		(pin "145"
			(uuid "7cd84b38-5cea-46cc-852d-3b6363d86f07")
		)
		(pin "139"
			(uuid "f2627199-d2be-44cf-bfb0-8fc5822825fc")
		)
		(pin "133"
			(uuid "50069965-573e-4fdf-8f92-c6d0ecdc98fa")
		)
		(pin "137"
			(uuid "6294a574-334a-4609-8715-56d4e711daff")
		)
		(pin "138"
			(uuid "1775475a-e488-4989-9f1e-65d9f68620f8")
		)
		(pin "143"
			(uuid "13383d85-8739-4fce-b290-788e9872e838")
		)
		(pin "158"
			(uuid "465cf155-d1df-47a2-88d8-46bc92b54aa4")
		)
		(pin "140"
			(uuid "472492f1-9878-45a6-9674-c4abc376ad89")
		)
		(pin "132"
			(uuid "bb9261a7-07a3-4762-b467-a2945ce18170")
		)
		(pin "151"
			(uuid "bdb36650-18fc-44bc-b22b-84c069804251")
		)
		(pin "135"
			(uuid "9a6df71a-dc3b-4b66-9555-984f9ce038ea")
		)
		(pin "141"
			(uuid "f58ca87e-09dc-44ad-a6be-64776461c9c8")
		)
		(pin "153"
			(uuid "140d5e52-20cb-4362-9a8d-596f7721b815")
		)
		(pin "136"
			(uuid "3b581334-fb7c-4e4e-a11a-b5f56a7a6c6d")
		)
		(pin "148"
			(uuid "b41bef24-e5df-4877-89a0-baa0c08ab97c")
		)
		(pin "154"
			(uuid "29f2497e-189b-4fc6-a021-2158018c3518")
		)
		(pin "156"
			(uuid "8188cd10-4174-4806-9d3e-79ec1e40e3b3")
		)
		(pin "144"
			(uuid "44a4d95b-84da-4717-9995-f8857e7de86b")
		)
		(pin "131"
			(uuid "d5ccb033-6a16-4c27-9e62-1b847c5ef737")
		)
		(pin "129"
			(uuid "537e7127-d7ea-47ee-92e0-a612090e48cc")
		)
		(pin "149"
			(uuid "0838ab11-13f0-4b01-8815-9236567b260f")
		)
		(pin "130"
			(uuid "7854ffb8-8857-477b-a493-e5484d3cc028")
		)
		(pin "134"
			(uuid "07cf4e55-a2e3-462c-a3aa-b1936131642d")
		)
		(pin "142"
			(uuid "719cb07d-12b0-490d-9add-f0c44f5d2417")
		)
		(pin "146"
			(uuid "ec1279fd-38da-42ac-8f90-902d3776c5bc")
		)
		(pin "147"
			(uuid "f6a729c0-a61c-40d8-9cb2-399a385cebd7")
		)
		(pin "150"
			(uuid "92ac8f04-79ba-4496-8a3f-87e2eb3b1000")
		)
		(pin "152"
			(uuid "f325c3c3-adde-40d2-844b-69e8a87aab5b")
		)
		(pin "155"
			(uuid "257ffb82-1e62-43c4-9f58-80df47ea474a")
		)
		(pin "157"
			(uuid "6db01ebd-e21d-4542-bf5a-45366c14c2be")
		)
		(pin "160"
			(uuid "53b0af82-0ab0-4c25-b296-0cc81bf13865")
		)
		(pin "159"
			(uuid "0785e3d5-b2b2-4f24-b0bc-336b83c58a73")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "U1")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Conn_Coaxial")
		(at 66.04 204.47 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "52d56472-243b-499a-812b-731231b53967")
		(property "Reference" "J10"
			(at 69.85 203.4931 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Value" "Conn_Coaxial"
			(at 69.85 206.0331 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" "Connector_Coaxial:SMA_Amphenol_132134-11_Vertical"
			(at 66.04 204.47 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 66.04 204.47 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "coaxial connector (BNC, SMA, SMB, SMC, Cinch/RCA, LEMO, ...)"
			(at 66.04 204.47 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "2"
			(uuid "8c6f3774-eeba-4f83-b544-424497c9f5ac")
		)
		(pin "1"
			(uuid "39b2288b-198e-4fb0-a401-ec7b1fc6be73")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J10")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 172.72 222.25 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "53122607-c202-498d-b93a-b843ad1d31b4")
		(property "Reference" "#PWR055"
			(at 179.07 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 175.26 222.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 172.72 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 172.72 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 172.72 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d8d0c56a-a6d2-4c45-882d-ae19a2d8740b")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR055")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_main:FCS8-20-01-L-S-A-TR")
		(at 281.94 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "533d19ff-a649-414f-ac2d-9db08721453f")
		(property "Reference" "J6"
			(at 281.94 162.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 281.94 165.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 281.94 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 281.94 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 281.94 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "904b46c3-d848-4dd5-9824-ed3d6137b674")
		)
		(pin "6"
			(uuid "f309c549-f0bb-4952-aefd-dbe541ded8b9")
		)
		(pin "2"
			(uuid "8b08e54c-d6fd-480f-8445-d74665be5bcc")
		)
		(pin "1"
			(uuid "89fd824b-a28d-458a-b246-a8eb3b9cb1c0")
		)
		(pin "4"
			(uuid "b5c9a4ca-6ffd-4bc0-b8d4-0e770a7fe380")
		)
		(pin "5"
			(uuid "0c6c279c-8ba9-451d-8a24-b9ca543aa7a1")
		)
		(pin "19"
			(uuid "38968ea4-48d7-453c-b663-ed65465bcd57")
		)
		(pin "14"
			(uuid "85f0c95b-a882-4728-9d10-dd29f6680ccc")
		)
		(pin "7"
			(uuid "1fa743c8-63eb-4848-81ac-71cf32fdd61c")
		)
		(pin "13"
			(uuid "d6223da0-f34f-4ff7-b2e0-449340b352f1")
		)
		(pin "18"
			(uuid "916c8455-ef11-417f-86b2-942ea614c142")
		)
		(pin "11"
			(uuid "58f26c83-f284-4992-9472-97153a437f70")
		)
		(pin "21"
			(uuid "acce46f5-9b1d-46cf-9985-7e59a4757c0f")
		)
		(pin "10"
			(uuid "81eb3b5c-e88a-4dd8-86bb-e1dc90549df9")
		)
		(pin "17"
			(uuid "addd668c-637a-4ac7-a38e-b5dbbaf3f0c8")
		)
		(pin "20"
			(uuid "4fd8a7d7-1b0f-4984-9bdd-14f3391d45e7")
		)
		(pin "9"
			(uuid "d8b62f8d-b0fe-4f83-b98f-ce6e32cdf806")
		)
		(pin "12"
			(uuid "fd7c02c0-bc55-4714-b091-eb96648538e3")
		)
		(pin "8"
			(uuid "ab86742c-7dc0-4e0c-94fc-b63a12be0924")
		)
		(pin "16"
			(uuid "1847375e-edb8-487e-b4cf-fa5103863d9d")
		)
		(pin "15"
			(uuid "d4f9bfdc-def5-46d7-b2a9-58025d0f453a")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J6")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_main:FCS8-20-01-L-S-A-TR")
		(at 243.84 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "5b4e6a5d-f847-4f2e-8eb3-0de6a7cc7fb9")
		(property "Reference" "J5"
			(at 243.84 162.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 243.84 165.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 243.84 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 243.84 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 243.84 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "08b3afa3-1c18-4d49-94b4-b6d9f6c69c52")
		)
		(pin "6"
			(uuid "d8f6b84f-ed25-4ff1-94e0-ee3b8fd2c89c")
		)
		(pin "2"
			(uuid "b1b12d76-9d85-4026-9d07-72accdd95aa3")
		)
		(pin "1"
			(uuid "eccc8173-e51e-40b7-b76f-aafc6f773d4f")
		)
		(pin "4"
			(uuid "c3af6681-cc52-43bb-af0a-ac5a89e25e49")
		)
		(pin "5"
			(uuid "9d3d13b1-f53f-40db-aa35-c340fb024424")
		)
		(pin "19"
			(uuid "e7341309-7da7-4b96-b46e-f7472f7e09f2")
		)
		(pin "14"
			(uuid "7b1f80d6-ba34-4f42-9607-7b752036fce3")
		)
		(pin "7"
			(uuid "3c665aaa-d037-456b-97df-15348327c003")
		)
		(pin "13"
			(uuid "d210a21d-76fc-4b45-ac0a-334b72d53a5b")
		)
		(pin "18"
			(uuid "6559112d-2df3-4b80-b700-d4c663e35a5b")
		)
		(pin "11"
			(uuid "2fae3824-1cc3-4882-acd1-f884393a183b")
		)
		(pin "21"
			(uuid "8e963f73-e36c-4c33-8446-762f4a52eaa8")
		)
		(pin "10"
			(uuid "efb3f8d5-4cc8-47a9-8d8d-bc70a3968f96")
		)
		(pin "17"
			(uuid "ff8e551f-eed0-499e-b8ef-a43fcb066713")
		)
		(pin "20"
			(uuid "688f5af4-4f2a-4f6c-8908-5f6f8be73d09")
		)
		(pin "9"
			(uuid "6a439d81-681b-4088-9111-f37054afaf4f")
		)
		(pin "12"
			(uuid "f7f6c6a9-22b9-45c3-bb13-2340282cf2fc")
		)
		(pin "8"
			(uuid "cec3dae4-f60c-4f40-b664-a53578f79f25")
		)
		(pin "16"
			(uuid "d981bb5b-6e8f-4f1e-b9fa-cbe6bd5a3198")
		)
		(pin "15"
			(uuid "d9341a23-92a9-4c9c-a8ce-9f9f0cdea7ea")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J5")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 72.39 184.15 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5bff73b9-86a8-4cb2-9a6f-9dd6adfcea5a")
		(property "Reference" "#PWR0105"
			(at 68.58 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 74.93 184.15 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 72.39 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 72.39 184.15 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "d9bd6457-506b-4bbd-81d9-f2eddd3fc148")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0105")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 287.02 172.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5c2cf9c1-dfc8-4244-8819-3fbb818dd594")
		(property "Reference" "#PWR0113"
			(at 283.21 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 289.56 172.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 287.02 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 287.02 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 287.02 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "9fb8adfa-a46d-46ed-b9c8-2cb4531cd926")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0113")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 134.62 222.25 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "5cbfa6ab-753b-47d6-bf8a-9ed947783f96")
		(property "Reference" "#PWR053"
			(at 140.97 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 137.16 222.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 134.62 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 134.62 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 134.62 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "0673e8db-189f-4d1d-9b56-23ec25cabab5")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR053")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_name "XEM7310_1")
		(lib_id "quack_main:XEM7310")
		(at 213.36 100.33 0)
		(unit 2)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "60d37afe-2f90-49a8-a24d-b8ecc6c2faf8")
		(property "Reference" "U1"
			(at 213.36 44.45 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "XEM7310"
			(at 213.36 46.99 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:XEM7310"
			(at 213.36 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://docs.opalkelly.com/xem7310/"
			(at 213.36 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Opal Kelly XEM7310 FPGA Integration Module Artix-7; MC1 pins 1-80, MC2 pins 81-160"
			(at 213.36 100.33 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "21"
			(uuid "6c2f7f73-fb65-4490-872a-300d861f0f1e")
		)
		(pin "24"
			(uuid "aee687b9-8d0f-4336-b27e-075540b9aeef")
		)
		(pin "3"
			(uuid "63a11e86-4221-437e-9b6a-53250d8498ef")
		)
		(pin "11"
			(uuid "7e34bde8-73e8-42ef-acaa-ac4f8be26f12")
		)
		(pin "16"
			(uuid "4d2175d3-8687-4604-a288-1b08d1336d6b")
		)
		(pin "23"
			(uuid "02375c22-b93e-43f1-b726-c2ed3452a8b9")
		)
		(pin "30"
			(uuid "51552e33-c077-4a71-a159-de4f0f48dd95")
		)
		(pin "5"
			(uuid "e9ace07f-c6f9-46d2-877c-72d33f6b5aae")
		)
		(pin "17"
			(uuid "453542ee-00c3-4f03-97fa-55b2e37afee7")
		)
		(pin "19"
			(uuid "ba1510fd-65f7-48fd-ae3c-6b5559025a56")
		)
		(pin "9"
			(uuid "48ea67ac-ac91-44ad-ae5d-017b130c646c")
		)
		(pin "6"
			(uuid "49b9dc1b-2302-4924-862b-6235c6f5a32c")
		)
		(pin "2"
			(uuid "176e7414-b2a9-4bca-8d4b-d2c342f43f44")
		)
		(pin "10"
			(uuid "4c95fffc-6e70-415a-846c-70639d5b597b")
		)
		(pin "14"
			(uuid "ee9338fc-7796-4c12-a1fc-e44e64f1a6c1")
		)
		(pin "1"
			(uuid "df701b5a-4ba3-4d27-abba-41c916a92866")
		)
		(pin "8"
			(uuid "85d45dfd-09d2-4c37-b2f6-c67213be9aba")
		)
		(pin "15"
			(uuid "95b7044c-4bd8-4a68-b4c9-e1a71cc8cddb")
		)
		(pin "13"
			(uuid "6a22f547-378f-40fd-a518-00dc5ebebffd")
		)
		(pin "7"
			(uuid "db1bf404-2fbc-410c-b050-f34896365859")
		)
		(pin "20"
			(uuid "69fd01c2-07ad-4b09-9d7b-a5c4a425a54d")
		)
		(pin "4"
			(uuid "af3c5ab6-58d3-42c0-82a3-5750ad78b188")
		)
		(pin "12"
			(uuid "23bf0af9-3a06-4aa5-8e1f-1c42b584659f")
		)
		(pin "18"
			(uuid "23434f6b-09b9-4302-a70d-f9ce7f6e8df9")
		)
		(pin "22"
			(uuid "063914d8-b9b3-458f-b73b-5ddda7dbeb66")
		)
		(pin "25"
			(uuid "6bde0e0f-1e42-4d9e-b579-0c99b356966e")
		)
		(pin "26"
			(uuid "2880bbef-ef9e-43cf-88bd-f1b9c49366a0")
		)
		(pin "27"
			(uuid "fb07832d-73aa-4862-809c-3e8af1c7b3b6")
		)
		(pin "28"
			(uuid "fdedca0d-3498-47d4-86cf-4a6157d35291")
		)
		(pin "29"
			(uuid "d34e77d7-d1f2-4988-a06b-9674b4279fab")
		)
		(pin "39"
			(uuid "9c179e86-4f32-411c-aee3-94fcfb256ec3")
		)
		(pin "54"
			(uuid "d6ebd448-6fa0-40f1-83fb-e587d38850eb")
		)
		(pin "48"
			(uuid "a759f40a-547d-4cd1-a7d3-55e9a3980ab5")
		)
		(pin "36"
			(uuid "9faa4ad8-5283-42dc-a31b-1b3c45fe1e43")
		)
		(pin "43"
			(uuid "7080bd8d-78ad-4020-811e-e2e9b27c3a84")
		)
		(pin "50"
			(uuid "e60e5543-c11b-4269-be4a-c0f056e62330")
		)
		(pin "53"
			(uuid "3e80dd77-2c81-4eee-9cb4-809f524880b5")
		)
		(pin "61"
			(uuid "9ce2a672-943e-40d7-bfbb-08cbdcda7ad1")
		)
		(pin "34"
			(uuid "3e3887b5-93a7-460b-bca1-5059169763a8")
		)
		(pin "37"
			(uuid "9bc1c775-4386-41c5-842e-a53cde0008ac")
		)
		(pin "45"
			(uuid "4483ce6b-c5ea-4f37-b6e6-66f47b5b1b47")
		)
		(pin "44"
			(uuid "d51cfbfc-1a3d-45c8-8703-55d08c4583b3")
		)
		(pin "46"
			(uuid "9d356a67-f569-494a-b1a6-55444de16e39")
		)
		(pin "42"
			(uuid "9f8fb3f3-819d-4572-afe1-6ddc1287637f")
		)
		(pin "49"
			(uuid "5a515b5e-69b0-449c-8671-ca25911879bc")
		)
		(pin "32"
			(uuid "014bff27-8a0e-4f8d-84fe-2856c3f148b1")
		)
		(pin "41"
			(uuid "e3f66d23-aace-4bc7-ba10-efbb2a39de3c")
		)
		(pin "51"
			(uuid "408153d4-5fac-4e01-bbd2-c88de374542b")
		)
		(pin "52"
			(uuid "68c81ba4-de87-435c-944c-5bdd0a2edff1")
		)
		(pin "31"
			(uuid "74bf64bb-9e47-48d4-ac25-8e8097f5e9ea")
		)
		(pin "38"
			(uuid "cafea5a3-5f34-4ca9-8385-951846c7a2f5")
		)
		(pin "33"
			(uuid "f7fef336-761a-4958-ad00-aa890d05aec4")
		)
		(pin "35"
			(uuid "9ff228fd-4229-4f62-9700-365f26170a04")
		)
		(pin "40"
			(uuid "d1753f2a-e39d-4c8a-a7ed-eb8501245ddf")
		)
		(pin "47"
			(uuid "7aaf6d98-4143-40e6-a749-30f1ccfd5eb4")
		)
		(pin "55"
			(uuid "1815ad75-e091-429a-a144-cb81d37e12db")
		)
		(pin "56"
			(uuid "a2e2151b-dc69-4505-bd18-1a9f01f6d0c9")
		)
		(pin "57"
			(uuid "6070987f-8215-43ce-b64c-b4adc2773642")
		)
		(pin "58"
			(uuid "4525d97a-5dfe-4a4c-9ea0-3e076674b526")
		)
		(pin "59"
			(uuid "ffeb50bc-116d-46b3-8ac3-eab677d8a4db")
		)
		(pin "60"
			(uuid "78fa52b0-5392-472e-ba2f-7e6cdb6615cc")
		)
		(pin "62"
			(uuid "bf4a7fcb-ee99-4bb2-815a-372938072939")
		)
		(pin "63"
			(uuid "a89b992a-59c6-41f3-baf5-c4bf160f909e")
		)
		(pin "64"
			(uuid "d8c2c523-3b93-4735-a131-8ef00071a12a")
		)
		(pin "66"
			(uuid "f2ec660c-32e3-4c65-beb7-c92775a1cb89")
		)
		(pin "69"
			(uuid "3f473ff5-191f-422f-88cc-e11afe1818bd")
		)
		(pin "78"
			(uuid "46e6c88c-fa5d-4c19-a226-af368236966d")
		)
		(pin "81"
			(uuid "c07a4a4b-7bdc-41aa-91c7-1bba7c83fc6b")
		)
		(pin "92"
			(uuid "8ee4a849-bd7a-45b5-96e1-b6a6bb8e6186")
		)
		(pin "85"
			(uuid "4191b3e4-dfe2-4c94-832e-d16d6c3439f5")
		)
		(pin "89"
			(uuid "c54da069-da46-4301-a3f6-2c7f0ce6521d")
		)
		(pin "90"
			(uuid "2136f5fa-bda8-4c23-a3b1-85beba0a5a79")
		)
		(pin "65"
			(uuid "d6b5efa8-12bf-47db-8917-9e30d5a6bb44")
		)
		(pin "91"
			(uuid "6d684ceb-e812-4015-8a00-13d23f1cd9f0")
		)
		(pin "67"
			(uuid "dbf087d2-9d44-43b0-92f2-a35b18304e27")
		)
		(pin "74"
			(uuid "5d3d91d3-e90f-4e56-9d3d-b0ba3d7b7889")
		)
		(pin "84"
			(uuid "89471bfb-a339-4242-a69e-eb2619c87b32")
		)
		(pin "73"
			(uuid "f4493c87-7f89-49f8-8360-991093e42315")
		)
		(pin "72"
			(uuid "fe477930-960b-4674-8b69-444c4afcbfef")
		)
		(pin "71"
			(uuid "e1cb20e9-5e26-4708-a1a1-953182670b1a")
		)
		(pin "76"
			(uuid "4a9cb5f9-00cd-4dae-8a0f-64486e7bac57")
		)
		(pin "79"
			(uuid "cbec025f-2ffe-4a98-aa12-db1160be57b7")
		)
		(pin "80"
			(uuid "4cfe458b-d0a2-467e-af82-1206a820bf92")
		)
		(pin "86"
			(uuid "fc62dd17-1505-4c22-91f9-f6cf91ff8913")
		)
		(pin "68"
			(uuid "83a6f988-bd58-470b-95de-d13c965c690e")
		)
		(pin "75"
			(uuid "c86c959f-cdbd-4989-aedc-fb19bc4bc067")
		)
		(pin "77"
			(uuid "6b534d38-790c-448a-8e16-48d4ed8d369c")
		)
		(pin "83"
			(uuid "42fc08a5-5a88-4ad5-a181-995c95c9fcfc")
		)
		(pin "70"
			(uuid "3f00eb79-4faa-4a8a-bee5-6d379e9a7a83")
		)
		(pin "82"
			(uuid "26233ac5-08e6-4bba-9d27-456681b84aed")
		)
		(pin "87"
			(uuid "6348a6ad-c8c1-4779-bfec-b6ccaffdf583")
		)
		(pin "88"
			(uuid "ed339fca-9a43-4d8d-b1d4-ca16128736e6")
		)
		(pin "112"
			(uuid "d75f2dbf-91d4-4e23-8003-d425e2ffb395")
		)
		(pin "113"
			(uuid "37e77a0c-ae7a-449b-9d7a-8f08a9136ffb")
		)
		(pin "116"
			(uuid "96ca1841-78a5-4d33-bdea-c7d29999a972")
		)
		(pin "98"
			(uuid "74b4e610-d02d-475d-844c-132b15063de7")
		)
		(pin "119"
			(uuid "2103ee15-4c7a-4e98-b88e-5e305ab33fc9")
		)
		(pin "121"
			(uuid "b317b8cf-150d-4c3a-86be-7dd9ab7a1840")
		)
		(pin "96"
			(uuid "58df0208-db18-49f1-942d-ab2bdaa266c7")
		)
		(pin "100"
			(uuid "e2d341cc-0175-41f7-8cb5-fc791a27fcf4")
		)
		(pin "104"
			(uuid "06be198d-448c-4f25-9262-c11a871fbb4c")
		)
		(pin "109"
			(uuid "aa471f79-0518-40c0-9382-b1d46c313b8a")
		)
		(pin "93"
			(uuid "e8f4fc5d-2e7d-43c8-8f6c-b3595219c0f7")
		)
		(pin "108"
			(uuid "df4c297f-f8f5-4d4b-9940-5c8122e9f5a5")
		)
		(pin "107"
			(uuid "a4b53b85-d70e-4225-baba-eb9d8a469631")
		)
		(pin "106"
			(uuid "cb58a461-6bc4-4cef-83ff-faca0990b9d7")
		)
		(pin "97"
			(uuid "de36e98f-c1ac-4a69-b333-149162cb1b0e")
		)
		(pin "99"
			(uuid "11d06eea-41aa-4287-9fbf-5d1798d92eb3")
		)
		(pin "103"
			(uuid "4245ba9d-4d96-4094-b262-0d76d51cd747")
		)
		(pin "94"
			(uuid "90fc40b2-176b-4b4d-92b1-5c060029ab23")
		)
		(pin "95"
			(uuid "88a47d2d-9e96-4d1a-b07e-39287d70eaf1")
		)
		(pin "101"
			(uuid "aa5de376-d49a-444b-a682-a0fe4d711f59")
		)
		(pin "105"
			(uuid "b2830fde-d4ea-4893-93e1-c03fb7961d3a")
		)
		(pin "110"
			(uuid "f6100f20-2e3c-4449-8a5a-17d2b1e60057")
		)
		(pin "111"
			(uuid "67ecd28d-1978-446c-b886-691ac1df0e65")
		)
		(pin "102"
			(uuid "8d4fd61d-1672-4b3f-b282-57408225f175")
		)
		(pin "114"
			(uuid "adcf0637-4b7c-4524-b3a2-c1b8e9ec679e")
		)
		(pin "115"
			(uuid "2fbaf7cf-fbf8-45c7-be9a-512890b260bf")
		)
		(pin "117"
			(uuid "e912b928-c406-41a4-b745-503225b16ab0")
		)
		(pin "118"
			(uuid "5ba4a7b1-67c9-4faa-8fcb-e1465b61524b")
		)
		(pin "120"
			(uuid "a84242bb-98ab-4980-8ddb-12d0748b092e")
		)
		(pin "122"
			(uuid "30435043-02b4-442e-a2a2-ffac80baff9e")
		)
		(pin "123"
			(uuid "bf40beb7-b5f0-401f-a1b3-0d5152a6436a")
		)
		(pin "124"
			(uuid "0f55cb5e-4276-4512-86d9-7f54910a2447")
		)
		(pin "125"
			(uuid "142416dc-c97f-48b8-9b33-20e38240077b")
		)
		(pin "126"
			(uuid "78a7fdb3-383b-4f3d-901b-448774b4cf2f")
		)
		(pin "127"
			(uuid "913d40da-cb59-4674-9876-792228eaf662")
		)
		(pin "128"
			(uuid "446df2b5-9b01-43c2-a5d7-410ba9897ccb")
		)
		(pin "145"
			(uuid "7cd84b38-5cea-46cc-852d-3b6363d86f08")
		)
		(pin "139"
			(uuid "f2627199-d2be-44cf-bfb0-8fc5822825fd")
		)
		(pin "133"
			(uuid "50069965-573e-4fdf-8f92-c6d0ecdc98fb")
		)
		(pin "137"
			(uuid "6294a574-334a-4609-8715-56d4e711db00")
		)
		(pin "138"
			(uuid "1775475a-e488-4989-9f1e-65d9f68620f9")
		)
		(pin "143"
			(uuid "13383d85-8739-4fce-b290-788e9872e839")
		)
		(pin "158"
			(uuid "465cf155-d1df-47a2-88d8-46bc92b54aa5")
		)
		(pin "140"
			(uuid "472492f1-9878-45a6-9674-c4abc376ad8a")
		)
		(pin "132"
			(uuid "bb9261a7-07a3-4762-b467-a2945ce18171")
		)
		(pin "151"
			(uuid "bdb36650-18fc-44bc-b22b-84c069804252")
		)
		(pin "135"
			(uuid "9a6df71a-dc3b-4b66-9555-984f9ce038eb")
		)
		(pin "141"
			(uuid "f58ca87e-09dc-44ad-a6be-64776461c9c9")
		)
		(pin "153"
			(uuid "140d5e52-20cb-4362-9a8d-596f7721b816")
		)
		(pin "136"
			(uuid "3b581334-fb7c-4e4e-a11a-b5f56a7a6c6e")
		)
		(pin "148"
			(uuid "b41bef24-e5df-4877-89a0-baa0c08ab97d")
		)
		(pin "154"
			(uuid "29f2497e-189b-4fc6-a021-2158018c3519")
		)
		(pin "156"
			(uuid "8188cd10-4174-4806-9d3e-79ec1e40e3b4")
		)
		(pin "144"
			(uuid "44a4d95b-84da-4717-9995-f8857e7de86c")
		)
		(pin "131"
			(uuid "d5ccb033-6a16-4c27-9e62-1b847c5ef738")
		)
		(pin "129"
			(uuid "537e7127-d7ea-47ee-92e0-a612090e48cd")
		)
		(pin "149"
			(uuid "0838ab11-13f0-4b01-8815-9236567b2610")
		)
		(pin "130"
			(uuid "7854ffb8-8857-477b-a493-e5484d3cc029")
		)
		(pin "134"
			(uuid "07cf4e55-a2e3-462c-a3aa-b1936131642e")
		)
		(pin "142"
			(uuid "719cb07d-12b0-490d-9add-f0c44f5d2418")
		)
		(pin "146"
			(uuid "ec1279fd-38da-42ac-8f90-902d3776c5bd")
		)
		(pin "147"
			(uuid "f6a729c0-a61c-40d8-9cb2-399a385cebd8")
		)
		(pin "150"
			(uuid "92ac8f04-79ba-4496-8a3f-87e2eb3b1001")
		)
		(pin "152"
			(uuid "f325c3c3-adde-40d2-844b-69e8a87aab5c")
		)
		(pin "155"
			(uuid "257ffb82-1e62-43c4-9f58-80df47ea474b")
		)
		(pin "157"
			(uuid "6db01ebd-e21d-4542-bf5a-45366c14c2bf")
		)
		(pin "160"
			(uuid "53b0af82-0ab0-4c25-b296-0cc81bf13866")
		)
		(pin "159"
			(uuid "0785e3d5-b2b2-4f24-b0bc-336b83c58a74")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "U1")
					(unit 2)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 134.62 172.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "616020a7-063e-4fd8-9f3a-9d9dc8869fd8")
		(property "Reference" "#PWR0109"
			(at 130.81 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 137.16 172.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 134.62 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 134.62 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 134.62 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "20beba10-aa95-4fb4-8462-0de5e556bcb2")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0109")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 72.39 189.23 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6aa38e7a-e36c-4880-a3dc-b5bcf20f239a")
		(property "Reference" "#PWR0107"
			(at 78.74 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 74.93 189.23 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 72.39 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 72.39 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 72.39 189.23 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c61cfdf7-59cb-4b04-bc59-dab7c0eb23b8")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0107")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 250.19 119.38 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "6d205cd7-e238-480c-8329-3056b29498c3")
		(property "Reference" "#PWR045"
			(at 256.54 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 252.73 119.38 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 250.19 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 250.19 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 250.19 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "8f89bfd6-7aab-41f1-b7d3-8808b4af1d96")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR045")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_main:FCS8-20-01-L-S-A-TR")
		(at 129.54 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "83ec2063-017d-4c5e-adf5-a3a7bebf533c")
		(property "Reference" "J2"
			(at 129.54 162.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 129.54 165.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 129.54 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 129.54 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 129.54 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "8f12cf72-b893-4c2e-a3f2-3a4c1fb5ec1f")
		)
		(pin "6"
			(uuid "6c58ba4b-afc7-4a0d-ae45-8d22f0d306dc")
		)
		(pin "2"
			(uuid "2d858f64-8cdd-4c32-98ed-e01d6231d317")
		)
		(pin "1"
			(uuid "abf6d706-4d28-46fe-a364-888caea87fbd")
		)
		(pin "4"
			(uuid "22c35e2a-537f-47dd-a5e1-a11337426f79")
		)
		(pin "5"
			(uuid "95d1d10e-c40f-488f-bd8a-06f88126002d")
		)
		(pin "19"
			(uuid "ed9f7ff9-2d39-49e5-ad68-5b8b3c005bf0")
		)
		(pin "14"
			(uuid "6920cbbe-a676-4e82-8f23-0bae07b1d5bd")
		)
		(pin "7"
			(uuid "87d875f3-65ba-48a9-a7c5-42476e0ac0e0")
		)
		(pin "13"
			(uuid "f30306ac-b415-4384-87e2-3b953e7b4cc9")
		)
		(pin "18"
			(uuid "da982de2-a60b-475f-93fc-e9fe3129404c")
		)
		(pin "11"
			(uuid "0b7831f5-c13c-4669-8e6b-98c7b0f5edc5")
		)
		(pin "21"
			(uuid "91c31e43-b4df-412e-8ab2-3665162e7b2a")
		)
		(pin "10"
			(uuid "8eed014e-cfcd-4a1d-9bc5-6bbefca87510")
		)
		(pin "17"
			(uuid "25f156fd-bba0-4087-b571-fbc26fa1e410")
		)
		(pin "20"
			(uuid "6afe3bee-05c3-474f-a5ac-548ff067345b")
		)
		(pin "9"
			(uuid "7dd1655b-7d95-4a3c-a4f1-e1c3ef6a0de6")
		)
		(pin "12"
			(uuid "86b0405e-628e-489f-9ab9-fb4887e87e65")
		)
		(pin "8"
			(uuid "f7e059d3-a084-47af-b3f9-e16aae554039")
		)
		(pin "16"
			(uuid "17762045-fcda-4b97-8523-8f3ed6d90d48")
		)
		(pin "15"
			(uuid "daababf6-776b-42d7-a316-17cdc463246d")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J2")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "Connector:Barrel_Jack_Switch")
		(at 64.77 186.69 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "86481223-0819-484c-a01f-d0159104ede4")
		(property "Reference" "J9"
			(at 64.77 177.8 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "Barrel_Jack_Switch"
			(at 64.77 180.34 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:CUI_PJ-102BH"
			(at 66.04 187.706 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 66.04 187.706 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "DC Barrel Jack with an internal switch"
			(at 64.77 186.69 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "2"
			(uuid "a9bd4c5d-3819-42a3-8985-47b52b300e1e")
		)
		(pin "3"
			(uuid "22568960-f20c-4ea6-a114-0546fe6e42fd")
		)
		(pin "1"
			(uuid "9b7dbd4f-5c06-4124-bc5d-fb9150b36d82")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J9")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 83.82 93.98 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "87850e7a-1620-46a6-989b-fe0480614bb6")
		(property "Reference" "#PWR037"
			(at 77.47 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 81.28 93.98 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 83.82 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 83.82 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 83.82 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1e8001fd-b6e7-429a-a6b4-8e3cd3130a3c")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR037")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 210.82 222.25 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "8feab39d-c60b-443d-8548-036008cd61e2")
		(property "Reference" "#PWR057"
			(at 217.17 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 213.36 222.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 210.82 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 210.82 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 210.82 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6708a0b0-f1c7-4960-846f-38cab0215b95")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR057")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 325.12 170.18 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9133ad82-4014-4a13-98a5-a1f3bab45864")
		(property "Reference" "#PWR062"
			(at 331.47 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 327.66 170.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 325.12 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 325.12 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 325.12 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "c1d0d635-90c3-4981-927c-9e85db7b0b0d")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR062")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 96.52 170.18 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "9700a9e0-d1bb-4378-8108-7faf81fd7d8c")
		(property "Reference" "#PWR051"
			(at 102.87 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 99.06 170.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 96.52 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 96.52 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 96.52 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "5ad5e0ee-597f-4d5d-a2b8-81effe51c643")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR051")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 148.59 50.8 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a1e8bb90-0344-4863-bd39-a73fb73373f4")
		(property "Reference" "#PWR048"
			(at 154.94 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 151.13 50.8 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 148.59 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 148.59 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 148.59 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "76db1f5c-a76e-4f7e-9cb9-e2b3f6a91d8f")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR048")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 248.92 172.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "a8e20aa5-4762-4db7-a53d-00c429be0ff5")
		(property "Reference" "#PWR0112"
			(at 245.11 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 251.46 172.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 248.92 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 248.92 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 248.92 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "fe72c097-97a3-4f4a-86db-1327852347fa")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0112")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 96.52 172.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b6e9cb98-414a-4574-a6ac-2601520e42f1")
		(property "Reference" "#PWR0108"
			(at 92.71 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 99.06 172.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 96.52 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 96.52 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 96.52 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "873cc795-04b1-4f96-af93-88be95e9550a")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0108")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 176.53 50.8 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "b82389d6-1641-4b27-9765-be3ef8bf0168")
		(property "Reference" "#PWR040"
			(at 170.18 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 173.99 50.8 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 176.53 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 176.53 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "76f8350c-fb06-4bb6-b5ee-203e5a955aa4")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR040")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 242.57 149.86 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "c23dd789-4967-4b69-a0ca-ce2b498d1699")
		(property "Reference" "#PWR046"
			(at 248.92 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 245.11 149.86 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 242.57 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 242.57 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 242.57 149.86 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b4f44bd0-2c9e-4050-b19f-03cd54b3b095")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR046")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_main:FCS8-20-01-L-S-A-TR")
		(at 320.04 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "c33f6a49-ad5e-40b7-99bf-f08a18f4e0b3")
		(property "Reference" "J7"
			(at 320.04 162.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 320.04 165.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 320.04 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 320.04 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 320.04 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "d64edec5-cf48-4601-a6a1-b2a27be35180")
		)
		(pin "6"
			(uuid "80d118e1-26a5-4fe4-9266-674d617c0ce5")
		)
		(pin "2"
			(uuid "5986b3b4-c3cf-417e-9710-8c6b3e07d376")
		)
		(pin "1"
			(uuid "9f60931b-f87b-468d-b65a-1670fb054cca")
		)
		(pin "4"
			(uuid "a829bfe0-ec8c-4caa-a46d-734b823a103c")
		)
		(pin "5"
			(uuid "bff1d768-e541-47f6-a5ae-f54fb2a3c81f")
		)
		(pin "19"
			(uuid "05efd447-4658-459d-9dc3-81f7b06cebe1")
		)
		(pin "14"
			(uuid "c53e9147-b912-4c3b-b84d-a9956613743a")
		)
		(pin "7"
			(uuid "848f905b-cc2f-4327-b1ec-58dc812f2c07")
		)
		(pin "13"
			(uuid "858d3bae-dbde-443d-be71-82ca10d7b2f4")
		)
		(pin "18"
			(uuid "63a8cf75-b74b-4bec-a9e2-0fd12adc30ea")
		)
		(pin "11"
			(uuid "ff24626d-b6dc-4150-be2d-51090aa1a609")
		)
		(pin "21"
			(uuid "31dc3f2e-3c23-499d-91bc-7d9664845d41")
		)
		(pin "10"
			(uuid "2cc4e420-cbb7-4c71-ad14-841fb2769461")
		)
		(pin "17"
			(uuid "9605c363-7e69-43fb-9ab9-a61c5a1769ac")
		)
		(pin "20"
			(uuid "08b42598-ddc5-4bdd-a554-771d12c7c217")
		)
		(pin "9"
			(uuid "c76189bf-a87d-46a2-bbd8-9536550856e3")
		)
		(pin "12"
			(uuid "2b749836-05b3-4d84-a3ef-16bc5e00e879")
		)
		(pin "8"
			(uuid "9586ea6a-2e36-4e98-8c61-ef1c1b470500")
		)
		(pin "16"
			(uuid "de329f5c-84f4-40b1-b90b-3c68a696dc03")
		)
		(pin "15"
			(uuid "ecf5a0ab-bd26-4289-84cc-88675758b7e8")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J7")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 96.52 222.25 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cba9383d-090f-4a02-ae28-adef5cda5f3b")
		(property "Reference" "#PWR050"
			(at 102.87 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 99.06 222.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 96.52 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 96.52 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 96.52 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "60d25a2a-fc96-4c68-ac2f-8a79ad818335")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR050")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 176.53 66.04 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "cd55e641-5944-4aac-a195-9665fd6e7566")
		(property "Reference" "#PWR039"
			(at 170.18 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 173.99 66.04 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 176.53 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 176.53 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 176.53 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b76f6096-8b7f-463f-8be7-bbc3f469533f")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR039")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 157.48 66.04 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "ce20b3f0-7886-4c20-91b5-21afdf54eec2")
		(property "Reference" "#PWR047"
			(at 163.83 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 160.02 66.04 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 157.48 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 157.48 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 157.48 66.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "cb29efe9-3e67-4fb6-81f8-da7c305cb210")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR047")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 66.04 209.55 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "da13f7b0-e5fc-4bc6-842c-4a8b26ee578a")
		(property "Reference" "#PWR064"
			(at 72.39 209.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 68.58 209.55 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 66.04 209.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 66.04 209.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 66.04 209.55 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "861ab140-6688-4440-b25c-e9e3a02f9e1a")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR064")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 90.17 50.8 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "dc777d6b-7f29-4a63-b9a7-d9ded7b4bed6")
		(property "Reference" "#PWR041"
			(at 93.98 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 86.995 50.8 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 90.17 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 90.17 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 90.17 50.8 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "02cd259d-904b-4b55-932e-f40b32d8aa57")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR041")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 287.02 170.18 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e08a0133-9e2e-4c89-8df3-3f58a55d36d6")
		(property "Reference" "#PWR060"
			(at 293.37 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 289.56 170.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 287.02 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 287.02 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 287.02 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "b3d26aee-5140-446e-91fb-428e68ddafe9")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR060")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 68.58 171.45 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e27fe401-39a3-468b-a801-cfb8cd77677a")
		(property "Reference" "#PWR0106"
			(at 74.93 171.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 71.12 171.45 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 68.58 171.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 68.58 171.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 68.58 171.45 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "6d66ba69-474a-4edf-80ce-8bbaea5506b0")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0106")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:+3.3V")
		(at 172.72 172.72 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e4c24220-1e11-4937-b21d-1d22545ef11c")
		(property "Reference" "#PWR0110"
			(at 168.91 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "+5V"
			(at 175.26 172.72 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify left)
			)
		)
		(property "Footprint" ""
			(at 172.72 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 172.72 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"+3.3V\""
			(at 172.72 172.72 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "1375f6d0-967d-45c3-95e2-4eaf712e22ce")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR0110")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 83.82 119.38 270)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "e9a4802f-5611-485f-b1eb-9a836844e32f")
		(property "Reference" "#PWR038"
			(at 77.47 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 81.28 119.38 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 83.82 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 83.82 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 83.82 119.38 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "306b1cdb-def0-495b-b190-4ac0ceec0863")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR038")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 250.19 93.98 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "efcc3d1c-477b-4154-bde1-756a5df43b9f")
		(property "Reference" "#PWR044"
			(at 256.54 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 252.73 93.98 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 250.19 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 250.19 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 250.19 93.98 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "cde05ce5-0c23-4a2d-a332-479cc6c61206")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR044")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 248.92 222.25 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "f3de1ca8-e231-4c30-b31d-8d71008dea7a")
		(property "Reference" "#PWR059"
			(at 255.27 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 251.46 222.25 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 248.92 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 248.92 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 248.92 222.25 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "102a0d0b-7f63-42ef-b543-0d6a6bb44929")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR059")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "power:GND")
		(at 210.82 170.18 90)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(uuid "fcfa2a2b-b995-41e0-97bb-d518f8f89b5c")
		(property "Reference" "#PWR056"
			(at 217.17 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "GND"
			(at 213.36 170.18 90)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
				(justify right)
			)
		)
		(property "Footprint" ""
			(at 210.82 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" ""
			(at 210.82 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Power symbol creates a global label with name \"GND\" , ground"
			(at 210.82 170.18 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "1"
			(uuid "de4d67ff-996f-49b3-a4e6-a9893adfefdf")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "#PWR056")
					(unit 1)
				)
			)
		)
	)
	(symbol
		(lib_id "quack_main:FCS8-20-01-L-S-A-TR")
		(at 167.64 193.04 0)
		(unit 1)
		(body_style 1)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(dnp no)
		(fields_autoplaced yes)
		(uuid "ff66342d-6e09-44ec-922a-fd7941ddfc8e")
		(property "Reference" "J3"
			(at 167.64 162.56 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 167.64 165.1 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 167.64 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 167.64 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 167.64 193.04 0)
			(hide yes)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(pin "3"
			(uuid "5b4d1020-d3ed-448c-8e8a-0198ffd6d4f1")
		)
		(pin "6"
			(uuid "c3d7dedc-9357-4d12-94b0-77df8931d7fa")
		)
		(pin "2"
			(uuid "f3a02357-c573-4b1a-ad78-8619a538d0ce")
		)
		(pin "1"
			(uuid "382a7fbf-cb44-4263-b742-7f48d75b836d")
		)
		(pin "4"
			(uuid "d94e8237-94a2-4ccd-ba0e-bc3c62bf0005")
		)
		(pin "5"
			(uuid "9f8dea4b-6f72-465a-b986-18ff7eed1fe0")
		)
		(pin "19"
			(uuid "0c94cd71-8b2d-4b2e-81e1-534c20b4c53c")
		)
		(pin "14"
			(uuid "0c5c6c90-e917-4f43-b414-ee50a1fd896c")
		)
		(pin "7"
			(uuid "5865d16e-6bd2-45f4-9a28-78ce1c232fad")
		)
		(pin "13"
			(uuid "3475c4b1-aa7b-404a-b454-a6179b4849fb")
		)
		(pin "18"
			(uuid "5a0badd4-3782-43b2-8037-83096c3cd6f0")
		)
		(pin "11"
			(uuid "b1fda87d-91ec-4cf5-b916-b1c31f3f3480")
		)
		(pin "21"
			(uuid "d19e1ba4-35cd-4303-89c9-95b2ad8c7884")
		)
		(pin "10"
			(uuid "72d574c0-c41c-463e-b227-fef2826e485c")
		)
		(pin "17"
			(uuid "90cb1768-afbe-4bef-a037-a38d1ef90ead")
		)
		(pin "20"
			(uuid "021680a7-2335-4fe0-8aa2-f85d0b5f2ff2")
		)
		(pin "9"
			(uuid "97e0cae1-6523-4e60-85a3-176001bb7d7d")
		)
		(pin "12"
			(uuid "9943a876-324d-4637-b67e-a9aac3bad8ef")
		)
		(pin "8"
			(uuid "639d901d-55fc-4bba-ac89-7e67dc4abc34")
		)
		(pin "16"
			(uuid "f7a6035a-159b-4a93-9869-df7ac498c390")
		)
		(pin "15"
			(uuid "43a22276-1207-4cba-84aa-06796c672cfd")
		)
		(instances
			(project "quack_main"
				(path "/a52e638a-2ffb-4e48-adb9-469e2300eb2b"
					(reference "J3")
					(unit 1)
				)
			)
		)
	)
	(sheet_instances
		(path "/"
			(page "1")
		)
	)
	(embedded_fonts no)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/quack_main.kicad_sym <==
(kicad_symbol_lib
	(version 20251024)
	(generator "kicad_symbol_editor")
	(generator_version "10.0")
	(symbol "FCS8-20-01-L-S-A-TR"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "J"
			(at 0 30.48 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "FCS8-20-01-L-S-A-TR"
			(at 0 27.94 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:SAMTEC_FCS8-20-01-L-S-A-TR"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://suddendocs.samtec.com/productspecs/fcf8-fcs8.pdf"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Samtec SMD 0.8 mm High Speed Cost-Effective Micro Coax Receptacle"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_0_1"
			(rectangle
				(start -2.54 25.4)
				(end 2.54 -31.75)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
		)
		(symbol "FCS8-20-01-L-S-A-TR_1_1"
			(pin passive line
				(at 5.08 22.86 180)
				(length 2.54)
				(name "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 20.32 180)
				(length 2.54)
				(name "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 17.78 180)
				(length 2.54)
				(name "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 15.24 180)
				(length 2.54)
				(name "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 12.7 180)
				(length 2.54)
				(name "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 10.16 180)
				(length 2.54)
				(name "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 7.62 180)
				(length 2.54)
				(name "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 5.08 180)
				(length 2.54)
				(name "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 2.54 180)
				(length 2.54)
				(name "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 0 180)
				(length 2.54)
				(name "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -2.54 180)
				(length 2.54)
				(name "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -5.08 180)
				(length 2.54)
				(name "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -7.62 180)
				(length 2.54)
				(name "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -10.16 180)
				(length 2.54)
				(name "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -12.7 180)
				(length 2.54)
				(name "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -15.24 180)
				(length 2.54)
				(name "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -17.78 180)
				(length 2.54)
				(name "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -20.32 180)
				(length 2.54)
				(name "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -22.86 180)
				(length 2.54)
				(name "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -25.4 180)
				(length 2.54)
				(name "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin passive line
				(at 5.08 -29.21 180)
				(length 2.54)
				(name "S"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
	(symbol "XEM7310"
		(pin_names
			(offset 1.016)
		)
		(exclude_from_sim no)
		(in_bom yes)
		(on_board yes)
		(in_pos_files yes)
		(duplicate_pin_numbers_are_jumpers no)
		(property "Reference" "U"
			(at 0 55.88 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Value" "XEM7310"
			(at 0 53.34 0)
			(show_name no)
			(do_not_autoplace no)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Footprint" "quack_main:XEM7310"
			(at 0 49.53 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Datasheet" "https://docs.opalkelly.com/xem7310/"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(property "Description" "Opal Kelly XEM7310 FPGA Integration Module Artix-7; MC1 pins 1-80, MC2 pins 81-160"
			(at 0 0 0)
			(show_name no)
			(do_not_autoplace no)
			(hide yes)
			(effects
				(font
					(size 1.27 1.27)
				)
			)
		)
		(symbol "XEM7310_1_1"
			(rectangle
				(start -24.13 50.8)
				(end 24.13 -53.34)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin power_in line
				(at -27.94 48.26 0)
				(length 3.81)
				(name "+VDCIN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 48.26 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 45.72 0)
				(length 3.81)
				(name "+VDCIN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 45.72 180)
				(length 3.81)
				(name "+1.0VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 43.18 0)
				(length 3.81)
				(name "+VDCIN"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 43.18 180)
				(length 3.81)
				(name "+1.0VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 40.64 0)
				(length 3.81)
				(name "+1.8VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at 27.94 40.64 180)
				(length 3.81)
				(name "L7P_SYS_CLK_AB11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 38.1 0)
				(length 3.81)
				(name "+3.3VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at 27.94 38.1 180)
				(length 3.81)
				(name "XADC_VN_M9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 35.56 0)
				(length 3.81)
				(name "+3.3VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at 27.94 35.56 180)
				(length 3.81)
				(name "XADC_VP_L10"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 33.02 0)
				(length 3.81)
				(name "+3.3VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 33.02 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 30.48 0)
				(length 3.81)
				(name "B34_L24P_W9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 30.48 180)
				(length 3.81)
				(name "B34_L21P_DQS_V9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 27.94 0)
				(length 3.81)
				(name "B34_L24N_Y9"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 27.94 180)
				(length 3.81)
				(name "B34_L21N_DQS_V8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "18"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 25.4 0)
				(length 3.81)
				(name "B34_L17P_R6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "19"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 25.4 180)
				(length 3.81)
				(name "B34_L19P_V7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "20"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 22.86 0)
				(length 3.81)
				(name "B34_L17N_T6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "21"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 22.86 180)
				(length 3.81)
				(name "B34_L19N_VREF_W7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "22"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 20.32 0)
				(length 3.81)
				(name "B34_L16P_U6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "23"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 20.32 180)
				(length 3.81)
				(name "B34_L23P_Y8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "24"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 17.78 0)
				(length 3.81)
				(name "B34_L16N_V5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "25"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 17.78 180)
				(length 3.81)
				(name "B34_L23N_Y7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "26"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 15.24 0)
				(length 3.81)
				(name "B34_L14P_SRCC_T5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "27"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 15.24 180)
				(length 3.81)
				(name "B34_L15P_DQS_W6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "28"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 12.7 0)
				(length 3.81)
				(name "B34_L14N_SRCC_U5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "29"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 12.7 180)
				(length 3.81)
				(name "B34_L15N_DQS_W5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "30"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 10.16 0)
				(length 3.81)
				(name "B34_L10P_AA5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "31"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 10.16 180)
				(length 3.81)
				(name "B34_L13P_MRCC_R4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "32"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 7.62 0)
				(length 3.81)
				(name "B34_L10N_AB5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "33"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 7.62 180)
				(length 3.81)
				(name "B34_L13N_MRCC_T4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "34"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 5.08 0)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "35"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 5.08 180)
				(length 3.81)
				(name "VCCO_34"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "36"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 2.54 0)
				(length 3.81)
				(name "B34_L20P_AB7"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "37"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 2.54 180)
				(length 3.81)
				(name "B34_L11P_SRCC_Y4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "38"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 0 0)
				(length 3.81)
				(name "B34_L20N_AB6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "39"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 0 180)
				(length 3.81)
				(name "B34_L11N_SRCC_AA4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "40"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -2.54 0)
				(length 3.81)
				(name "B34_L3P_DQS_R3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "41"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -2.54 180)
				(length 3.81)
				(name "B34_L18P_Y6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "42"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -5.08 0)
				(length 3.81)
				(name "B34_L3N_DQS_R2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "43"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -5.08 180)
				(length 3.81)
				(name "B34_L18N_AA6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "44"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -7.62 0)
				(length 3.81)
				(name "B34_L9P_DQS_Y3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "45"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -7.62 180)
				(length 3.81)
				(name "B34_L22P_AA8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "46"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -10.16 0)
				(length 3.81)
				(name "B34_L9N_DQS_AA3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "47"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -10.16 180)
				(length 3.81)
				(name "B34_L22N_AB8"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "48"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -12.7 0)
				(length 3.81)
				(name "B34_L2P_U2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "49"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -12.7 180)
				(length 3.81)
				(name "B34_L6P_U3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "50"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -15.24 0)
				(length 3.81)
				(name "B34_L2N_V2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "51"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -15.24 180)
				(length 3.81)
				(name "B34_L6N_VREF_V3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "52"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -17.78 0)
				(length 3.81)
				(name "B34_L4P_W2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "53"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -17.78 180)
				(length 3.81)
				(name "B34_L5P_W1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "54"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 -20.32 0)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "55"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 -20.32 180)
				(length 3.81)
				(name "VCCO_34"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "56"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -22.86 0)
				(length 3.81)
				(name "B34_L4N_Y2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "57"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -22.86 180)
				(length 3.81)
				(name "B34_L5N_Y1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "58"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -25.4 0)
				(length 3.81)
				(name "B34_L1P_T1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "59"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -25.4 180)
				(length 3.81)
				(name "B34_L8P_AB3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "60"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -27.94 0)
				(length 3.81)
				(name "B34_L1N_U1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "61"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -27.94 180)
				(length 3.81)
				(name "B34_L8N_AB2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "62"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -30.48 0)
				(length 3.81)
				(name "B34_L7P_AA1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "63"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -30.48 180)
				(length 3.81)
				(name "B13_L5P_Y13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "64"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -33.02 0)
				(length 3.81)
				(name "B34_L7N_AB1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "65"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -33.02 180)
				(length 3.81)
				(name "B13_L5N_AA14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "66"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -35.56 0)
				(length 3.81)
				(name "B13_L2P_AB16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "67"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -35.56 180)
				(length 3.81)
				(name "B13_L3P_DQS_AA13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "68"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -38.1 0)
				(length 3.81)
				(name "B13_L2N_AB17"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "69"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -38.1 180)
				(length 3.81)
				(name "B13_L3N_DQS_AB13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "70"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -40.64 0)
				(length 3.81)
				(name "B13_L4P_AA15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "71"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -40.64 180)
				(length 3.81)
				(name "B13_L16P_W15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "72"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -43.18 0)
				(length 3.81)
				(name "B13_L4N_AB15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "73"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -43.18 180)
				(length 3.81)
				(name "B13_L16N_W16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "74"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -45.72 0)
				(length 3.81)
				(name "B13_L1P_Y16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "75"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -45.72 180)
				(length 3.81)
				(name "B13_L1N_AA16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "76"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -48.26 0)
				(length 3.81)
				(name "B34_L12P_MRCC_V4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "77"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 -48.26 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "78"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -50.8 0)
				(length 3.81)
				(name "B34_L12N_MRCC_W4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "79"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 -50.8 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "80"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(symbol "XEM7310_2_1"
			(rectangle
				(start -24.13 52.07)
				(end 24.13 -52.07)
				(stroke
					(width 0.254)
					(type default)
				)
				(fill
					(type background)
				)
			)
			(pin power_in line
				(at -27.94 49.53 0)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "81"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 49.53 180)
				(length 3.81)
				(name "+3.3VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "82"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 46.99 0)
				(length 3.81)
				(name "+VCCBATT"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "83"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 46.99 180)
				(length 3.81)
				(name "+3.3VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "84"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -27.94 44.45 0)
				(length 3.81)
				(name "FPGA_TCK_V12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "85"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 44.45 180)
				(length 3.81)
				(name "+3.3VDD"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "86"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -27.94 41.91 0)
				(length 3.81)
				(name "FPGA_TMS_T13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "87"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin output line
				(at 27.94 41.91 180)
				(length 3.81)
				(name "FPGA_TDO_U13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "88"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -27.94 39.37 0)
				(length 3.81)
				(name "FPGA_TDI_R13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "89"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 39.37 180)
				(length 3.81)
				(name "B35_IO0_F4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "90"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin input line
				(at -27.94 36.83 0)
				(length 3.81)
				(name "L7N_SYS_CLK_AB12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "91"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 36.83 180)
				(length 3.81)
				(name "B35_IO25_L6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "92"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 34.29 0)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "93"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 34.29 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "94"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 31.75 0)
				(length 3.81)
				(name "B35_L21P_DQS_P5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "95"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 31.75 180)
				(length 3.81)
				(name "B35_L24P_P6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "96"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 29.21 0)
				(length 3.81)
				(name "B35_L21N_DQS_P4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "97"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 29.21 180)
				(length 3.81)
				(name "B35_L24N_N5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "98"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 26.67 0)
				(length 3.81)
				(name "B35_L19P_N4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "99"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 26.67 180)
				(length 3.81)
				(name "B35_L22P_P2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "100"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 24.13 0)
				(length 3.81)
				(name "B35_L19N_VREF_N3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "101"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 24.13 180)
				(length 3.81)
				(name "B35_L22N_N2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "102"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 21.59 0)
				(length 3.81)
				(name "B35_L18P_L5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "103"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 21.59 180)
				(length 3.81)
				(name "B35_L20P_R1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "104"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 19.05 0)
				(length 3.81)
				(name "B35_L18N_L4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "105"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 19.05 180)
				(length 3.81)
				(name "B35_L20N_P1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "106"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 16.51 0)
				(length 3.81)
				(name "B35_L23P_M6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "107"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 16.51 180)
				(length 3.81)
				(name "B35_L16P_M3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "108"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 13.97 0)
				(length 3.81)
				(name "B35_L23N_M5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "109"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 13.97 180)
				(length 3.81)
				(name "B35_L16N_M2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "110"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 11.43 0)
				(length 3.81)
				(name "B35_L15P_DQS_M1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "111"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 11.43 180)
				(length 3.81)
				(name "B35_L17P_K6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "112"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 8.89 0)
				(length 3.81)
				(name "B35_L15N_DQS_L1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "113"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 8.89 180)
				(length 3.81)
				(name "B35_L17N_J6"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "114"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 6.35 0)
				(length 3.81)
				(name "VCCO_35"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "115"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 6.35 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "116"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 3.81 0)
				(length 3.81)
				(name "B35_L9P_DQS_K2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "117"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 3.81 180)
				(length 3.81)
				(name "B35_L14P_SRCC_L3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "118"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 1.27 0)
				(length 3.81)
				(name "B35_L9N_DQS_J2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "119"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 1.27 180)
				(length 3.81)
				(name "B35_L14N_SRCC_K3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "120"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -1.27 0)
				(length 3.81)
				(name "B35_L7P_K1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "121"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -1.27 180)
				(length 3.81)
				(name "B35_L10P_J5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "122"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -3.81 0)
				(length 3.81)
				(name "B35_L7N_J1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "123"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -3.81 180)
				(length 3.81)
				(name "B35_L10N_H5"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "124"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -6.35 0)
				(length 3.81)
				(name "B35_L11P_SRCC_H3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "125"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -6.35 180)
				(length 3.81)
				(name "B35_L8P_H2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "126"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -8.89 0)
				(length 3.81)
				(name "B35_L11N_SRCC_G3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "127"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -8.89 180)
				(length 3.81)
				(name "B35_L8N_G2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "128"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -11.43 0)
				(length 3.81)
				(name "B35_L4P_E2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "129"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -11.43 180)
				(length 3.81)
				(name "B35_L5P_G1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "130"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -13.97 0)
				(length 3.81)
				(name "B35_L4N_D2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "131"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -13.97 180)
				(length 3.81)
				(name "B35_L5N_F1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "132"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -16.51 0)
				(length 3.81)
				(name "B35_L6P_F3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "133"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -16.51 180)
				(length 3.81)
				(name "B35_L3P_DQS_E1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "134"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at -27.94 -19.05 0)
				(length 3.81)
				(name "VCCO_35"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "135"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 -19.05 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "136"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -21.59 0)
				(length 3.81)
				(name "B35_L6N_VREF_E3"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "137"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -21.59 180)
				(length 3.81)
				(name "B35_L3N_DQS_D1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "138"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -24.13 0)
				(length 3.81)
				(name "B35_L1P_B1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "139"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -24.13 180)
				(length 3.81)
				(name "B35_L2P_C2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "140"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -26.67 0)
				(length 3.81)
				(name "B35_L1N_A1"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "141"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -26.67 180)
				(length 3.81)
				(name "B35_L2N_B2"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "142"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -29.21 0)
				(length 3.81)
				(name "B35_L13P_MRCC_K4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "143"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -29.21 180)
				(length 3.81)
				(name "B13_L14P_SRCC_U15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "144"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -31.75 0)
				(length 3.81)
				(name "B35_L13N_MRCC_J4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "145"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -31.75 180)
				(length 3.81)
				(name "B13_L14N_SRCC_V15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "146"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -34.29 0)
				(length 3.81)
				(name "B13_L17P_T16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "147"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -34.29 180)
				(length 3.81)
				(name "B13_L15P_DQS_T14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "148"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -36.83 0)
				(length 3.81)
				(name "B13_L17N_U16"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "149"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -36.83 180)
				(length 3.81)
				(name "B13_L15N_DQS_T15"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "150"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -39.37 0)
				(length 3.81)
				(name "B13_L13P_MRCC_V13"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "151"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -39.37 180)
				(length 3.81)
				(name "B13_L6P_W14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "152"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -41.91 0)
				(length 3.81)
				(name "B13_L13N_MRCC_V14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "153"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -41.91 180)
				(length 3.81)
				(name "B13_L6N_VREF_Y14"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "154"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -44.45 0)
				(length 3.81)
				(name "B13_L11P_SRCC_Y11"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "155"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at 27.94 -44.45 180)
				(length 3.81)
				(name "B13_L11N_SRCC_Y12"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "156"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -46.99 0)
				(length 3.81)
				(name "B35_L12P_MRCC_H4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "157"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 -46.99 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "158"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin bidirectional line
				(at -27.94 -49.53 0)
				(length 3.81)
				(name "B35_L12N_MRCC_G4"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "159"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
			(pin power_in line
				(at 27.94 -49.53 180)
				(length 3.81)
				(name "GND"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
				(number "160"
					(effects
						(font
							(size 1.27 1.27)
						)
					)
				)
			)
		)
		(embedded_fonts no)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/quack_main.pretty/CUI_PJ-102BH.kicad_mod <==
(footprint "CUI_PJ-102BH"
	(version 20260206)
	(generator "pcbnew")
	(generator_version "10.0")
	(layer "F.Cu")
	(property "Reference" "REF**"
		(at 2.477605 -6.777435 0)
		(layer "F.SilkS")
		(uuid "f287f68f-95ec-400b-90e7-6781131f115d")
		(effects
			(font
				(size 1.001835 1.001835)
				(thickness 0.15)
			)
		)
	)
	(property "Value" "CUI_PJ-102BH"
		(at 6.93033 5.779605 0)
		(layer "F.Fab")
		(uuid "a16aaa19-09ca-445b-b1df-b795eeac40ae")
		(effects
			(font
				(size 1.000795 1.000795)
				(thickness 0.15)
			)
		)
	)
	(property "Datasheet" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "451ce9a8-f310-4a67-9cdf-5ff2462aa412")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(property "Description" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "6eadc6aa-1932-45c9-b589-4d05e7b35687")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(attr through_hole)
	(duplicate_pad_numbers_are_jumpers no)
	(fp_line
		(start -0.7 -4.5)
		(end 1.15 -4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "57c3270e-944e-4b9d-9353-03bf95242070")
	)
	(fp_line
		(start -0.7 -1.45)
		(end -0.7 -4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "6dcc487c-a35a-4bb8-a60a-4778c70ea1f3")
	)
	(fp_line
		(start -0.7 4.5)
		(end -0.7 1.55)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "19bf64df-a029-4be1-9021-3d2780862cc4")
	)
	(fp_line
		(start 4.75 -4.5)
		(end 13.7 -4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "0727bd0a-3b4c-47c3-9e47-d559399d74ae")
	)
	(fp_line
		(start 13.7 -4.5)
		(end 13.7 4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "79733ce7-f5c4-4260-b786-af238dc63aad")
	)
	(fp_line
		(start 13.7 4.5)
		(end -0.7 4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "c0b76e9b-5b89-412e-a31c-1da2d58e0af9")
	)
	(fp_circle
		(center -1.6 0)
		(end -1.4 0)
		(stroke
			(width 0.4)
			(type solid)
		)
		(fill no)
		(layer "F.SilkS")
		(uuid "d452d2ee-6bf8-4301-af92-e2e7a3cc1183")
	)
	(fp_line
		(start -1.05 -2.25)
		(end -1.05 2.35)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "816975a2-187f-4449-b1bc-e55c440ecb97")
	)
	(fp_line
		(start -1.05 2.35)
		(end -0.95 2.35)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "e203bb70-5770-48ea-87af-9d1a4420cbde")
	)
	(fp_line
		(start -0.95 -4.75)
		(end 1.15 -4.75)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "2cd6f70a-75de-422b-91bb-12b8447d5c78")
	)
	(fp_line
		(start -0.95 -2.25)
		(end -1.05 -2.25)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "2a1dfcaa-f8af-4493-b8d2-2847f8333209")
	)
	(fp_line
		(start -0.95 -2.25)
		(end -0.95 -4.75)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "eb6978ab-891a-400d-8dfb-8204c4d5a126")
	)
	(fp_line
		(start -0.95 4.75)
		(end -0.95 2.35)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "4f4abe02-bb5f-4719-97ad-e02915772f79")
	)
	(fp_line
		(start 1.15 -5.8)
		(end 4.85 -5.8)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "5a108298-43a8-4c5a-a6e9-2712064a5c6c")
	)
	(fp_line
		(start 1.15 -4.75)
		(end 1.15 -5.8)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "5cef6a78-101e-4f8b-b764-5d347c4ce12f")
	)
	(fp_line
		(start 4.85 -5.8)
		(end 4.85 -4.75)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "25f2442d-97db-4baa-8dcd-dc39765a48cd")
	)
	(fp_line
		(start 4.85 -4.75)
		(end 14 -4.75)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "fd6e6c0c-cfa2-45ce-8553-f78cbb0e2291")
	)
	(fp_line
		(start 14 -4.75)
		(end 14 4.75)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "f5cf008c-b97d-4234-92f8-784362c17b72")
	)
	(fp_line
		(start 14 4.75)
		(end -0.95 4.75)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "9224483e-b871-4244-99b3-5a9e0a92329e")
	)
	(fp_line
		(start -0.7 -4.5)
		(end 13.7 -4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "ba942999-d7fa-4b36-a811-56c18b230f68")
	)
	(fp_line
		(start -0.7 4.5)
		(end -0.7 -4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "7916e044-5d8d-436f-a9a8-f102c005ecb4")
	)
	(fp_line
		(start 13.7 -4.5)
		(end 13.7 4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "3e6c5c5c-09bf-4e6c-8e4a-62f074134b9e")
	)
	(fp_line
		(start 13.7 4.5)
		(end -0.7 4.5)
		(stroke
			(width 0.127)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "f34739f3-ca90-4907-a8b4-f75aa4937525")
	)
	(pad "1" thru_hole oval
		(at 0 0)
		(size 1.508 3.016)
		(drill oval 1 1.6)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "74c038fc-8e53-4f09-a886-e49099c525b8")
	)
	(pad "2" thru_hole oval
		(at 6 0)
		(size 1.508 3.016)
		(drill oval 1 1.6)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "3b25ecee-35dc-4ff8-bffa-bd8db802769e")
	)
	(pad "3" thru_hole oval
		(at 3 -4.7)
		(size 3.016 1.508)
		(drill oval 1.6 1)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "0e1362eb-bee1-410a-bc45-2e6cdefa32c0")
	)
	(embedded_fonts no)
	(embedded_files
		(file
			(name "PJ-102BH--3DModel-STEP-1.STEP")
			(type model)
			(data |KLUv/aDFYgEA7CMAtj26KODObAN4xi3ahp++eOI6IA0eS3aEAuA7p5W9U8oUhggfGhhjNIgREwLF
				AK8AswAeT/RsLj5wAyGGFheehRhGjBMbKQfmD0gfaOZqS6aU0Jaezmb8dF7nG6MJSyQczyHEWC6R
				WApasuQg43U24MVQGEEkYoKOOJ3X8TiezidFoggCgeE3ej6x4eM5QLDs4jKXVm3X6u7lqjQcDYcA
				FOmEDZPR442fSUVFBQSaNIAXJH04YchBmdsJxQcoAGo4RM8TcjwKz5JwGwQBfuC3GcGwAfLETcX4
				EH4gCwbIwRs3ogd6BlCAgHYt6loaDgJuiUuXLMm2K9hVuVaHudxF4Qh1yw8pYuecU/6cc87///+X
				/f/u7u7uLr27u7u7m22l871Z8mSrlKg0peQHRIoiyNU6isPudrVMV10adzHZNeguVHVhlKW6GIrk
				B8VRVnU3C7uRKANih54bgiTEEAaEGVwIF5dhMk5DRRAIRGGupdqizzdbNiSGI+hRgBck8fEcwnGC
				6njjx+LTQYDfuAE/iC+STQFpN5NdLsKNPqJH0Ynh5+M1hGLSeWo52Z5qW9p1Nv2e3t8tLfPFqEuG
				wvNlTxNPuInEzg8L02QF3a2oCsUyO3yc8LpkW2ddssqFURhK5en1Zq5W0Fm3wigEi6LQyANDLJIi
				TdsiyuT3hkOKeAByK+xqmqaqsu4aUJumW7gUYO62URjleXr7gHQcdi3sZq7VcQqXw7KK4txwRLqb
				oSxbwxFhfli4K6GLyGlt5rJsl6s1HBBK8/yWlfkhAUgAGC2rbBilcZ11A1QylTwl26laWif96d/O
				LSdPcrJTtbQ+9dnPLr8tV2npNO1Xpz2l/+S2K1NZW7ucJvuvkztlO/m0dSKln5RrpW2ndeeXEynZ
				yhVV0TSbpV0pUyp/0umpdVqbUqZT0p+m29l1Mp3S55x+Tp/ek3nKltNOT+1/fafP8yX/W//aT/mn
				/J/crXd1pi5lT5/erXttp+wdgSuoMWBxRkZERCRJkgxjsU4gU0XqMRTSGGKcQEgSEQkkEDmVDGug
				3GLVbXFVbFF6FrOcZS6jnMUsZ32+IelVzDKXUc5ilrM+X4iMIHYdyyhnMevyiQokI5MnjiiBHSp7
				jigPHDRejVKNhApnj1tBItG1pH3i3FNnnlr2yWafgZJzTy3bTSA9+2TZZzibuifOXfLsk2X/TGCD
				Ltds8c4q8RkoOffUmadoSh3JTjDolw0G+N2ReyuK5WB2xZXgtyV+ube/IIQKYvd+LaTvSPhGa4wX
				SSGbPcgCoH4gzL8UAs2P7bxN//BCWOCmy2hjK9S5S/limczAkcshaYdbcttvxGXyl/o38bw63QnT
				UYkwy87m5LBUBqylk+5h7yBBWJoCaZqMIyWiY9NVfEURLyEWF83jbQo+IvlOkpkLfTjsjX4p4R8l
				pMMOzxTM58n0lLju1PD0RMFdijcNZ9+pnnJpkJbFj0SBjzEq8thEYtSafY/ZiZ5X8rAUQzAt/VvA
				gEDWWK6d5/NSua0Mtf0zdVAlQKYBNBAAZt88FIArKObzU4YG4CBTCy1ZH8gYNEcJQgA5ADAANCIy
				qYT0YQuLZrJBtlinwMCiGAAGJgaAAIWEBIQFg4MCA4KSLVu2bNkgG7ZhG7ZhG7ZhG7ZhGzZujDHG
				GGOMMcZYQhXHcTxaHLdBa9v2tg//fGRxH1g0Q40MG2IoaSZJkiOrqqqqaoqIiIiIZEYzs9kMNTMz
				IzIIpSQmnHNe/Ou6plr917/UaJqmV6NpeqI2z/M8z/Nc2rwsy8uyLMubtrmLNtpPtsWG+sAIK9d1
				XYtb1zUajUaj0Shx0Wi0D9d778L13vu4/v/B/f/3/4eHhx/+h/o555wzgSyoEdB9ba0BQU9Q0LbV
				MU0iMAFZXJVyByDmQTXuOtIx1U8zzbuxU0t7bqd7N3Zi3+0075wG2+bb54jkeNb5fBpbKsqQjjiq
				EO+oHe75rzlGZAiOYzT2nfWNgr3vRVnsqfgMaw8q3Zysb6B6F+GRFz90C39dTGg8PhRk7Gr7g+KD
				DTOsvGsq17BHQ/qGpkDXZUe090hQl+/I0V/qDPGu1RBVrrVwXTIfbF0BZFcamBPgNDwouK1ktKT9
				xVt2eU/EimWoyzcQVLLGFtM7RGwjYEJ2oO+UH0bRYIRGcxfTOTdP/Q0nNdii3KfU82rhfin+Keu9
				tbivlP+U2q7uC5WuMDf3hyJXzMd9QoGr5t7+VAx8HQD6QrwHFIAphRzYzGZgKJY7d25KjgxggooF
				cwBzAHUAlSvGXpxcxbWdl9ZdYZJK1+VwjeQjK2YkWiuPKssoxKg6olgRKFAQ88EHH5zzwQcffPPB
				Bx9c8/l8HkZz3/fv+77v+2P5crnclvxyuVwsubzv2/99H/37uBV//P/8eJwjm1JGMHme5y/a933f
				Z9/33buuB9SEL0zoZujGYW53xOF6lvCUlphLmQueLkFCbGRukREJVyYhoaVMTExJF2R6FYGb/q5H
				WreUqFj2sZpqFxp6MGwT2h0fCbsREsEypFicmsLTQlTayaANdTME0QjFrQRZUq9iHIpeYPUxhM00
				1S/vc8nsqwusBEsGxXiKXqDoYwicLYzuzUfWu9MlFl6uE98Ww0/b7Asb67vE4RuFb80jurgSkVCl
				1CRm08uZJN0siNXsDbMJjztG3DCJEKIMEgtBBXJeCEH9D9587svI516TeJRn7EHUv/DRR4Jshvds
				ZBQsdywxUk7EZgGLKyaETxnWjCDJjfqCzO6NzJ3EysVGbWG6Qke3RuRKpkoRxIdNkEMICW+YCFaQ
				EKj+Mac/ufrA+PnZrUt4PzFDzza6w8SvJ+y6CuFxCGaAEwAtsopteOv1nigLydXFvNMeYTpgAIGA
				AQkKKCq8iSFiEs8tiLN7hOIGglioIqjp2NSoDGNinyRJkuFiIpYAKzBGIJFYQCJBkh5fP/LPf/P8
				2+eff/bzNY/t8e+Pf/7Nc9/+fv2Y+fba8+d9+/7bz0cdNs++7zxqh81rz39e/ZD//twz3zz75rWf
				px7y8cEZ+291aAad0OIbeujZbnyH/vvvljRoLR0YmIRKTCN3bNfdoP4YJDpUu6pveD//ZW1tCcMK
				gqw2Vw0+7yybiZcik8lLIeN7c/a+GkZq4PLVxWbyUhztOoe1tBogDZazzymwp54PH64wOs97hOD6
				bzZai7Yu6ps26+kop2FabktE1YWrVr9A7+d3zY/3/TcjoglT7WoNZQo4yiVu9Xvj8/f1uN3YKBjV
				4WYUBuuzmWxtsLjUZjBEwsK/mu+Zm4V/jc5YdvY4F5iTIWZFFHxpmJbbClF14at1PQF4aZIgAklk
				CEBnbncYgCgFSb0oSRCBTDKY1EtJEiG1ZcErcByaamgTdibtg9+Ekm9eofaTboZCM8dQjzsnzW38
				YXJRPwy/6M8KkKxiHo6HBSepyf7Rt6SO0fHxsHU4PZnyd7Hoa6ehz7PUUbP4jJM46OmxHLTHAcq+
				AUH+RB4BDA8AdiBBE6Cn2vPZDeavrDXEaUlSSPL/VQ86ADsAPQCxXspCIVM80cOSUiNts4h+5VE3
				FafoXFUqkSJrq6ioGqLTmE7yqEFSQ5rVg+glJ/KMf3suVaZsJ40JH7edtjLScrZCAOFgIACQXC3a
				rjaKzcQfdjTCkyq+5gopq1Z0mtE7lild5vwnD5avneJjn/ZcqrhkVxIuoU3Yv9moxZS9XoGAYYDg
				wKBQcOhZbkmc3Z3Z9TrEceJWcLRr7ytEyqz7WuEKFdFEjJSE6bUgUVsznXkbs/n3uzpiyubH/CpF
				P/S7pYSctEeYFTzR/HTsJTk7xqNaRdTho+zqpeSCHFSqU4ePsakVMu5VTAOBLLghhFSVChsHIQQM
				AUwYEZhCIkCCJOJrbZkGdTl1lNqYJlIalOPUUWywjm1cQISkj5IWdZy60II5aj0KDep46ig2Z5hI
				6yhpUcepCw25NZGti4akXzQkxS6gPzFqCUPR9gmYOJDxnbqQvwrL7+tMf4lAX2Bm0pkMFIt8iE7q
				0B5TJAasoeMPygBSHi6sjyWeGvfknHt7XV7voiKOPa55l9fr8n1dvh2td/meLt/r5NvRvJPvdfm9
				Lt8ezbu83kVFHDsdy2VCsxhsFoPm4riZhUGzGGgWg7G5DLQSAHZlRhCwpZADgHIjCbkrUkieSRwI
				RQA+AD8AgZw5LWcypaUcpiBgABCoptSwMaExa2dEjTZcI3MRt0GEE7iwaILlVxkRW5SeCxFkYaIw
				iVD5JSNSR0jPhjDd2jjWXyYEl1DqSyjtJZTyElIaTmGQkhJOuisIJSUnDKkuCeHduGyO+9FNcWc0
				pkdss66QNTk1g2uS5oam3AYHM1xS5tvnvNL4fLW/Ws9X4/lq4QzvtOvcK+nUG3Kc8T7E/DQ2HE5j
				MpzKNObhNDYcTmOfLhaGm8aGmsaG0z/m0rmEUgmcw4J6ecLUkcOkymGhWm6Qw0QO4XLYROWwyREk
				HA35c/ThrdHwxmh4i4a3aHiLhqdHNLxdGN6H4e3hay7n35EEgSyoQUCZjwGxsiBNmtaxCBKAAgcF
				EkhgFSwcCNGgmXrJsVLEsUfr7ABNEuqRgIc4OqKAg+2IrPkwXFPOZrfsmeGIY4/GLUPlZrynBaQx
				0v6UPZLGZ0GCrJPkrvvNzwVoSf+8lxw3FY3GtNJdHnqMwyibFP9Gjy4k8s7uoYrJxToZTB9wHW+4
				EAF6PmThGXAi6LOKhdQ7dtIjz/M7RShNidAdQjHYJSGNnWfxlB3CMLYTds9SrpNyh2z6jYtQFGrj
				8AX4yD+5eDd65EXG8WWOnc/cn1mapTisTlOr2YigQkfC1JObaL2duFbTB4i04HXmS2zssR637woI
				TixfuvpYkwEO8OAZ5YbljzYr3TrDuRD1aTW+sPLhhaivrdjB0+xuGDDbYXxKhw/sYDmfRsM8r5qD
				B8/YDOXGCAGcEwC2qU4UgCso5st/EhSpatokidzS4SgjgwVHAEIARQDC42F4Ha/GOnDqhjX4tONa
				8pWhJHeTdWR2W5elw1p5EStlHCoyksuSizWQHOXw5hCzOcObD41u0khxc8M2N8geo7i5Dh12MF8j
				JT5l6dME8WdK/GdT6XcoG1Y5aefFLrOQ9om0DzOpHjPqtQylnZ4Mw74SoNhfFfk1Wvlzvs06lzlG
				y/e6kg/PGpMOfXU43drD0tVoSZMotBCLHb0asQNNnaCHcrbmqJWluYgz08BeCjsPCVmcD3amsZtJ
				o7kDOwsFi/ijUX1bJP2BaOIH7THFVCcKjqE2ZsqYFiBgYYBA4YDAIAFBQGI2kIx0McMgJR1iYuAw
				YkLaVk3RluoJYTv1wQ6vGzJsaw5ZxxxaqVdpV0s71CFro65aWzTVKCV6KoEsqCE4WLdvwS6lTZIO
				EY0RMIFXAgnPAgNDc0luqxKkp0IK2CVJfaSng4PXBep6gZBeM5dvW4j8mZjgThoJC2rADA0wy2Fe
				XKyTWAUqXySqgUDwO3wxp0bv+dKRcj4Ct57l1z1pxZjBRkXHY4/1QdjM+JvIBub+BykDof1RzdB0
				MkHH+o+tfbfOFa6QtslRVMZWFItM6UzqsDaO59jLWh04W9PaFqyBOGxBA4GEaQtm0AMQqpkDMLuL
				4nPXLK8F0XPdasp7EUePqAjqc0qYlowlrkCxOPQqdlFCTGIyWIF5Bce8UAZdNsR0NuviezXrvBuB
				sljunXk0mZCOKggbXANz/6OIFksCgZMHVULvrj+lovma4XDdrQA47KQuJp4A8qhthl5ie9Sljdo9
				tFcn0Zy/I6y6QwLsEABmrlQOsKU5uISuSS5ZuVWSDAJMAE4AUgAMzxJqXqA5wsxUnENlbjffmKuB
				U8unc7Z4ia/Do+Rh4X38g9dBpivPy7wkIFkeeVOORQ41uRXyFaq73oFqs2hPzWZxF8mAbanYqxAH
				Mn1S7CI9bL2L/sLXqs/9tCp9i+YjED8mP9tz8bJQb61j1yGqblB91NQVxZqipJ5YzaioJQRaokqH
				jyo6oogOQwfSB6HX0RWCphDmCZ0Dw0lDhFQW1ikq0WsU1TpCa8isJNdR1spWiljJEJ00KjwarAAo
				Ok40yGiQkmhl0SWiJSE80aLDswpvFJbShGkMS5SEGWhhkgh3Cn2kPe6U6mHUJSxVZOoCFZVB1Jqh
				zpAaI9TiqC+oMmH6dFo+fWrKoenMdHK6kSnNpo2YDgN7lKWZDSx2hmZYGbKdsJSxm2CJQRpTaeDS
				WknLIumskRaLUqJIA4EsqBFQaD8Rc5R0EYwQ0I2ACD/G58oH80gc7Zwk1HPaUA6pjdCsHGqdU1ko
				qMthYJOQ9fEhN0/LsLE2i5L7YqNdntetqZsf6jGPoh1LkQA9F/e9og6xpQRXVyAV25UoNl7k6twp
				NpKBqtWuzqI3hIt9j5mCa0jz5hiUD8uGfMbujGXiZQlwEHMfXFtjRqHU0SwecsWmbaR5Y/MRZ/3j
				zMXTdeOWWikaCvmcRbo4igaoc54x6m2oOD8mVK5iBmiG+qdSJwD3THFUXBMAhu9YFYCtpAMkwJwB
				YTFMUsq9CfmaMhJZCVAAUQBMAPetSnc4rlDcN3ctud0t13ZjW9taalVLo3ZstGKilda0M2lls8Iq
				e41sa2xVsawR22uwK8FWDUslbOl11LqK4ipYW6eqaBUZ6yTW0qwTsi4O42GNRVHHeGpi/GrGkzFr
				8aqleDYxrxJTjcStDfGXqBEPilg4O5zXjTVXaaaOeVTMojNPZZYuz8olZXKTWfJI8nDItZAFRy6K
				TNx3sFeQd9cCItyrEr81+Cb44PCFi76/u3PzXXulXY89ndhjzb6y52u6Nc06WD2rHlNd3ahlUZdT
				i6Wep0uUpkmTo+Uq0eSgW0GPGpqElr2OW46vBWJyicCMGYAABQMHhIQHh4aBIhKWg4bIVIgMhRiA
				EZmxiMz0r/6QoWABIeGBYIA/tr0Q1nP0IxxPnfjx5qWTr3evVvs2diFcp606W9RroxS9m04s6Xvz
				Xi5C8oErqCEgky5pDsG2OEkyHSEIQoAQuESABEVIBERA9XJWDkoIaoA6r+l64NUqQZTOPKrlfSk9
				Uxt9qZCyNd7b26MoutcdIiXefa9E6pNFHOpoxQXKdZRi683EOzOMrphImbOFAlArUBDy6M/B7tTz
				gQsq0lAm6zNtKaxotEneg3gS3VJYhqAcFjB+ppgSkGoYEtdBS0hRrOuhaK4t92TdUJhRtFGG5cTL
				R3lqlXRTOEbQ9RP2+CZb1DwmZu00o5oxQtVpSaUy4AfcuBzJ3uaa1zuU0AbxFfbZTnn9Fk4ThYxB
				w5KBYRDXDKqg5SDu0MRhKY+DNdWxuMPG0IMuSSKRlLBsKawshNQRAAbkRhOAJ4U60N0DM2huuY1I
				xUsQzIAuQABBAEMAR6G7mLOQq4ij6E18EryIs4bZUcYg+zpmFauGUWvTTUqLXrVWvVWzVPeULVVH
				0a2ZJR/FRX3ohcqDPpZqnC6SAixevaOaTaukRNGZ1h4GIncXcVujJ37HGkj87mgAGNy0kWtimj7z
				vwyPuXaMT82hngxN5JIoSTkyRcgfQu4qdksFD7xYMUTqDOcRCicYJ2VN5id84HGSuxEzkaoQOpMz
				OZOIi9biK3gDjVPcTZhJVEV0GBA1Zg4RkkcUZ9SGFr/eVqUNAYMBjUQn8YYEwgBBoVBAEAgYIZdK
				kEfjL2r7E93/IZa/0H1BtpWeT88nPf/m+TbPr3k+zfNnfiB/jlcaPwaBLKghUHXVATFTUJi0kNax
				ECJYgIgAipXAJqUHIu5nvYv6URSlJDQ1oYqnXPanBlheM1gz2NBODmsGRdkioCpLaqbcTmUhGoJp
				CKYhiIYgGoKSXiiiW3P8FhoWXG86feiDaCFm4krN1JWaKfpY4d8OZUL6z4fqwD0C9gAAQbBwKcpB
				v0gfJWCTR5ODHC6k538UVB8XCvTA818Fidf/BNic1Y8gGrPdwnb2Ic8L6fkJUuiACZaXfx0QrPwD
				6/kJUugUIC7zQcXFZjWTmmX+xUeqOPhnmpVaiSnQiUjrHFo2m7CDELhsuBYjYW5iFiCyWS0EGBsA
				MDYAYGwAwNgA1PpOfSHS+kKkOSQNqC9EWl+ItL4QaQ5JA3JIGshyErwzACpadA0lEHFbbOnDIHNu
				wFCKteJ3/Fev8l5vNazs7u49jSAzLL6rGhbhIOkA3wCqAK+XAkHgPA2XhosKDAIiXBCwZKdnXGBQ
				Wh4eTGDQSCKkn0LFhAsLDRUVHpTGEdKXjI6uigNxQCGZaBSdfuYSZxKZeLC42JChwqKCgA4aJmSw
				YAHBaRA9f7xy2v9mrCiNo5FomM5IOCQImIWJRDgKGMWZENhfS89QJBwQZTJxSAAIMMD0M5aHChUX
				Eh6UiaPAA4k4E0nDABIxoAWx3DS/6H+GQgFpJJqI5qFwIAsYOJLm0cD/f/30//e/vvrpo3+++eWf
				/Pv2d63rXOP61rauNa2/vterVnWqUX1qU5ea1Fdbvelr4lnRnV7FPvpz1XV3JhptPQYcERMPTZwG
				qMg8IE6CpgBD0UwOHIg8EOchiSQq7i1USxFiohcvViIRjUN/MS1725K0IJkUieMBaRqFaITHFyqN
				2+n1Tsbr8/4zHhDH82iciIkJR2P1fgaEx+LiQUTyNBIOxdNQOB6NvCokPETFO21Z12d5V1ekek7D
				/I1xAQSSR9Kww7qj+4JIRMTA8zrf6dauoeZ72trR1O54IiKcA5pmiVZ2rJ/94ZDdbLdC4ZiY7O3H
				U9t/l1u3+xmTxnkQQByJ5MGyq7Ii+xkLk4AiUoBRGnVkAWVKPOb3Vqm/mc0ur/nL4630TmUvO8vb
				8bRulfSTmewq/xeZ/5tvRfl1oqrPMl2E6Ntsu3MimW/Ltv58edWcJ5tW6eLvRLXpZ7lbhLrPctbl
				JhLu2RV/S8dSW2Mt1p458bRFV/v11ab3ZmWIX8Vb1Ve5qgyfaq963fGo5SLX936Kl6ZWWHolKxXe
				STX17ld60lqdtLqZeJqHlkmIdLtjGvdSUy3xsrLIKH8Ums4zRbSxiqnEQzSmq4SLlrc/5hbMyy+W
				mUnOzSUP0dTaFeEZbw8ZXdQO9ddEP52KlIh4aFhIeDTu6eXhnV0dBB1BPBF+/mPB4oGPvqbmX0yA
				EMHiIm0A84XxwlhZHjJM4FDxYKCROI8GmqZLf4a3ZlZadjrTIZmm3fDKVj/6nfRbq6llRVlk36/H
				0tQrqzWz8tra+irNpTrLV5Eauqy2tqRZSni0+SR62iI5bfHo0AzNmjdafVGiM09kdZYnn22CWKiC
				YIVaGklSkmSYA4IlATHWqZpJQQeSKTgBWuCIwBAjMERABERAnEBYkCClaTMGuMR3JuSrT4VNo99A
				YXht1O/S4OYfolnbCQewFDW4VMU0+bNVDL9wok/jCakvbZ0NtYPj7DBxDHvYITSz0FJIwwcUwnBq
				eHpWMKDD+Te5QdRaCKvJqs5WepS7gyjsBh79PEyYglLLuyZfEfmjZNr5+1DbZNDR5jHp1BBzG+bJ
				ah3pZGS6LP2FyQlg93BSNHRIZmL4sNvi2Yppc4AfP6YMcsVj4Pp62J9Pg06KWuArL9mNcMPUJz7u
				Hrkq8YvChyj5YmUKqMXVVUeEvcEPR8WjtiXx5OFPjtfG+0VHxuYdkVr0+StswcfY0kHPYsvvfx8c
				CillufBclJCGXc6zyYIs1eU5W5X3aH/sJpTxc/3MXc/RuIHn8eBYSHbR0nwMvVyoWPfS+rLsFowu
				Vg9/BvnnrC2aXiYONw+1/qJoj97BsJ0Mv/JRuU0kPbMLmLH7zgLq3kU6uSJQt4NX+UwEcCKnaAUx
				FHaQUYSq0G+7sTJ6EfDlPl15efNp42NwE2ieoxHadS1Q4Y6gafZuyW1qhcoPS4stYjKRooVetUcJ
				kRdWKBkUk9Mr9QDNsDXztjOTntSFsnrZx3Sv9f20pDINJbqcLJVm8KsMEbi8IJ/pqa9aXG6Ymwj2
				dr64LhDxgX46YTkVC57xmXA9hk/X+8JnYukK1WeJEGNgopdujOiKe1vJRqJQe71AdT5Lar5JMMw2
				FksbKH/wQnoELpHCsry11t0NCeFmYYgF/bxBldXyT6n9HpGEooivoEvvFQUIBHUhG1RLvBlzqyfL
				19OQ7YeFfPREIGr3p9VNAqeznwWRyyTbXgaQFpRaGY5ajJhLzh+BPoPQL2bumRI9pnik3NsNBoZ6
				KXw7lGSAjzGC4mHdz23Jik2D0+ZXIpoHjveD6BhRprtYggWbYUVQADj0r5oAlS4mtPeACESNUku/
				mj/TaaG9s46GkIxVTCtPJc7K95yZEPeUFPyCfmHxexuj/zY0byRCXKU+O3MGNXwAeo/UEyYQy6ja
				+DcE2HKj2q5B1JRre/Vz2etiWfamnUluQ5DvT///72QCEAgBEgELAWI5ETKoMe+gsacz4xnTNHsZ
				slqOZfYoB4M7PmZiz3+5ehDRHBLtdVTulFukaQrFFFNMMcXszaSI7+zucqXz9eq4k+uZmZGVtjZq
				HaPdfdMrkuHZY+ys6lRuTZUlda/v1n166XfOV35UKhVRi4ZSJRnbj7o0RCWVNrd8k2vXHdPiq9X5
				U922DUedWPtDrf5x/Y1NzZS92ZCUa+5BGpPrNDEX79cHOToz5VTmaCyL5Xk8Ecsi3sXjKVUqWw2f
				5yKv3dH+EDrN0+k+lCnR+5hyWLLCntSkJb2UpLS0Uo5QSlqk7JRc5XpmvccbR7u6H52vN8eTOzMz
				I9nYasNgjDaNeelId/vuR+1uDyUmPSuj00PcKotRhpdax2h05E7NRj6y2FmR65hiSd3PZK+TX7/O
				bDhVJxcf/cRVc51MnXmFvfzMirmIQlLSmkrP/OZ+srJZ2enmpLk8yHHTVcjuQ4b24m96v58eFNNZ
				nWpz9BwNM80rSWIfOaOZfWJPWaYjpPEhgVISBhEgHFCYoJgAEdHgpuotumunw8eHWLrpJ9/1XI82
				po6JKfuii1VcRBwODZEcfPEkIhGJQjohh5WQEIVGiEIidGdXpxPfO8eT85mjbkI2m8dMhxHLWjUR
				u5rOZVX1onK55Srf7XW6/dI07pyb8iMr8slEJpEs5LNVbHbV4lt/WPkmux7TFvtqK+ua3HZKqXlj
				G7OOiZpWqBdUZTJb+znXybSmWFJ3+08O9/T566g+Jg+hqtPd7ORD+U09SCYioTqXlMkLSR+0l6t6
				l7hDcV1bfatudVrSszq5VZvOnNlN3SPDqbrd9UdjUkSZ4rGMVSfWsMgSnpUUSVVqKCVSd3Vy56p4
				d6Pd7GU/ma32BArGKFa2vlUydWVV9ZM7dCRQ4A/1NjXHzqOkfv9/ut/PefmPjF4nMnXopAud+f5N
				vv2O6YeIj4zqTCXdGo3tZMpKz+iYIDEjjtGuxB60qXnIh6bz4UxZ5scqjSeVG8+oqKY4Uz2JLC88
				sZKT3GF55fxw7obmKCWSOVlzpYj87r7Jjvcj2zi133WO3gd7t5u5aZGXa9X8TQIOHDRnAAiH3vgF
				DYrBwA/gIHHhAqNigQsWEBwgHDRkSMChIqNCwsFCQ4YIuVxkGhYsMmCoQEBDBQIODFRgXEigiKiR
				scIECQJEWHgwMaGorxAB4jS3QCfTUOOBETBwAAaIBwYlw1DgYoMcIwPGRQIWCDgMUaVILnnubCBk
				C842dwFFBAESZdrJyjZBQcESEBMejQUTDwSIAGGhFtuDpsFE0I+JR+PhAILYamxc4ALGxdFKIYKE
				AQyYoBBhAoIDiQbVD9UeJPrgunEUDgBgIDERgIQHAJSBO3144CLjggUGRoYECi5osNiwocIho8Jh
				g8VFxkUGhoXDhQsNGRYYMlgo4IBhYQFBhsUBGBUZGy4QcLC4UNHABgcMDhgcwADh4WGCgAcQBVio
				EAEBYQGCgoIDiYfGtQFARYAIEw8qQFBMmIiIQEAD1uyR3dzYjkijFxkqv2ZWeojUWD3jydfZ1aMu
				kX49aYRuzMbKCRR8jMYSKPDY2AxH5mjF04hmWjk00mhndRJzxUZMrGQlVZWfdkXsrE53Nzy5OrOy
				W1HZrIx2Vq8yCoSwqJOUpPuMjIiIiMbaDPMjEQwEi1Jmo0FrHdkBw0BICBIBIIQAjMEhgMEgOARQ
				BCBQAhgYAoLQGAaBGJLPQcSNjwG5YhfDSVUQ7ACTWKXuBXh5uK+e20gQWzEwebJ64B3KZqsWSbC0
				QSL5C+xf03PLS/PTIXi9C1UJ5ukxvs5RSD31AiP7JdypkOV++0gxoz9V4Ced2O+GMxinTtYODltG
				0U7rvAziyoaXjy+QzsRiAbELG+NYBFMYXyF3eemVatXiVDOItybGEzTOpzhrXUKaVkEgh5w2M5s6
				D+Bj61/NEMuwcQ01RNuCCneyb5sMy2wRUH5O5MPWyZKBf1zxrPGtf9jH6m7D4psXJDeIogIsL1UM
				LTa3diJU1gynlcxwqEWPljclm/vYwmq9oA8Ejd2rnuEiRLpLxOSCLSSfq1WoMTPf5bvUKrZICsIA
				rkZCDmU84WJRTDE1BW6ORNk+V7Lvyz1ZbOhLLEbNLRUb+1i/x1DbCoptBzJCG63mClNtOrLq19dM
				hnlQI830xN+9dcnfgtWKZwx/zvq3e9tZ/GWmpxyMQK3C/EK+Da1Cyu/c+RQCI0qtpereEMaiddjV
				TZKaRXpol4bXKRd1g/iXO/GrC+ni5P0Pk7qOL1NIt1IaFkuJ+Ex4O4HxqTXFMHpBn+rDMEKb6m4R
				0wQ6ik9XR8hGOQsLLiYdv/OK0Oq4YCBuoGhRveT0a2tszhtLHO55nq6pQAw/uUYWYF/YTSQK9Kri
				XicMDf1lahCLXkgsQz5WBtGHvv6BUn7xh0suzvlXoiRE1yK7ueCQ0e1cPKd47JZk+rMksSemg26l
				lWLcCGBavM24L8yyWoJNRhcbUzcD+B8WHa5RzK24bG+1ShE0MRmSp7m6kq2tSMkg7FfDwt05gxSl
				4KC4CVsKKZAmCjGHYf1AflklaI3dlrL4QPZXhon/+MeJkH7zC1l9fvWJLs+nToJXIdA9EOK9lVIE
				ZgnNSfLUPxjAz6dt/vUiKiUpqsnqOK5uFulgtPUqO2CA6ZgJT3HK5DZTXrLJDGhVhSP+vvgl2RV1
				0PByw4EM7WsN+Bvj8Y6NNmDK998BFhVbvJpQfwInLccUnoTyHjZw1/zp4i90LSbH1wO3u2LUHAiG
				YPftpWRFLm3imHwVj7jl3wq/hu8KRqe2vIzNSOedMPtkEFahc2ItKqVA7S3VDaNsVl6vnei9hEUi
				hklF50KueCi8P52E+a6bL/jhjfqk33k+mr6CzMyW707XTdw82AiyMuJWV2MU3k8EVSJ3rqeeqMZK
				CY60e9t6ki6S2ev/e4TGRKTNOuFHC1VQB/XQa2uE+0M0vV+KCQROfQMR+oqCaDTWbJupR+x9moBc
				j/dq3lj4IInTRjj9feJCo3tdFB3eDr1igyp1dnAfnRiXUNSSgiJaGdBwKfRgncuLslb20ohaUagl
				Fhi+7kzsdQgX1QB28WAAirn7tbhFg9Ek0xwJEubAHZsDLoPgGlXE/cuCY9XwF9DTwmqA73z4cc8M
				PpxlPfljFKj4zw+UNjqfN5hNQZQKaH57jiFcLLZwfy94/TsGLL9C05vQhIuYZA9SdkmqOaqVlx/4
				rNpk+g2AcS/MYgCHpPS1vOIkp1sKiaUxHBhUvTC5ABlf26E2RM0AKTGKBeODfPcQb6lqA50BlmbO
				G167hhnGlTUDORR4/FKpJGmwvNSgcGsklIL0D4dxlFcv5eUMlcxsEWN4lj+SMvW9MDq9BRvHW1ia
				C5FcxwfuADXbrQBO8pkXqRpwioQEAsMzWML/MUI0n5iMtPJJo+F8r01aDWAlggEKV1zYPsuUXYG3
				t2iBZahwXuMYDuVPAzqi5ov3R+Wl+B15yuuKDCtoFzaPDIA61KWvWtS8AWGBc+YxI9k+LQsxhXqT
				UPTZIzdicNiQDMhlQcOun3Bn3GUT0yu8MGA0PIXOkC8ktFo9HFYoNaF3DfyCHAGCwQDMFomqIqe7
				LAQYA9YznHlLONfbxNw/bGLBwtbOjI55wjJI/T+w3d7Bcymsk+Z3VpDt2Z2hqQA0rOD229va2UpV
				yzkXZJT5Y4JVkWVDgU4DYRiAX3pdM+BH5mVfYOQbuZcE1wT0TsgNlJB7Y/Zc7IxRDhw5w55DRvpM
				KJTnjLaI+RR3W/Fqq0IHQaMn1vdyqJ2YI9arPBYbIoXJaZegEB8ofH0k4lzU1CJPHgdbl03DGx/k
				JfphmXjn/JwY9qUsjBDrralKU9M1BTBqbDaLrIEDZcukqpZ6wkBrSEou2VoZQH6UgvhfZM1a2hqu
				ag3J1ycnCuaZDU+Zqc8YFakhudXjYqDOPS+znVH+KX6SGSR5jcqdgJ/cak+qQJgFbeS1YQawRSpx
				ZEzA7SqZ0dzdp9HghAZR/PR9osTwmfK1ddCref4V5WFJjSvp4RJxewgv7cSqOqFkZVCopw6dwFHB
				gMv2BAuJCDQfDi9Dq1LF2y2la/seDUp8EqaNIri9SCUGo0PiEQcNu5GNwRNf5OEHuBjAMiOTPVam
				FzT4zPWifmM85TwAPokFkGmuQlbMPeyWd1iBZbw78iZAsz6ek4XE+7SwB0c74ByugIiPU1I3Gc7m
				msvZ1GnCLvXHPhi/NnWerpa1LnpZO8pDneNEGiBl6wYUTQg4NAue0e+pF+28GwqyQ8iQGBlQwq7h
				riHrzJDjRfJDOyLmikR6ILl+OQfuqMWK+DoxZ0zoRiDZ4MkKZm6GVdYSlRmT81UtsDLAAWqCjZN9
				PUgKB8PAxw6MV4Ghh109pq7x1rnN7zJ3lbXJNgp9vmFgSeUOvpIn+75bDSHv6fl7iRjrUkoi67ra
				CbAb4lSi47KyMkU7UELroi/H/2tgMOD6m0AHwujff3rNDgaApKy/WM/tnKeGp+hnC0SOiJD9x30y
				ej4yz7QYVHiHCq+5sIPvztLyUA1hKTpJD2ai3Fh1DbanvUVjzoSkfrOJHqnIGeuZi6xQ60xbPp7Y
				7LA7MuHhjteAqx17PwFwWsgxzBA/SC4RdyqPSkm++z3MmMB+JYYzlffX3l+AfqeF9cMwXb2Y0i/H
				twa2fke84CRJMzIYSztyQS4bYaimMbTX0w2nrkLQP7CBUW+IJ/13pGyVLEToj3rFv625nyhYbIHw
				9KSwBLiDTayMWQe6dcxYhRScJNMrkUtFEMKgWkYxFBiGBb9j+J9yqlqyiNilRh678C665OeVNTEV
				8TPTbdnaDVxx0kEAAhsXYtu3osWX1vYAi7Tbe0MRUhY0zZjpsKzXTRgNVENVPL3w3Ztoz3/L4/K0
				SJ86vyM3/u4xjo4nBxvN5a+dDIvRUscRv7gaQWr258X2y5wNL5IeaGKLXbrx/fpCCvKvgc+kiC8b
				l+vKIU5v2Rsp3lBvkXO28OECHAyEn2DLxt1RLMmaZQgzYulY4GFTwat64byEPWaL1AlzUV3Ivx7O
				3FpYet9NVyEP4er3BWfhWHRmYDAj3lm83mm08BoZt2ZxdaT/6XZHmfRmsI+LbCOiTJAONYhov1d8
				XRXXGpG+55/KsAM6SctoZUgiFnBDZHD26CO/zekX+FLiS6F87jVngq6tYO44Mqfq0epHfuE5nJYU
				S9nwQlFjyioGmZ+wpZ+oR2NM5LNvwMaiYg3uvWu4cwI=|
			)
			(checksum "09F76AB2C5ED412255EBAA49E64045DC")
		)
	)
	(model "kicad-embed://PJ-102BH--3DModel-STEP-1.STEP"
		(offset
			(xyz 0 0 0)
		)
		(scale
			(xyz 1 1 1)
		)
		(rotate
			(xyz -90 -0 -0)
		)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/quack_main.pretty/SAMTEC_FCS8-20-01-L-S-A-TR.kicad_mod <==
(footprint "SAMTEC_FCS8-20-01-L-S-A-TR"
	(version 20260206)
	(generator "pcbnew")
	(generator_version "10.0")
	(layer "F.Cu")
	(descr "0.80 mm High-Speed Cost-Effective Micro Coax Cable, PCB Receptacle")
	(property "Reference" "REF**"
		(at -9.325 -8.135 0)
		(layer "F.SilkS")
		(uuid "efcd992a-163a-40a7-a6fb-8c187ef859e2")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Value" "SAMTEC_FCS8-20-01-L-S-A-TR"
		(at 4.01 -6.635 0)
		(layer "F.Fab")
		(uuid "c245f8b4-b635-41f2-8971-d15d48a42563")
		(effects
			(font
				(size 1 1)
				(thickness 0.15)
			)
		)
	)
	(property "Datasheet" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "41c66da2-3834-4ddb-a669-38189e8f3e0a")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(property "Description" ""
		(at 0 0 0)
		(layer "F.Fab")
		(hide yes)
		(uuid "ed861601-5873-492d-8684-ade796289ce3")
		(effects
			(font
				(size 1.27 1.27)
			)
		)
	)
	(attr smd)
	(duplicate_pad_numbers_are_jumpers no)
	(fp_line
		(start -11.78 -4.26)
		(end -11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "742dfd41-1644-4dd3-b751-b72d2cc25168")
	)
	(fp_line
		(start -11.78 -1.6)
		(end -11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "0503aea1-205c-45f0-a7ba-9b77e0b2142c")
	)
	(fp_line
		(start -8.95 3.2)
		(end 8.95 3.2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "a13b77d4-9e24-4a78-a094-d047a1067edf")
	)
	(fp_line
		(start -8.2 -4.26)
		(end -11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "0db080ec-ad4f-44e0-ab1c-9955a24e5d53")
	)
	(fp_line
		(start 8.2 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "3a562e0b-10b5-4673-84af-e89b0182f2d9")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 -3.95)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "b48d7143-18ba-49f5-9a3f-98faab20f1af")
	)
	(fp_line
		(start 11.78 -1.6)
		(end 11.78 2)
		(stroke
			(width 0.2)
			(type solid)
		)
		(layer "F.SilkS")
		(uuid "216b7c3e-06c7-4777-92a1-eb735cf636fd")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.SilkS")
		(uuid "5757216e-adfb-4c20-81e5-8739c38bd700")
	)
	(fp_circle
		(center -10.53 3.1)
		(end -9.93 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "0d4dc6ae-8e1b-44ef-8213-4d557ea43b22")
	)
	(fp_circle
		(center 10.53 3.1)
		(end 11.13 3.1)
		(stroke
			(width 1.2)
			(type solid)
		)
		(fill no)
		(layer "F.Paste")
		(uuid "3f6abbd7-7cbe-4635-909e-af693e8fb8cf")
	)
	(fp_line
		(start -12.78 -4.51)
		(end -8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "ba395fb8-8f76-4a37-b6d1-29dccea6f9ac")
	)
	(fp_line
		(start -12.78 4.55)
		(end -12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "f2ebeea3-c069-4955-ad98-a631e975d613")
	)
	(fp_line
		(start -8.1 -5.76)
		(end 8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "905082a3-abe9-4c0e-869c-7015f44f9a60")
	)
	(fp_line
		(start -8.1 -4.51)
		(end -8.1 -5.76)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "e3b8f9f8-c9c9-4f37-90d4-12d557b809c5")
	)
	(fp_line
		(start 8.1 -5.76)
		(end 8.1 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "c044a56e-6bbd-4e79-b315-aeceb916f533")
	)
	(fp_line
		(start 8.1 -4.51)
		(end 12.78 -4.51)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "d3579093-81f5-4f0d-b11b-036e022ce9ad")
	)
	(fp_line
		(start 12.78 -4.51)
		(end 12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "2392f38a-668c-44b7-bc34-106cacb77fdc")
	)
	(fp_line
		(start 12.78 4.55)
		(end -12.78 4.55)
		(stroke
			(width 0.05)
			(type solid)
		)
		(layer "F.CrtYd")
		(uuid "d62e11d4-ebd5-4110-810e-c0e4db362dfe")
	)
	(fp_line
		(start -11.78 -4.26)
		(end 11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "96920fd8-783d-4b46-9565-6ab6e4324ceb")
	)
	(fp_line
		(start -11.78 3.2)
		(end -11.78 -4.26)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "0318f729-db95-4eb1-b91a-f9202a521557")
	)
	(fp_line
		(start 11.78 -4.26)
		(end 11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "1dd63961-9b6b-4158-bf0c-23aad42e3884")
	)
	(fp_line
		(start 11.78 3.2)
		(end -11.78 3.2)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "23b0c1df-9cac-46f9-8f27-be2bb67205ae")
	)
	(fp_line
		(start 16 4.83)
		(end -16 4.83)
		(stroke
			(width 0.1)
			(type solid)
		)
		(layer "F.Fab")
		(uuid "2040b26c-fbdf-4734-8726-b1d7a566e6c7")
	)
	(fp_circle
		(center -8.58 -5)
		(end -8.48 -5)
		(stroke
			(width 0.2)
			(type solid)
		)
		(fill no)
		(layer "F.Fab")
		(uuid "a540c0dc-d8be-4b05-a6a4-c18d1daf5012")
	)
	(fp_text user "PCB Edge"
		(at 13 4.5 0)
		(layer "F.Fab")
		(uuid "7092e981-01c4-4072-9652-4faa5908ec6c")
		(effects
			(font
				(size 0.64 0.64)
				(thickness 0.15)
			)
		)
	)
	(pad "" np_thru_hole circle
		(at -9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "e9c650d0-f2a2-4e30-9ee1-0abaf81561cc")
	)
	(pad "" np_thru_hole circle
		(at 9.35 0)
		(size 1.45 1.45)
		(drill 1.45)
		(layers "*.Cu" "*.Mask")
		(uuid "84e07cb4-6eed-4020-bcd9-b0b368669845")
	)
	(pad "1" smd rect
		(at -7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "12d94a46-5235-4a8b-a66b-3c5951e543e8")
	)
	(pad "2" smd rect
		(at -6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "92f145b7-4517-4e84-ab05-c0889c73c505")
	)
	(pad "3" smd rect
		(at -6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "4c93abde-2cf2-4854-8cdf-1eb153682ddb")
	)
	(pad "4" smd rect
		(at -5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "11213230-c458-44fb-9351-f8a83798d761")
	)
	(pad "5" smd rect
		(at -4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "fec88092-9a64-4975-bd48-c0edbd8cf3a4")
	)
	(pad "6" smd rect
		(at -3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "f8b2fdf2-ecce-429b-9b47-40c998f4f76c")
	)
	(pad "7" smd rect
		(at -2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "7f79fda1-4377-4ccd-a4c5-6d3a6913825a")
	)
	(pad "8" smd rect
		(at -2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "30aa681f-79c0-4889-bb19-07444bc14c95")
	)
	(pad "9" smd rect
		(at -1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "27cb21fb-6c33-4ead-9cac-c9facf55c026")
	)
	(pad "10" smd rect
		(at -0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "77f64caa-c653-41c0-93c2-4f34462c7ff2")
	)
	(pad "11" smd rect
		(at 0.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "15a2dc46-e759-4f3a-a9a7-90021f51962b")
	)
	(pad "12" smd rect
		(at 1.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "304d1b60-9dd7-4230-8921-62b7497c342c")
	)
	(pad "13" smd rect
		(at 2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "0d247950-7157-463c-b237-864271226ba0")
	)
	(pad "14" smd rect
		(at 2.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "466418c4-b3e3-4982-9096-91ad797a928e")
	)
	(pad "15" smd rect
		(at 3.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "8d91156b-3e89-40c8-8abd-a4fedce6b3ea")
	)
	(pad "16" smd rect
		(at 4.4 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "1dbb61d7-810c-425c-bb52-d4793244ffe7")
	)
	(pad "17" smd rect
		(at 5.2 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "16bb7d86-0903-4ddf-b659-29030977b02e")
	)
	(pad "18" smd rect
		(at 6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "13382dc7-e308-47d1-ae12-2bf7eab8d093")
	)
	(pad "19" smd rect
		(at 6.8 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "08095e04-fb58-4397-8a8d-2372d44dadbc")
	)
	(pad "20" smd rect
		(at 7.6 -4.885)
		(size 0.5 1.25)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "1bae3bcb-ec39-4652-95f1-91b09012cdc8")
	)
	(pad "21" smd rect
		(at -11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "f23586e6-eda0-49b8-8ff7-ccf8c78e8b4b")
	)
	(pad "21" thru_hole circle
		(at -10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "998f01bd-ce38-4e36-951e-63ab54ea9356")
	)
	(pad "21" thru_hole circle
		(at 10.53 3.1)
		(size 1.1 1.1)
		(drill 0.7)
		(layers "*.Cu" "*.Mask")
		(remove_unused_layers no)
		(solder_mask_margin 0.102)
		(uuid "87b60e5f-ef46-4a1a-ae87-0c2c3fd6e11f")
	)
	(pad "21" smd rect
		(at 11.905 -2.775)
		(size 1.25 1.65)
		(layers "F.Cu" "F.Mask" "F.Paste")
		(solder_mask_margin 0.102)
		(uuid "15f6cc76-0717-41cf-8b71-2cfec7a1fef5")
	)
	(embedded_fonts no)
	(embedded_files
		(file
			(name "FCS8-20-01-L-S-A-TR.stp")
			(type model)
			(data |KLUv/aBrnxUAXLoBih92RCjg8Gg6+C8M3+x1DqcR0J+2UzYtsNFA9ciUkpQpqYzQ7YQMwwxUBwMO
				9QW/A6kDNTU1NTUffz7z+cjHc0895KFnnvBM3NWPWaHonB7JhFdCL78lGnKLkYq6+jErFJzTI5mg
				lezlt0RDmZHZDGUmijHD4vw0h+XsJA6HUyY5HKemcBgcmrW56Q27cUkbzmZKbriNlLJhbE4smRMt
				w8qMSDIcmRpShpPpUGTIiiEdQ1IMx+xGGDFS4d8u0cwoXcmjWnR6DaIasxthXCrmt0s0MwpX8nCL
				zo2rUMTm9EgmupJ6+S3RkFtcKsjVj1mh8JweycSspC+/JRpyC5IaIUfGj1mhmDk9komthC+/JRpy
				i0mFuPoxKxQyp0cyEVxJyMtviYbcompRrn7MCsXn9EgmvhK//JZoyC0qFXb1Y1YoaE6PZKIrmZff
				Eg1JDBmFS6itoLX+obJQdYo2wqjNZPYYF0UGFmDAwIIKXvT7Lh0n1h9O6I6ENROsoUzRfBFHTljc
				JvO+0c5ddil55XL5SMS5ek1YYYVMo8okId7cdLk3xkyxVxjzUBrrYlGJRSNWJCsSkhZ1yPAsEyWt
				nzxqUYeMmWXiwvrI3lrUIUNmmbAE1U9etahDxmeZqHiK5uS1RR0yaJYJkqmfPLaoQ8ZmmRgKooLI
				VL1m4+QZineh4Fr1mg0iz1BmlwkZo5pfbknRMWdC8hCqzcstKTjmLKQWUiEtPsrukHxO2iwV1eKj
				doeE5iPfRire4oN2h2Rz0iZS4RYfIXaHpOY1FESFk7ZLRVt82O6QdE7aSCqoxcfYHRoKooIwZIo0
				qUgIBVHBMSwiCqJC0EtBVPBUBA8WWDAAhg440JCBBQswwHDBBQwyaIAFFTjO1ogXT2yDBwwF0HDB
				gwUXLCjgAgsVTAlBBSERggrxDSlUIPUHR0vRtQQ8ZMCgggfFFa8DD0jgwAMSPAEYNDAABxcsYMig
				AQEZMFiABglenhgEFShMoFCBwgQKEWyAAQI4yOABgwMPRFABvUMHjkcYYRyFCnXggQoUStBQgYJo
				0IGFCxQieLDgwgMGDB1YYIEGGh4OYIGDDjQ0IIMCJOCBAw4saMjAgIcLFWwsayyKBkEEG1hAAAca
				Mlx4uODCwwYPF2jIwICHDBc0sKCConABDiCAsAEDFCLA0IEGGWhggYYLHh4wbKDhABcwyICAA3Rg
				AcMFFfwCGz6wgCWgICJ4wNABBxYeEqAhw4UONLCgAoUOHEQQwYMJEeBAIYIEPGTAQMNDBxlYUEAF
				pZ8ChQoUMFACCRtG4EDCCBD4AAQPLDDhgxBGoBDBmLaQEFSQoAJBBBUoUKhgFAgqkEgwgaDCCAQW
				Mlx44OABwwYPGDRc0ACDDBhcwMAADxdoaEAGDA8baIBhgwpCIHDgAQJYyGDhAgseOLjgwoMDDxBA
				AgkobEAmyAROGNmECTFBNDDhwgEwUAAGGTRIgAYZOrBAIYIIJlhIwAMCLOBgwgQKHT7oIAKHD0qo
				AAgcOmTAYGGDEDaU0AEDHTRIQIQPSvBAhA8k8AEJHGaBCRgeNtAggwcFPFwwQQYOKHQgYYMFNJDA
				oUOHDQ/gQMIIG0gYgQMLFx4usGCBBxn4QAQPJEACh6BgJlxwYYIGFGCCBRZM2NBBhA0P+CADEjhM
				oIQKeBAxgEUAugFUDGDLMJtgYoIuRgjBgxI6aNgQwgclUMCQYQILE3AwQQYTSEwQm+AcWGCADSF4
				IMJDAixcIIAEFIQAozBBAACYAMIGC2wAQYMIHD4owYMSRNgQwgYQRgjhgwoSUBjZBhYoRDBBAACY
				IAKHD0oY4QMSHtBhAwQiwACDBRw8XKDhIQMMDODAAxTgwGECE0jY4IAQKiDCBhImhMChhA4VeMAE
				CYjwQYcKTBjABQ0wyLCBBgIAwAQHHpggQQgcHkBBBxA4cChhhA0ldKDgAhe4QAQTKHiACBhMqNAB
				BA4cMkzY4CEDBxNC4EBCBCYAYIIDD5CwYQQOIGywwIYLJsjAwQQJiPCBCB94UIIIHB4wYQMJHlyg
				hAhw6DABAw6YAIENJXhAwgYRNhxgAgAE4MADBMDwcIGFBwQ48AABZBMwGDKBBhxgEKwVpcg6f5bc
				+DDpnG/b9tm8Obx6a8kuDsto2SwrWSt7ZW6spU5jxBmli1ViFI6FS0ooTFRTJNZo1ZIoCr/mn8vl
				Mvt84hN2jEVqhm26tMVi4cuyXbivyLowrSQkHYpN8SMhkY+MdIRGZmQ2EuEYR7gYpoQpYWKEF2FK
				mBKWClatPqm0RKgxQ24iVbHyFfVw9eQpaSMMWcnjrp48VTKSkIkQV+2sW1wX1USdX0uqUf6L3jI7
				P23KR/eKU5V/3y0VzZBPjkos4fkV9Cm/1ZNnWJp1olO1s7dMp6gmen4soQaZXnSW2aHThpzgpmJW
				5X/udkUzNCe3Ekow9pW86kxSNBNONikpU0xq5BTLqRMSkRGpS4ijQqpOnoaUOKNELaJCQspVraKq
				qWLVqlhSFVX14H//707/z++75Y6Ly7ctrk32WEr7FbfRcKvvu6hL7YlKL5fY00plklL0VFH+7dJp
				6jN1Tn1T/0roD7LLYn1Yd11YD9bt4rw2L5nXFfOiet18vV6v8/V6fa/X67PX6/XY6/W6/P9/ufz/
				////4/H4H7/v+77v+x6/TN/2Xb3f273v+2bv9Zbed9F93zfRPXST7ru+79vz6XQ6HRoa4oknnnji
				iSee+OGHn3322WefffbZZ6d3eqfltJyW03JaTstpOS2f5bN8js/xOT7H5/gcn+NzXBwXx8UlLnGJ
				S1ziEpe4whWu8MMPP/zwww8//Hq9XC6Xy+Vy+b7f933f931d12QymUwmk6lU6nQ6nU6n06GhIRIR
				iUQiBXE49Gw2m81ms5k5jqVwKKaYYgpln6yjhceFJ4uVhCNsaZX0JSWUGpGypKtoRSv66O+J9rQR
				RnQvecWrXHfZVRd5irajXP7rt5fS+77v+/om12QyPZPJQVW/3RLNkAagoMImQkEGCipEqRBUAEAF
				ABzgggcNFzxkuPCAAQYNKoiZv/vjrtL4w/kVjyLR9/SaTnpH9bydz1o5J98qH+WxTl5SkUvILY1X
				enJ8ROKUVk3qEulUSKui/6N0R/dG4xT9zIyKF7VEqxF97bomquuaVpPUNRWZyCZTyUTkIZNMI5OQ
				Kcg0pjGdY9qYTDFTNJ221FK3faNutFGKzotYKlqJiKJERUQn8slEpRPFh0yyRxYaB7nEL3nopQ4R
				DVFphohDK22IZKiIYoiKVKKTyCQSlURECqIhEUkeGomENENBohrJ0Efk0UkdEY2INCPiaKSNSEY1
				ihHRZ64yktiIUCwTERkJkRJ5kB/UoCAKoqAJCmLQghYUJEFVEVQTJINEojE2MVJbrEQbmcWGXiOp
				0Woq9aGpxapSi43+idFCH6rF5P5iNJ8YPTZVU/1cVbX4VE15ajHv1aFvXsOh/XuRN+S5ZqjG88Qb
				CndvjWWoHjWmRa0itcpUVFQmERGJiIKqyFQkFWnGtalxkWpUU1SjGVMViUWmahE5IlcrrmhF5aIq
				IVaNS8hC9aIS2riiSiZSZHJcyOQSipKoEiGT1IPuIBl50CnoMaEz6PE/6BL0UR5Br3owfvo19tQf
				U42LDhKLP57LXGo+fR81/VT+z/25vDz/yOfj83P7pz//+Ct5fPzyXPySu7/n9jj2enzyvL9U+PFc
				5rmH/kb0PdX5Xrkrpz/8x2O5yEzeuMQbb5ziFKe4xCm+OBUVFRUVi4o1NTWfT3w+8fl8PqcpTFOY
				pmmabph1lGX7Td1yrN1Iox6Px9tswrEZ+zK2jGc8Ho/HE2MSD10iMabH4/HYEy/GFMfYEeMq06a4
				RZsjpqI9ZZZXLAuJo2i7Tvu3bznNmhbztHfLTbNKlupNV8tiusoqXXR96UxXTTfcal+2JXQZo8uy
				FVmjtKxFdE81lUhbh+h6oyvEEkeiD8lDHaKhSUhoaEZmZmaz2cxwNnW2PFkOS0/pklyDYpUhu9JU
				em3X1pRSj1KSlCW1rstydDeOlbZvGx2jFY1eyJZe0QqJhDRClkJakgiFSMG1JAeDDrpquuqgg2WD
				bHSk0WCrI61TuHSi1oioRFNjjWgohqTWoZnGb4j2GKKdNFO/j3SLTJqP+BXt+0jGpcaI5qPyYnTP
				oxoit56JPBrT5FJwrmsSj8IMqi6opXfkbtoNdTOd6bpZt3ZzN3com+hi5Ma8cac+p13seq3OSDwl
				7lzx0MKdGq1aEc9o0g7NU26nJmiee2YOt1Odz4allsIbofG001kbno3HdmQzs/DaGE5lSGYoIzOZ
				GJEphsxZMe3tljiK2cSMMZuoxMQEq4pzcTNt5FbkJsVtUZStzth+Si/zLa/sJBsZZaddZDZXc/aD
				THNsjBTjqlzMEiM3rWJfq0vKVpQmcooskiWu0+VPUjwU0jQU7kK5UGQoFtvCzyZLxCE5zkIGLV51
				79yWus1YkVFilBIKL7ZQeBKahEKhcEhMEsqEQaFgULAm+AmKG/R0xEGa4ExxRqZipmqymkhNXFv4
				k28oHynfKJ9QvtoXn5Qn98SezcajN08cFktL1JEphZ2sF3EXIq4Q08Q0KU2IJms3IROhSdDEIbvr
				2V5zbZsKLyTJaRnFqCqj6myrdVZHjhUuOK0bwBs/G1myaNbZslqnq2VtMkaSZMRI7f/q/7+EbfV8
				UfW9sOZPk77/9qzeZ1s9hTVpkqbfntXbZ1v1fVf9xku6Z0+u/ISs71dNttWeZvhkT/YkybJVrmC5
				faus9nVv8kGSdLJaVsn2rdI9S8NVKlG6KRg0BcNllXT6XXqrpNM9y5yTnJMMzllzz0266SU9N08n
				ySh5k5w7J1lyN4Kkt8plVt+79VdZ9ft+7euq43m79Fb5VUevW97pn5SJ9pmmqlH9Q3JQzVTNS/b8
				ip1e8t0z8qzaql9t1deut61Mo3x9UT0yNXlVzft6XznKpo86+avyivet/qu+deNTb/WtVqvxqve1
				l/+NEa/ejbb6UhsvV31RjurX8ok4NOoMxdFuaOj5VDSTy45vHBrFx1OWZ3fuyqM7NA+5HLmrqWj0
				0IZMz10dNWmI6B8NefPnuSaPRCOani7v7sSddD8ttZlorimaFq+2xZuqKZGJZlslejumhohoYuh1
				pag9D4PKkkvuaje6DZUmpRAaz+6ktYndVKRT4dCMFIed3Zb1WEqNsS4JlSouaSsjte6005KQMUrR
				iXZzRyuV0xqZ6mNR0dza7Vp3niGbTDSlEsm2LWX4zAhpWsmSqUSisZhoLlkTzUNyTSTSzK3dylBa
				V+0pkonEstSZm8vOjJiDFzEtFoqYIowRjyzmk1liKkKzjMwyQXNMzI9pzA5OzDExxzBodpqYxcws
				Zp3ZbCbe19OZWXR1Z2Nrt5tMvXmri822zSabjVY5jcyqbstV8quuztVV96qr9qtVifIz+Fy951w9
				N3LVXnilSpVKk7gxdxqz1KJy5UZzuajN1SYtpWnXxW3FlabJ2ZMZO8+8eTZv7M2cbSMPTjzitiT2
				OLa53Iqg2oamhufO9bzwqr7X5m6TanV1V+1a3T9/fY3+Em1IWzt39LbFbBPzunDnbRvFVm5+u21+
				N9m2d17Rx5vXoK4Ssama17imNVTDmtVITRTr/+mzJxrylDPOMu/ZEa9H3nj05olb4VX3zl0r1Aor
				q0glKkU/iUlKQiRDNB9FhaJB0ZroJ+qJd6I00ZkoJ7opmTqminWWWSVRRiuh1z39Mp889ckn72WR
				cWhZDImMxJYtKKsbspDVJmRkCnmIjCZNjIYM0qMYmYzRoxiNjrEjh1DHEFbo0gtLWAmJjjBE2BAJ
				oUyCscYkKAKZxqgESFlbzQAAAAAIAACAABMaAADAgiDMcdQ61Q4UgAEECBAMGIhYAZPCgBABAAAA
				AQCFDR+oqxghIRBAAEMcm+NfWoc4za99xRriuLtyDwszYZxDnPrxi6hDnOZGvdbF3yjyRk5MbJl/
				1Kxx8w9xbDehKMSUHLIpQjTh0nSIk0fZri5DnBwGCGqOqbrK4y7JB3E69pyb7ZCsQncn4hfOd4mD
				o5gXYdKVzWUejcx6ASAZd8MivzXEyXjn0x3iKHs5q3uIk7/TrcPj9oA2iNNhx5IskiHOhP2XqDj9
				IAlzuAMOceYf2Ko+Ln9LNCSpIU6xVQX1fU33IU7BYlpHDXFm6NdKXduDRac7xRhqnR7izJKedXWI
				M3t97d68PcT5UbxwnA4TSYdXl5hk6Uxsi9chDsRNKYm4bM6cANTDa7Qxk8qJJqFHLaymIU6ee1jr
				iqffJvN1Hl6x2uuIiLSGOG11WNUSy/kb4jTpfxVviONC2NVbboJH/lk84phX67khcfuZX2a2Dj3E
				EfWl1ea2AbDyk+DxNvv5EMfmNvOEMQGf2gaEmAX+P8SxP1+lf4M4nRZIDHwQVsYd/iNL7G+fuCHO
				XFJVxw9x5rZXtX6DBHSIMyu7qushziyyqWg3R02UC+KXnsHfvGHLgqV6/74sQxylHqjqHts+PW8S
				cfFiHOJAf5b17Z1WsU8T9Ggg07Mtr32QnotxSVlvYBviKGo21miIk1dZatrVS6sP4lwMpy/RNSqG
				OK2ipKI2xPGcQFvJboghzi7i5+N0mgzqHeLkcD49KmEJUa0lHW8xZ8eQ4SGO9UNBuoc4TbdU0D7T
				sbfFeLKXsxziNI5D1YuWEEeUFAZxethDeA/idAnrC7o9DjXEEWU3VNMQJ9dTMZ2D+01DHOWTn1oP
				cTKvldIhTk6bB3Onsyn8EKfgiZ+bQ5zhngAFwVzEIU5h/04HD3Gui4wG6gNu2EcD5Pk855aZCicC
				BONcZEOc3Lacer+HMfqzyk7DXcwha4BDHBHrNrUb4uSgyuly3X7gDj+U8G7qPMTJJ6hpcsRplh3i
				FLlS9Tb1Q5x2J3m6GE7szxI5xBHfHdNxahONZxtGyiFOjod42oY4OedJ63tDrNImIGycWdkQR9Hp
				pUZHRoY1LC0ZxLlt3iy+2Ztw5T5uDWsI4ZMXtOrBvD2J9ehdoyaH6GU/39z6KIOrmfDHeUKnO2K9
				zZ05lG6IU9x7kuzBrdtAimzINLQ84yc5gKbKz3ZDnOIsJbHeHUizuT6wEoM49LlMyc7z/Ic4BRYl
				nTTEmemr7cYQZwZnJNpzyAH/pGGGOFamU7Qd4vTMk0tDHIeTN8eK5Rw17mrP0J/WXJQhTuFtcI++
				c+m7WOhayg0XmMkPB3Fiz9p2dJeRfUlVuf97Nq44iHMNyJOuIU47IkZxhzgukRs1Ie9DnMkbuvoQ
				R5HUos3ddHyIo3CrbcoQZ9YNo6tDnLknampfbYiBsrQ8xMnlN1HTECfXN0vpII6+AVL6lmiur6/q
				zxRr0mgEcToN0A6ZUx2S6hnpgEGDrhdgCcb33Yay0Y/voXZXutM8Tws/QE6EiIFtIneIY3toBAvW
				Rpm2NP+ihziF5LTpfmwARuN8fQXM5gPChkGLDY9Ed4VDHIfKgtqFJ/tHHeQPkulrTU9DnOJganT/
				dqVML9yAOMNmfZCEw+diP0wsi6khDgTCH9nYy6X0p232cJDO83rzZKyZkcIhj6JlVUJTOPHE3w5J
				TasSNsaQZb2eVUlNODf2QgQQq9ycHnQJbme+CPgh95qXRT16qKe3ajmU1g1hZReeDfRnl2pMrH+w
				zEF2f3AioOGhePQJQzpOOmfMxlW3g3NzqHM6ON3r7lwe4syeu2P1Nz7j5iWh2nsax7T60SGOfYQv
				mg1xGsJ/aRfeOW88xHFTsRNriOPsp866+KNxehbBZQkOcfKMnbM5aeeRQqwCVfRHXfKHOMJ7qe0T
				nLOD29LIT/awKmVOh2EEJ9IiY0EEJypyHGTUC4QhToH5pvpm/ee0W3KlA6fjbxzZwVjK6svNjqNr
				9E3BOhs0yGzrCNiHxVFZbojTXuBmWtjgraQz3U6V9Jh33iGlxqVEbRJW4GuEEb13AQ+D+s01B9Ia
				XWPgEN7so8/GRYhn6fMvrSgYoBvdYtakHvnQcgeI15flIY4ic6Fy/huth/vZ/Zsuq0Y5ev7IDs9M
				hOha25fxb7rDP0k7R8TsGBdrPnIEhZXUEcbE6bqV//A+dMYF8PNAZennZi0i4ruN5v6tfIPRB7gA
				ZXnSrsbGimgcd3TAdR/i5PTmOemHRrX8AdhPCgN+Q/MGU283DRsc7rYAKVn6Wl/z3qMj/nh3mb0S
				kEzWut1vQy487ynXdXZneG5hZu+Vc/N8xnC9QF8rYTlj+XpsFE9xg5Zi15JjHMJQC3s/xLEXdaI9
				uY6ex/JjGN/EPbOvWC2CQ8tkU85e3D7EmRWIZnSbDqbvMEM1763fhc8+xLG9D9U2PmyMnZwIfM4M
				YeIsje6nNPg4KrPqs1NaOe933g+PHuJcImxl5KQf9FKWTluJYz6ishYV9lpKXX70dVIzN22Ik/Mp
				TMQx9crHYVRWtFRiOsPBT7vC0Ogh6yILiyFO9TxXX2cRSeR+57q73T3pzrClv+EOwT7EEXtOXFSd
				Dvoai0Q2cNPElJY1MmKWsh67giB+Tly4ZDHE6doeUmmWdcKQmE+MWuo2ZQ/XLEEPzf1YFuEESekh
				ls5DnLx70sjDhy4NcbJfEqfPuAxEgq2BqzUkDHfhwFtprl3kr2CfBhsWF9196oEbQAxxRDYxp2TF
				AEcHPT4KfL6XXaiy5fT+92muOiurcTt7tyGGOEtnrYGnC2F10XYicqwNu6ZMyss/+YZ9AUfgbifI
				psGL0I0gx4c4Mx4S3q41426sDWc0dcluom7dhbdk+cxXYUeqmq+rzHf+U1ruCBaAR5f8Eet9aj7Z
				Q5zu3Z/aQxyr9dHkQxy0tjzoY00FaNKLztTsBaU299nuY9hDWZPPHV873iGKJheQ2kNOl7uJmeUx
				vtCTyQw5U8sQB9oUDumoLAIi+eV4GrNA3Nzc1hAn524ocGKLxnBLc9e1zxAn52PDXfg6K228R7vZ
				jmNboGOmIsUnhai9lmrf05AAwAnAlRxnUdXyCGy2G1Eb4gjcUTc1xFE87gwc7DX/dJ4pcNWqVp9y
				40XKospdgDGOytoQp8Hu2b5hxwqXi8CnUa9aE5Uu4VVL6kOcvqkmecHSNQw/eptu2wmF2C+zSGbs
				tyklMCmRzkHurY7krp1EGO8ARdXxuQGf2xvi5GS12ZS0HiqHCbKTIGOwT/J4nnMjzvldJ9IfiM+u
				TeUc/OTnuTGux92ikfcIxvfknLkhor2gp1J2I3DcyVtuU/c04lC0G3azixQtvKlp6WwC6ZXLZBLr
				oXeifYTKEAf9lwh08IwNBrgBM/7ZIY4rmwklf8lT34lIQx87k2nfS91Io82535WcJUgbet5eJgST
				PiFPFrSb9R7zG1r67wzUOP7W/BG0ZU+hh5EmHeLkGCxezqetjaXP7t9y/q/B4WIDJzNXetRquGWI
				42r452xPicLyzCpD78grPFPiqqwhUr7k7NCPPbjgdPQwiiqcuhjcDevXkIYJPzG6EV3YCFzldF4a
				qYnOVEiu7Wxe2JpD43DAOMRpcu8EmotBPjkfBYnAhx9+BMd8gdrSohvwPX4MTdWXyr7Arw1xLHIf
				AID5Nqjf5GjZJwTFgj52zl3ve7B21N/gzagBj6M01Jpsn6u/rajIb6jvfGGlN95tWdbMHSTfR/rJ
				9990NRZ+ZOx6dxZI+W+P8W+lvc4tAxxYEL8dj3yW0MRbtKJd9NQ71kNZE1fNPm3Lst3Ydpg0U3q4
				8+r6XUed0V6xai27/zVJQhULfHK3/Yd1CEQ1syYF+oXPftsihuX2svGW9mfb2MQYnoHbsZXXOKGN
				F2VwR22bvIpsvKLuBnCtXrOG3FBFxTQAv7kvX/sET45XFMAYc0UbAPji0jU2ao2zjHxvqULptefM
				fnI/loj/vW/+RlBkbQCrx9rYw1qKqge+Md7n9Hso6hDnhxLFiKxBNlFhDEF4z3KhCU6pspu8ht7U
				Dcc3t5OWOf/Ga6XUJhZSj72kqazXCj1uxkMcU8O8KUMcJA33TbJTJLsLYWTpegujxMXwfeWNc9WP
				TCWuQ24zxClOQSD0sJB/JjhVI0t7A60runvH4911w1cJx7mrqGqk6Er70BCHxgAnFiztXocc+T4U
				gnWI463s1+7afRh9LMqGkGxWtcyNIsBSTwQaRZ2thenkMyueVl/1GFt25z0JdQmcWJYTM6X/i5uW
				cwF7iFPWnOtrx4toiDOEOaeAeJUNcbILmXvudotdFj36v6QqE93HNU7bEKfhlddAcDGLTVndoNCk
				gDEiWypgbuWSr754vfprxZ7ucA9xsh2DVI7vpdk90ptfE2JrQ5xiYji5VgtkOVPM7XisIU4PRIhV
				DpekDfA+b5Hwx1pi6be78L15ZiU0xHFwkCY2WwbShpIoQwN6CTt5QxwLl/f6ERjiuBW81fdsrB/i
				+OF222eHKqQL5zJ38Q9x1Cu6Xw7rKCVevhFdA0nFyI9AQ5xcVqA4qs6HVVoSN3wkXqRlwg5+iDOW
				so1siFN/1C94iNO++V6Rd8PIIY6ZULuXsyvTtyQQ7I7X4e7EDvpNZhzDFS8o1pQhjoMnW7zK/Vlj
				tcP2/bRacjHEsXyRnxrioDmjh/5qJ3SIY6+/nj/EQUR7LwjOnanLxtfP0u0McZRG2SVfLneku+hD
				HAWs1raHOBPd6ciGOAVa1sIOcTo2RXXum+y4OKc8X+7HC1iulzD/vv1qa51fectxxnSVY0MwxJm4
				UfNA2SeVRhwCDmqTlSeA+Dzao8rZ1gDetqTXW6QzNzTXy6lxiAM7Mm16XcnAIQ4atHQqYR05z/ug
				om4uK4c4Xj1p+qqtvQ5xrB9/RTnHrVpEmGTaHbs13NHDPODOrSbNDXEMlKOHDnHQX95UDXHEMNFG
				Ve37h6UYDnFygaNT3kNVh4bKYUMcN2ZWyoY4oraH2m4mOEWdG/g4ltBrKc2hjPLoyzzoM8aqJuNt
				k1u7yatz7lPcWbjMxdRsWRV8cmyIsxLfnHl5Zs08uMFDHDRMm+cOcUqZmoUPcVqUmtW7Jq+GOEuN
				YL/anIcOcWwHNqMhDtrWyuerPVof4iiVYq7894zfRzOGOG3MjsRDHGFWNt1DHEUu7YEPcVrGlfvO
				O8MdZdYyu+C8gCHYDw5xFG6VPZ/jyuxLF2mIgzKmXD3EEQ+m3GSIo/BL2WyIM+BStoBdodkhjpCC
				cssQR12CMsnH1BeuIU6TQFnhIY5BQLkocE2/hzgWbPLEEAf1NbneIY4YxlEn9yWxHokqY2XBg9z+
				ECdDVbLhW/Z5kAXoEKf+KVmsIc6FhUDcMzpGzLp5GOkqtQPO7wOGHZ9Nv8yL8WniyjpM7wLcVSn+
				kuZixvC5DkUuC5vBUbPWZi+fNA2YTsqcWyQ1j2dgoKYQgb8ZjjRjAOuT/T89OgwcHOdos5ZgNGH2
				adK/oyTIHwxvgDcaPzdNYVpyx/pHMX15P6ga4kzsszTgcURGPzEduVc6hd8vQJi2mFn34W3oqVrF
				efksDwcmQY3LRpeb/4c4kAPFtNOX9/4RvbnyedKYF9yXD1Cbbht6R3OcuccbvbW75TV0Lq6/H3LQ
				r5NBdAyTudsLYluD2wf1/tVrJ+OOiufGHeNVk1RdRhMMiXlreU0wJPH9ND+NxWoaFe5pSaNf2tAb
				UvTn5BLjQ2a1TG5Xu2nHfDvfbrduubaOIYV0pmXKhkQ8n9KGaRer7PIiXjpfLuBfGlJl24laPiTN
				nLwv22fxGtXtsZ2lWASbYEjS8zjqcsiQgV2bZaFvqxCG9uHML42LQ8YVXC5KQ/IJzy3i1mZ9hniy
				TKNdir8YMss8Xi8YMl7JLEYC9vHPOg/uRtCLfsiuwPhFdMhL3i6io5+3u6FvPdlnai3iugUwHNma
				O/onAiwavh/sJD2j/+A++8J8i8LuVnw0NBMEzd3tcakKePqxQtq9PWs7tCqgvG+m8ZJHdMq/vvSW
				mBPL5tB2C3f+mrXsS44ybeLxgVGfC0uZrjX2+jPEzvLbNnfauwDP6GeedHSGZPQUXMHywxsgw1aN
				ajCH0uMmj9rk6+gHZuxKEYye/5Zh1p0XFOy0FKa3yZvMnTn7zJUyVLuG7H8EPaml7fzNcGiX6kYn
				SD13d98/ZT/VwnZziHB13sbrxl1tS8sD7MBO7ezcrb5vDGaeHLpGnNPZ8Do+JNjk+gjOmCK04pOS
				NfTot+sMy/A3MPNfMtAT2GiZNYe/kxK9qYbD6H+bp+ESHKHpNU951j5yWLLJlMV63GEcIKFJT1nD
				QTLucDaFF9gLk5uelzMad0Ae4Jn3CnDKntm58hl3GAsrFOVr8twXmMRB2L+Zak4qEy4ed6y3QbWU
				1yT60V9weKwNdebFIp1ojQ+ncSdzs62urkyuafjj7p10wYw89Y1a8zkrfSPeSjL77nDPN7Onnst8
				MzTBniZneQ7KOvoBruIbnqm8EWrJdEkqgSfLJZfWDz3lZxVOvDnOWUBH0CZKuA2GjR6lAQlTH9nZ
				SH90KrAuOnXH6bv6jp73NLY0D22wh52eHOH8ejuBDNgzPokNi8RZ3EQMHy3hzdSQK5QSu1nBsMVJ
				ig695pswBGgU0kjVxtzhv111iBzf6kntvgnqHCxpHkRPpDVn8MrZ4wexOrwRpzYUMEVcSNqwJhsR
				cTGmbREutbR3n+96Q+U/BjL0usYs+KBX13FM1i2am/5kIUgn0r1mDGFHQivydKhZ+49WG/HNeD2y
				R9a5YeOO+SmeavTwX6Y9xY3i8zQzcSPabFSVkm+S3ACv8eOm9dfCPQU6PjhLLkVSkUE6w23ga/ga
				roLVZVfKaPXTyTN03HRt0bNROEII9bo7PWQRtkaNIWtjZKlMkoWSabytQzBvRCZObcQbOQVSm8yR
				E5j+45exZUO/IAq9kpOOLQ1z3y6T0Sd+1qr7bJFh0EstOmB3zeDQj7t+lEObOY/hFqGN4jGcFrQR
				Gj652T7cFwf9A9t4NmJTLitMnAZ46mwajbEUcjbGU3k1zqb9/XnTTRc48gWVgKHJI47+hwGahdkI
				O3wIlS6VGIguq84iJx1n9kIuSj5Rq4Zkg56uI1hIwh09m2+QTf7s6BrYTx30Kdd0VMdG1FLc76+J
				TkZGX3Z6kcTYWO4PwH2oo+woeZa0JegeYe7vg0yD2GQ38LzKolY2eonFyQ3RJG1pso+CAzQ3W2zm
				3uOjoszmQvyEh9EmauWYEs5X87KO2GP+/zqrzjfKlXZZUy2+sTE90aP5Vh24RvLbxtvoFY52A+lo
				873gW0XiS8wCPOHF9DMdSpfSJHSADvFNGRKztxYvvkWnpWCkyCuBP3W4TCkx5G0Umo5sDXo82hvQ
				B2L02cn6szcaGmf70CykOrG0midFwyMLBj0OB4az8z3EIxOcOgHlAtgCDXp26yt3QKyclD8ngDOr
				NHXz2qRl5F5PgwQtgz7BVD+SL3s0xXWRr8+rFfMHvbSTYMlrlILJC7NxZKO/1VHSb5tR+Q6WKkI2
				ZdH4qFn+883/XijpG+Ox2LHFHDBgmmj9A6Nfx12SLaBqNHdbz5KlMzLLzYxOhAOSlaId467Kif98
				IpAylQ2jsQH1qsn2gz34ADCVMCTOvJZ2bgs9734kBtdzeV9Ty7XH5KKjfKyqupxG6iSt0c5cdWca
				JDshhWq7l8bMF2DoKdx/qBC72ua+IbmYTUqKryB5GWZ3txTufzaLDVpzG+RddtOu0SqqMekSU9Go
				bWijH8IlstpQIQXRG+wnZ9z/5kiPAC1rp7bN0N/eeLWJlqircpLWDvFoWXNBV7XRi2ATqq/K/Wxe
				iXuiDH/YBL2j14aKZ5cbVVW45xVV6gooEhrU6gD7vQa6OMtK/DXQKN/J8Prm/salBIuaw0UuoVyZ
				rJey6uGTNRoW6CSt11K60w9JYJeeFIB2yxTkAjja8Jf4ItoMvcO2Dnahbs/Sh3AHe2Qv+dqp2LXC
				pbPIrNgmAGCXq8zq0GTWZ80cZpKf9tCWtERVLBeC/VJplXsTWUn31/YN4xjZoY/6KmCwgTW3kREO
				BPmTi1yDF2OD7f1Ofu++WFIW2D1xPz5PkSRZMm+1tscxhfmYTxdMywuHKcoSImeQfbm52FOW68Sl
				f43PoGUHXpIt6sSytHHn0E+CKklyQ4YNpEJGLNXuMVMXbARNeefpHZYCn8s6rl4wB7E3GC4JYfSa
				uBst39AZDu7JobK/JJ//B0SOeUkf/TebsGr1HJERMcqUGQCdLPhPWDXWoPbOhZ6qz8vuvmve1WNM
				W/rkKwi4I7OldlFGB2NLAibKnQRg0Vg3iWuOkX+PPtamLImu06Fpf5bx0c9bfXLvbLaOiDnjRHB+
				iBiWZnN6NmsjumcvMfrJbvRll4TGNbBfVYxehCFCCzUmkaBj9GLq0YvtuSWJP/rDPb1JIpfm9dvo
				OxH9khg1T/cPV5LRY6IqAGmfwwyAnnOk7hkAoLn4PpOE3XJ30kGqua215WddZCAdOVajJdpbRIz9
				koAf/ecXyeOEmdgU4+h5zeKSuIQSU7+2Gj3UUJc15Ecki3mz1quhKAr9Unxs9bFbogunrCG3fqEo
				RkrTVUPl2pulTzYguGjskrSTiiSDRXuSWzJ/sDYOHZasZb1zR74+Sc15qtrM+FnQl8SLVZ00vCrd
				ULPndPEb93Uz7CmqcVBtSmutPmtkbb3ThLI5XwzvrpOvCsytqKbZbSoJLekSuRU+NkUc030QtCwJ
				7eg5nDakdXb0E6KWCViSpm/8otG742zcsn50bl1HnxMafeYlkbkBegZH/+OCDeaj2bC5YvH4ueZ3
				anbkyEXq5mTGeJfUW0HTkakdNZd4skM0GW5OLp0EfbIoGtEAdtlm2ZNbonxcqTSddLZRl9qWJAhk
				lyVd7i1GVmV0lLgm8eYEUr/MnaS0UbBVmW4kyNSipuzJKNj0AUvpPLcV9Z0WjY8E3JdhiX8yyh7d
				oJ4Jw2ZHujGFAYK/k9DEXOo3LEELu8vBGCdGYmZEWNwnT4eT8RNz/SS4A0S5c8ZSFzcLTw6DqHFn
				aGTS9cVZUNpTTUw/rl0DLoVpI5/iURiHJ1mJJ9GMjePJ2xaHks4OOOKbcyZJosG4mTUx6eC6rLrs
				KY5NEPoutdxCl+eU98j0jP5FNNkgOBludhLhNGcH2dpsWhGzMFLcCl2YBH5OKE3skEDaPZlkMLZy
				xB13OBnreoR9PzywJ8/6iUMyHqTNoG1UuRPcfIwUVpCWW/THMm6KuHUtbNJ0fp7BwhgRYlpo9AVC
				IcIQvHVGPSzbEeNm2DWVACaQT+pxMg/OxXvAXumZqfG4r3OVB3AAYMDvj7bRFPsQBGJK0NMwXQPC
				liE8hDoxTIjgHWz3GiIvQCe+6GVjFG+k9ECtCBsU34iwdoCTyfbCMBEDH9muMfVdRD95QccGz6nP
				QHMzpoaPQ/o5UBbkgfKlw1RIAcEu9Uv7sbGelLZ3zyuMGXoIDuLVjE3trOs1KcXh4P3BjItKLm6U
				w22ocY7rNS+i2F2xMWG3h94IVkgkkR5icxA3qWpy9HaVXi50/4At2QQH3u/HmgfdacQlHeLluU9+
				Bn1QidwW0D8hkYxz4e54/4s00eAymSOsxABnTX1QFC2WFrm4bjDq7T6Zk4phVIH3Rv+nP+5SubZo
				ScrIJ6lRO7JUnztPkr5B3EW1z0DJ44bGIfBL+NkXWVroACU+AgDJjIlCrRPxpYC3MmUPi0cKiB0l
				7Z9Xj/ZyAeaIGdw5caSjffu5F074z2GD9zMXr2DaB1jGPz5QuK69aCGySNlD/HlejO9kcURPVIvs
				+WHJr4lONu5+PgWcK9GBI8qeVwl1UuS40PnnJpgJiAwQVO+5MJ9oicsZV38Ohtsg8UB1ojmx57DD
				z5dPe65sTZzy2Sa+3SYCNRM7AEeRONchRfyf/wKOH7TnVtWf05B7Du7ApndFkWB9jiQ7N9FKcVHH
				s66mSnYoNP+w/Dx+JB7IVkn28ubndCIlOxNQLpN/XuaHZB/rtdztg5OdA4GoKpnzi/7cz41jS3ZU
				h/l1daZG68OlLJasZufbRVIIsSTSBsaSeFt4a9b724NoCkAXa4AdqAlacA9pgha0g7phD+1QTdxA
				d0gbbeEd0g16YBfpQsMG31hprHP6SqCO0QoatZZeSaw3ukJirVFlspK1u8HpQKzifLJ6W6J50SxN
				hKmmZspkJWt3g9OBWMX5ZPW2RPOiWZoIU03NlMlK1u4GY27YJfAQ1xENo7OaqJ0X6kP8JtEHEN9W
				fWgsJ0YrbLilJgbQB/RwmE+c18Lf0g8bu8RjlUpS9mwsXkUXiUvPcNagsLvGQ3EyE22kbPSExYNd
				1FMypo2egP+q4tmKi6AIoSKxd5EogL+8n6w7Tbxt3lSsM5EVVKEcbJnZLCJAWbYlWtUW6RELX+hl
				Se7q88QB7TrXBjWsqJXOKAPhrz8ixStruwbXpdCUt0WbW2VVtuV0tHBWxvvgPaWiEjJRqaQaEWLV
				jVB4H7kSAaCU5xtxAESFS7TqVIJ3xwvfk/PBy0MxzH1rtAcYoTfoGLZ9NkazTVoI8yFvTuaMcUIi
				djcA6PtyW4TBFd1ugg0lv78PPmsbc8p7sguAAUqdk/Je8K+771663M7zqm3clHwbgIjUZ5MwLgod
				+w8KoI5hSsqRp5aRsf+t8MERVWVxqEnpWozHEA2wArwTrKRi7WWraVLDsDe/s1KItM1WyqA2o+MG
				u9waPhuVwjSu7CD84sSpomKM+JlK26ANvzrwVEmoWCKB2NDVmMfkNJ73jx3bF2tiNYbP59x31th+
				hrU97RMLohqLpyAsPtT4e7bWoq051qlx3vJdYrXGn0T4Jfy2tSHFUSvMGjdDHZlMrfGUDGZKSI0z
				Rj0THzX+njKySjXm2avJ5hPPlWzSiZxQlgXDMBq/B/fXxulX2vfyGMDfeVdunKcLexV+2wwGog4F
				7AEKzJymncrUNdadQWKVAt2OmKhwowJiOwuUiv1Ca9QvUWs8nSB5ZjI3ZCt6pcQuUPOlTEEqUfaI
				Sq6szynFNPPJIqAJ1o+y4ZbmSYqpklaDFpQrTmNtWieVoFqsB32wTkSNt7TOU0idtBJ0oHrxGmrf
				OqcA9WIdKIIc75oSFWyzUrLjpauOG0aDiNWxyxhQyaGr7oknPjCVHijeAIJdEWyClfloW39OlmHy
				FpHhhyUMam0y/qHC+NIm4586jG9y4hp1wvCs2JnGDLN2L67uWJi+CHaK1eNCntkxiqE7rb+jP03u
				oWaWpmFWTYzJG1jO5SeqaUzDEV8uG1n6Lo6m8YhPh4lQ5PqT31S1lu6OB6dB02TR55eb5UuoFFzm
				IxRN+A+R30I+giGiFmqLJlg9qpPCzepoG1pzXfXyKJhS8tsfm3BKTxS6bQdMfyX8VSEvYw0oqxaj
				ccuATWqqxhis+wiOq+GdJx9LWELV4A6kZV3oqkLSSUMojk9SVVVr3Oq5vrj5kqpy+WPbv4mD31xV
				bCZZUNjB/idR09uQCkSQDuhQD9IZMEfxqdkHfbif+yW9yVoWYxmsi0ZYOTSghTpER3pIx0ENgqfG
				PkM6+dn2Iy3QKAHqE1JQ+GFjQThHpe+FQ9Na2w+AlwZ9L/HGBh6b1lv22HOfBLZsNO3QwfPEKOqu
				8SPQZ0PjD161isgIlfEzT3ZlfqZ2Np/+a98OF//RumEzlsVeFmMb2dKcBPiiE/WxJ/5i2qH92q/+
				6NEoQlwB0gAN0AAd0AzqXs9j4IbE3sn46/S4UPnSp//mfwTYwt64kceAnwOtG+0PoF4Vj+SeQJoY
				aN3Tmj/7LTK2sA/W0BHQh8Fo3GgG8wM0QhKlJdAmewqkCB00w4ip+5KofjZ6OqqSS9MkAFv+UJeU
				8QpzDiB9M5E0v8EAlJTwmg2fFp6nt+5HFDrG3nOWtuxP9CpN8yah6DL6+TGGPqInpd8q3WLKSIzl
				8DWBAxGGN/ziUlub/y2y4rvXjrvCYDZGemml7algS2dc4dJ7kLT/t4yjpQ1XE5/wb1N6JXz5JWlR
				rK7OeAJ9WDolZsyRZIbzSfYh/tV71zk81djwA+63JNnqTyX1m4Oohg27Fkeka8YTAx/X08//lYY4
				c2MqZSnxv12Y+JxZkinX7gEpzJRUK6mKgj2SqyImwP4N3nhSuY2iUXEGkvGplE0fqc0jmD3LtRzF
				UQzeRxWjMNjXhd5Q+l2RzzfenlMRqv7Wc5Yq6hbpsWnfEYDkaUb0gf4QTfzAUhjSw5kSD6Hf6GQs
				boGoC0VVf3kwR5GHO7WjdYsqkWe9DHcRhHtw3JpBRMHgn5vtWemLuslM0iDV4hi2xFatO2gLCs1i
				VyZvAQTiwAoUb4IiKJu5cDJ1mlQwM/jaEH0oSv/qg4ukJ3Avon5ORZMP7kqZieZWJ9FWypO/ze5P
				pUAMVbCojilN+HO5mp6NvillOYanlyU1kYjGxIoWavM2yEkLYY+8ntmXgjW1/kveFsXKrsGooh71
				YrJdAsPU/JkAx+pkwIc9XaW6NMo5WHhnmtmQ8Mc93dH1lepFsv0e9ywn87pex2GWRahvWyw4NfR4
				rfTpeLGlWUmH1r7elD0ayyxu2K+q1UYhMt/qb+yp1ZLZvk/P0wL22YYXoYate0oaAiDLfftPvn2h
				J0rt69uzPtLDrSP5W/n6JOovDX3bO39aAc1vlbxb0/xnvP1An+yzfYL+iL105nsOVjd1x6/3OULf
				ZO6U8pck+oabOOjB3LizwN86XQ5Vox3/H8vT8feo+iRx3VPxHw7y+7za93p+1cjfVxlAvU16QfDe
				+GJ90oflrSOSiPBnc4jn/HOy2p8l3vrHlW7oI896wjHgt6FPCuSFlu4XSPhxGJtS8ge/UJUG/hkH
				ye4rzSB/CUven/KkET0s4D/bqSzfF6shfXwjqZ8ZRn0CUv/pL+DvVcLnl8TTP3J74juKpH4YPOcl
				YaBj8Lnxd6rwDWjgX/CTE9wQyOLk+2rb8J5Pkyu3D4weAJZUJA6wJem4hE5umchORA2jJx4AHgAh
				AFsJ5rp1mD/3hErMZu9e5zBdwqUkNCxsh4WpbzGrKjt3xnospphE9U13MTfWPaMHU6hSaTB/B1Mw
				l68jWAA9BThVdXw2MzMjqdUMqToNUU8LH+scq5hjMY3FRmCoAaraNJ1q8iSiRFRVNUQUoqRKlSoT
				iB9kRIJMEJUPMAGBoqjhYfWxhRFjDCHK0LQDESAIAYIgEOM5IijCDZK4DkMcFUFavSGOLkMcrV03
				u7RJCo+ZhcNMMuUsf4gjXYs+cuVDHFoMcWzG3VRPk5AhDsz6hQyZVJSV+5t5q6BOb2EQx7AhzoiG
				OJqtNxOK9Q9xLj3EsR18o0OcxepbH+LsaqHAOktHTzDQ6D15mQRMv2HbJRgmvh+fZuZFygl2Ihpj
				SjRLG+JUb8LRIc6OcbfdNajyIc7eQyoM4pwyxGmadLs9x10wxJm9bPyDOAYe4tSuuelNdw89MHuc
				D3F0bHaE28+KJSjHftPLY4hTttwGGy3BdIhzTxhcGns3Iyv/ZogjfVuCccYeSi3rKHsiuNPmNTd1
				iBN3sZsauQmzpqTuEVoo1QAGcdJjbNBrwiaGOGfYow1xBhri9OywrW5sMTLEIdNFF2RPWHLJPs0u
				hqB4ZBzw641cruUJx4L1sJ4O4tCc2BWE9RnibMfYpmf06SEO4ExuJuSefugPRGZN+5u4emvWNlnb
				UqvuVYZDHFh7vCK6qfxDHP2CmquBDXHOpz3RxvOJGNPcx4YjKbYvd4jTzaSDhLZgJ2t2BXKIg278
				hEOcwaE0U9wnN8RBHUghMZPriqiZxZK8ZWKaL0Mc24BoRBsmCEMcyK3hDXFQrb1QcODXcP7MEAd1
				JiSGOIwRnmqIc04XVcTZAA9xIMaFq7+pG+LcWUaDQ5yNUcNlMKQAwYBkcoGZIQ66aSbuBA5x6sfK
				HMxm4swc4kyXzISzoTX0YWYCg2UXG+KAnqYV9fK9fKb3mwF75CbT1bj8uSGO8c4KGOKsZsrCHdj7
				pVEFhzjAyH+WolluiNNitWw7Lv2GONeZMrgRBctSot3Jg3uoM8SRLo/ZRb+cP1s+O8RBXR6jQ5yN
				NpTN/JjBGeJQOx9hAixgx2BnMVePvRd8B3E8A2PT9+FbMzSREg9/PMeXRXMzxDkeGLPuFgMb4vht
				i90FHv5izY0MaoaBDXFwx8QsWzYB3CEOysEQSmy8OgJzgNPm3fOwfy7TskOc3oPPtE4uYDcP2yHO
				t8FRDHEmhoSj16XHO6AJBm0UD3Fk1jvrEGdmKhhDHMzyoRriKAaAtqoOrB0A1t44EZCZNAerseb1
				UBIRJgszM8IEKQA1ADYAsd0dRHe7LXd3193dHWA7wPawt++wtxt22L7t7tvu7h5WSRSqVerlFQET
				NGGPNAA0gWRbRlIzsi00MiMyUhITTgBMVISJTRhVFIf4llnc/SJlu2x9O1VsNzaVA4i7Acs2hD0E
				WaiNG9p42DcuwMY3bl2iVEkpVDIlUqKI0MgqZDr4TCRTTE4EMIVp06hopiGamaERCgcEAgMGBQEO
				EGbcknEJCVlCQkIWwzAoDMOgMBbBUDuuO4bjAoR9tmEPOwDjBoAAM4ABxl22uwGBoajhvHoD8YUR
				QhQREhF3ESAIAYIgEIY0witGwY4BClxTFcIC26UrZYizIa21wOnMETHEQXuZPHwiUCm7EMTCrgSR
				kiuDRKQh2eMEtyy91wyn029kiIOxR+VgdUyihBaY4XQrRTTcEEfcxEcM3rWeGOIsi1NyxBJ+iEO/
				sMEM78KdGeIkVt88Dm5GoLRLOoOftG9KhSEOMg57Jrv7Q5zqZgke4uCDb2SIA23TY4nvfl8McfbV
				KMcQJ5qraz7u4oKxJudbbwQu0CZNUwQNu1vbIQ57FyoaH3iJIc7+ZoEZYrdDJmIzb3eIU2zES6x1
				qWhnOLWUo9qObbIw/VP4E36EF+FgUwKAH4GM0eNiXch7EzMcq5eUH45Zrh5GP9opns5ggEVvwYMt
				tCAgexCNldQgJCsQScwzrGkWCMkuM88QDbFiaNeoJcZ3F1PkUu05cEtBehZiBx4IaswGDFDUExPH
				yBtn1HR2dWb8J407SXOMeS86qw+jx29LhCEOdr6NQxxkQ1wqsVkaQQ5x9iUk45hrc4hTs65HH+Jg
				i+CUcfk/xOFuQZRjdvsefMMe4sBbR3LXZYglbIjD33iICh9tu0OcuuXdIU6vsb2JbhwOcSxrRg7Y
				4iU179m9e4iTl7kFfMZDfIyjIw1xpqk2e4iT7xU5Q5y412YMcZK9Nj/EKavyPcTpH9urD3HwTe0Y
				4ljmRTjEwey1oSEOfq+NDHHgrewc4th5eGfAyR/ilH1RQsyTc4jTt0T1ESdzLrDKM8Qh9649C14l
				NeyT4bsY7hnikDvWJt1RMQmHOGo3FBLw5A9xqvNteIiDvnSSIU61kosZPslDHDsXrIc40ashGeK0
				NtziEAfZCP0Qx7rhRo4BpwLbIQ7IhpsZPfkNcfIcL1n5oAiY2to9xBHJIY5uzU2PM3kb4pS/3gFD
				nC45xFHtuulhJochTj9QSuNMbqdg16BcAcwbAPYfNgqwuQERIxL5Yc4JOAA1AC8AMRECQcV3Y+LA
				UoQ+aEALUKq5FeKsIqzoChpVUPUt0TMinHviERxUQLfoqRRL60QFSsU3jaGBkQoj0WhT+TbF3KZM
				x9nEAqYlL1aSCoTUZiLlnMPmnMPmWAYLWN8SPSPCcZvYChZVULfoqRSDFrQDKAomTII5zDkHc855
				lbNKqXLuzbm57OPN6+Mv5268OTcn9wpctNGi8u3GW0gWNOc8OOc8OOczB845B87513ypWfOhrucT
				f873nHdzzrs37+6mTZtzHvOYB4Gc+BEgBAmCQBgSCSfCEKQbA4tiMMQB1n5viGMcGHMxnsRDHOPK
				GB/igCXeG+IYRsc8zCfxEMe4PMaHOGAl9zQZIjP8T7YhDmeNLA5x4AXbHOKYxslw/JNsiGNZKIND
				HHhdNg1xTLkp+C9BkVhY6KMvyy/bEKe3dcE/yEkkGP1dZbGHOJGcGPyXmEDi0Z/FFHuIE8mdcR79
				eMeGJCGrs2lbMTx6zADaMqUPcfRZYreN/i6N2CFOPIomjz/5hjiVZTQ4xIFXQHOIYxpKw/FP2phL
				GEMcenmT2T5p45i835q83Jj8Q5zKjBoY4qBm1OAQBz2jhs0g7INq98jj6yFOiaPkAH/kanI8xga4
				viU8Jv/xBewO3lxuWqNt5hCnLTLPEKf9WNfu9jaTGeJE427GECeXm2OIk6lYwe72hpMZ4kRG4KTB
				aAm6k9N9YbuDt57DEOjATqAhTt0+Pugf4vyjciw3+JJ2scbHdhhviMNuWS4NRZM814pcbpPjYhzQ
				NUsWD1ijoDOMN8Rhj8rlMOtLPMRh94sPGhni6DKZipE5zlnbq9wnxz05iBt6SbtY42M7jOcQh9f5
				AD8MCV4Dooxh/EBTcoAuWbJ4wBoLkEOc+aKYYcAt4TcZfpaK7W50GBFITmCbnLMvFd7dyMMIEbmg
				uEcOLBXf3cjDiLg9ckwucMEPHXTmk9ZVsDrEQW9owRAHNb2Ahdks8RCHsx3XhjiI7Tg+xAGXfc8k
				cISHOETEanc3th2nw2hLNlggQXlcXn7e8HtF9fg4/Od4hAVujMHQBjxHUZICCgpbxkxC7isJnlnA
				6h6CjdDBYKhTDsii4cCSEg4WSFAel5efN/xeUT0+Dv85HmGBG2MwtAHPUZSkgILCluEGIyAucAJc
				GC9QWQOUHABG3TMQkCVpDv+ZN5dsmRr52t0tESQAMAAsAO5WuXuFxculy10vN6qMcqncnbS7U1s7
				u+u6u+vutAd39+Dubpf7dqjcvaqqpkqqqsoqp2RZVJZlCcqyvODeowWOFoaCmNSWJpAECzJY1mPR
				hHJ3D2HDIfZehNh7k+8t0IAMKoi9iB2x947Ye+9FxLaucqq8yre4u4tvZ1n8y90IgYAAQAUjIiKa
				YENDMxNsZmZmgs3IyEhMRkZGYiIiIotNJpPVZGESrFyIQbmxjb0XjL33DrE3QQKBmvyg+Pj8Tefi
				47edi4/fdi4+ftu5+Pht5+Ljt52Lj88fcEjzcf9N2OD6ohNyYUnLjZzkVxxI8kbIZ4hjmPdiQxxQ
				bRGTq+e9lCHOtXAkDHHuxpcwxGkqVzC58RIDGeJAxsDZic0IaG2IaNwnjQtHYYiD2fhiQxzQbV2T
				q9cUlCHOGuWKIU4775WFVht4iGOZ92JDHMSFIzesM+60Nqwx+El/HIuGODcsPDndFzY59LxXGeKg
				Fo7AEAfd+MIKDaodQ5xs1cAZ4vRI9QxxevNedYhjty12cvW8lzLEuSwcIRMQk37RBUyuXibQtMai
				oeQu4f99gw9xrPNecIiDLhyBIQ5q4wuH1jdoxLG/G+LQR5vZls0IaG2IaNwnjQtHYYiD2fhiQxzQ
				bV2TqxcClCHOGk+i7GB1PcQhWqxgcuN5LzLEQS0cgSEOuvEFGuKgusn4D5YFox++R4//iXE5+hFv
				MpxMTKDE2+sffXObTEpMld3tfXylRj+4ZgSY4/PS347Pj387Pj/+7fj8+Lc3HNKix/XLbFORgYnE
				7pbYacTw4/ql17sb82DAQaweR7xL8JtXP+8lDXG+hSNliPNvfKlDnG8NRbmzlx3i8KOvaohzbi/9
				3+Co0Q/mveAQB7twxIc4yI0vF+MaCxKwV+bxFR7iHM97+bBYahz9dN6LDHHQC0dgiIO+8YXDZuly
				9H8FTg1xuqnrMMss/SeXOTsuHX3iM02SG1/CEOex8eV0e+l39LN5LzTEwaxX5xZem1zz6CcTF2SI
				Ay9QZ4hjavcLxcZeFaPvHN/e5J8TTK7sfinuWALF6NsFMGWIs0eqKM+Tt49JPsSxLIDBIQ68vpxD
				HNMgGI5/kg1xLKtgcIgDLyNz45EwQCeTeYjDWAprQxxgtfiHOMbhMBfjJB7iGNbD2BAHWBT+IY5x
				TIwNcUA9k09IBNwbAGYeMgrANQeJGkktrVpwLgAnADUAswMQBAXEPfjsPj67++zGPD7rMfvsrs9K
				lSiXUImHKFNVwKoCPvDnz5CmERERBWJ4jl/cY57dy2cXjMTFvXx232fXeZ/d99mdfHYnnw2OpCvu
				5LN78Ftttb2B7e3tDWzLli3byJYtW7aRkYxkFNvEKEYxisnEKEYxisnEqEKFkqlQgopVkIoKdfj5
				NM0X9rkv7HMpFibM5/N5mMM+85ndwcxMzRzaubtz2JVwrmqXs7mpFZhNsBUIgZy8AXXZA1bcJse7
				KIC78XSIw1hn+NARpGuIE+xKPk7j6RCHGK997giSNcQJbLR4BjsMpiqyBbb7RzAzq4mMILVYbjDY
				7+QPcdj3j3KhMz1DYrfxDnHSHrwc4uTd7jjE6XWekNyN6yzk5H/FV2R3TYbEUiZMbjx9RIc4KNNH
				cIgDDwLTnBv3xU7GEIc9fRSHOKjTRxhmsVQAk7sWvHCASaWj2ahRrQgY/TT+JUngHlgzNHo8GXvg
				EgNvwzFRBSqgQBWogAJVoAIKVIEqbEIVqIASMGEVqUAVNqEKVEAJmLCKVKAKmyCQgWBjcgwJn3nv
				kw1PG01lYIYDGZ6A+e5O+OOHBiDXzJjEDQ/ObNI9byZDnPMuFI7jhoHjnewhDntw3Ic4x/0oJwZu
				kNHZyRvi0DPeOMQ53ZnCMIulApjcdHEKxsNayRAn2KPyiMCN8jk7eUMceq4ahzinu1UYrg0zDnay
				hjjsMPSBpApviJDZyT/EoXf8YYhz3rzCotUNgr2TP8RhXgHqQxzk5pWLcYNG2Mkb4jC3f/oQB3EC
				y4VBGzTGTt4Qh7RXf1k541PawMbgTPo7dGyIc9vGEiDcoBF28oY4zLWgPsRB3MZyYdAGjbGTN8Rh
				bgT1QxwU58nJ3Oh2OU7Oe+swxOmOZr0x4AbB3skf4pB31H2Ic9zQcjFu0Ag7eUMc5qpQH+Igbmjx
				IQ5yVc0i7AQf4oRbQj4I5ixvvJOd5H7smpGxZIc4nFWhhLITcIiTd8BziNO6tZVDqw0aYydviMO0
				PvQgZYwe0apaiDDJZY8eaXorHnlQ7S0Rhwyp+Taj0naD0t33pDukxrcZZcQbgIY7WUc4JOTLjEnG
				DUrjnawgHBL+dcYGzQah253UkQ6p+TajlHAD0ngnXRn9bIcJdHS0jVqPBp6AXJaCBVwfAPadLwrA
				pwNJdkuy/O9cKwArACoAioTIRWFEEuSuxpC7miEPcncgF2gACTSQA6kt7u5D3N0xhrjyxN0Vd3dx
				8e7O29XcmJTykZKSDPlIjfUazRJLLi1ZLrDGpJ4mtSB3JSV3paABGpnI3QMSFKAMUVl07ee9Wdu3
				K2zCCLpv3u4KdN8CoLvPvN19u4vZsH24XO5i3gHKpjL1sLd72HtGTJhH97CdrdAAMWLECDAhBBAT
				Y3X3MW/3MW+1dKS79OetRDmBnPgRIAgBghAoyETCiHDjXI8BQ5xpUyu5NooXO4EMcUJ7GJ4hTmKp
				ejBuIxnikFak7RDnbF+DGeJAG84z8Y3fMTv5hzjsXY80xEGXkbW5uvEcfifbEIfveWKSNmNQNlg5
				k0nDPkk7xAGWeE3GjbkQD3E2eyf+LJxio1YjAUNGlOghyeLFxUtZYXJ3+c8PcQIrQPYQJ5z90Ubc
				mC92soY43AWhPMTBnBGiEG3YODt5Qxzeev/HEzFJFS12cndRzQ9xApMAmmbnhpJuG7PHTqAhTmqF
				QI2zN4G+/c/Ak+tp5Yn7Ohm8puBgbR8P2LDp7OSD2O7CsbdkQxz2nkPB3Al8iJOuQliGOFGsOJmw
				8eULnZyuFGlDnHeqiN4XN477TuAhTnrdwh7ipDsD1hBniVnZ7tAlbR/iHEwMMMSdQEOcUGZlu8NO
				ZvQhDsJKBx7iIIc3GHG54UbMMNYQh7tmlIc4wH3qHuLIHVc2AsPYQxzurlEe4iAOiDDhasMyyEOc
				Z5H+Yw8nQ2UpK+xu9b9JZuFIH+I8Zo4oRxvfzgwDG+LEQzf2ECc5c6QuVhvvwwxjDXG4AzF5iIO4
				W8CIv4GAeSd/bo8+9X70/AIL2N2q/xHIYPSIC0cfscEjPYz13O/o0V3izc6UCjd4GKvBzVDabJQL
				h7EengzzI9hpyqs93I4ef3sqgLWlo2Yv99Hj2Z4KnNbo8Z0nlHBTVaMP1tOmfuzo+zkkYYgz19Pi
				EKc0qw5qqR4kYiGlD3EQ5pDwEAd5GInHYhoU0T/AggHHO2kboIpDHIRZBDjEQa4jgSEOwjoSSFPR
				IIEVUDvEOXmZWJhPiT6v2TASHOIgDCPBIQ54X5RZq6OfDSPBQxzkKg4c4iAOIwFe6+hxm0jhoNGS
				dIgTDSNZQ5x0dkot+bxNaIhzXFNgBWBPetbYYD01k8QmkmO+YzUA1nf02DmkNsTBziGhQxx0Y7WH
				OGbqmuZsZiEc4hxWZ+QhzjmHJA1xDmNTXAiLSWO4xQ5xDueQCKh39Jj5mH6Ig11CwkMczAgDGuIo
				tzn6sAZzhjiNJaQ0xEGOwaAhDuKCFafSOIL0/nS8GwDWVCAKsDdj0puSGhimNBsAHgAcACIiIgJE
				3O8Tc3th7veFuX//eKzVapNt2ybGtj/GXn11NREREREREQ0NzczMzMzMzMyc8/8vpYiISAsWBFab
				oMHXDkDZB1TbABUboBd73N4Oe8xrjD1fX0+iFkf0D1UPNdShhhpqUHUpqJoWBDUocAKBnqhR5R2x
				hRFCCCGEEIF9ESQECEGDoJHwM4b6QxzvJu0Qh/eaOsTh7afIEGeONs2GD42GODnf5CFOftvEhjhp
				uWlDHN1wAnPfGAxxursjO8TRw8sY4tSaUw1xvPBU5jeUvWRZNMRJG04OcfocdGQsX0OcOgyFpE0/
				f4jTs1E6xGkMxmuIc01JMcSBy8Ma4viKVKLABm6bMMSRdSMMccZwFUNzjjTEIRvYr9g5kok3xAkL
				WQxRH9gYaYjD1BWvdfR647j38BLGSEMc7FiRChrihOmsKJyJVoGHOGj2nWH5gZmIIU5MZ3kztj2H
				ONSIlllnIoY4YQPLIY5ds+shjsl55DuQM/GIrV4CapuqN8Tpt7eYMxM9xKmzWw1xxMW8hjh2hwlD
				HNN2gwbkJUMcssDXECeY7H5vNMTx4PN/ZttziEPtThniWA2liSFOJ7tqiGNbShviwCmpgbMzkYfx
				WAJqW9tqc18e4oTXGaqDODFSvT1qiDNbWR/iSGNY+xg9xLEZ6q/lIU7AUJUyiCNWuH0Zyx5DHDoV
				5hDHMiwlChrWZohT5rQ7xJH7Xsm66YjC1pZgiKMd4hiT3Qxx4KaxNUztze8Z4qBZMIc4c2Yshjhc
				c/JnvWCIQ6bHGuKErfFRxpPPQZwxM94QR8+bwRCnM2P+zCefgzizNV4c2AzFMLWaKG+IIzfdoEDf
				Vt3SXlK+UrpVuqy6pL2kfKV0q3RZdUl7SflK6VbpsuoCMlIt+oCxBHaIg/P1YYjjYSNcYZUhTt61
				yxCHW/d8iLMb4tRh/A5xwNb9OB+3t8SrlyGOrehpiBOjekPc5P4Mcc4IVCtZb4iTt/hxiJPNvh7i
				2A5xesw/Qxy4xT/iR/ptiHNjVjLE6VYDdIgz7f0d4mDuB4ghTgezaojDLwnoIc69ODCGOCLbAw9x
				zlEuDHHQPQI1xOmNEmiIc7hl8BR4HTTEaa8f7BBHt7wVYEyEhjjt6YU1xJEymawlbrR8cT0x/QfY
				+pB1d7EeG0weAMYbLQ3AJR0/AEkS0hLZrYpnJAAmACsAP+qPumXcugWGbodz6FiNqqpjR3WoGlRd
				VafhNFTVx1VXt9ARjtZ0tHa042itaEfRWtGjaK3oMIrWSo/SWukZpbXSo13pGV9fMdQ7oN21ewhT
				hLlau7t2d+1jZ858RJAhL4hBSwgCzIJI0KIgsrbR2tDcaFoLT57vzW0+sbkBmy9s22w+bdtjvk2M
				uc/dF+YjxNyHuwMTCMFICLCAHcy5AYGfqDHB6gHBhRFCDEGGSMA3ESAIAYIgIAIi4USYYdLTAcCM
				nhaAq7w5o2cbKfEOHyx09Ly+XCfNHj3b0Ih/GPLo2fjvbqQonzlRAGn0bPx3tTMUl0soQR09H/9d
				xz59ccQYqbLX0fPx3zXEKRNMcbunoSFOTDCbIY4f//Ehjp9g8nFwZdz9CeZ1iFP2KAnej9dpssY9
				HckQxxaAOMR37UOcmWAGQxxzh6mHOHaHKTW+qRZis96YB1gTLVaYJV6maqKNg9V3PNAEhjhi/GcN
				ccyu6Ji5bQEzxBk7zGqIY2ZFx8zX2yhDHLTIlEMctcM0DnEkz7KWk4pvAelkFII1THiHCYDtDK5j
				bvOHOH6RmQ1xbIepDXHMDeho+G+jDXHYIpMPcdwOUxviSNvO0fJtoxnisEUmd4PlMcRBGpgErzip
				2GyOhQWQpkw69s4ZF6SFeEAC2DtnXJAW4g2wpjsqGIvgnjNMqo2xeczgjiJmlkkcuVRmtA0n4pqz
				dFe6EiZ5oMPCsxTtJ4OTFQuGjFm+A6XADZA3eDFn+a50JUzyQIeFZynaL7sN0GnQYszyHWhKT5Jx
				lwXOUrs+dhsgPm+bb4jjVpWNcV/iJE/TEIeb8lVrDnFAaWm6I90QZ95SBnieGP0wxMFoiDNnlAEa
				ZmwAGIrlD3EqC8q5ozkns5SGOLjZ3rLmECdKlqY78w1x4N0kMBMsq/ZYhZzulJvNZBImEK6HOPya
				ZmFDnL0Ocb61ZA1x4k5PGOJI2pTSQ5w8DnHSUBLBbYiDbe/pgljrtRviaGWI8xtJNMQxtMU0DnHg
				MFhryw9x9HkkGeKY30naQxwUDHHmMrKGONEmD44Yyx7iYGCIk2uIA40i4RCH877QHuJISzywOUge
				4ozrvHCII3n7Rw9x0jDEySkkGuJIa0k4xPHc5VmHR2Enk2GIE44nfYjjaTNnGOLI3SQNcaQZpTjE
				wYNKDekhDn5LuWEf3x/ikJtLOMTxvDWzhzgoGOLM4WWhh93xEGfTDswb4kjrSzjEkWNMev0scwxx
				Im+0WEeQtOoECPQfAFZaLxCgFSRtnwt8IkRSWpc/VdVPJgApACkAhw574ZyT8+AwJ0yYc3LOyTl/
				b87vnHNyzsn585zl4dOHM3z4hIML7+YhvHuHcC4iISPHcIfEnHMuwnnMRXiwOxfOgz3COedcQAV8
				OJxzBmqE2lVVvwpcO503mz1VPdQnkFHVVRF11BD1Tum9y47NZe/YsmNv2bEXAQMBAIppkLjXEOiG
				cgpqO+qihoSIqMfoIHENequSwFUPPXuqDkFQtWognY6emYGb6JGFEWOUIiMi2gMRIAQJgiAQkhHh
				LWfpdEOczwgI6bTGB2OGDc8+wXGBz393lGu/Utx3DnHitvbTAt8d+WaeFxpShzgxox3JECdn2WYZ
				4vjf4VL0BoV+9NLZTA1kZvFxhw3QDD0n3/wNjKJRlrvDWGTHLRUBa84euyy7VlRa8O+aQQ9xpFiH
				UG2a6lPf5vTmxpBjoPtl0E9PUjiyNWU7jfHj7ihgJZPeZ7oHrs5Y7vEypTG0kJxzqqcthkE/tOzg
				EWEmWsQqTc2QZYgTZQ9B02bJKx06hzjme3dKald5GWu9xy1NQ+//EOdbRafvC5YtWIoenneKGO4z
				5rLn0ddjW5s/SYHMXfzQ49F6ojRngBwtSs+o0rP2+Q891Mb6oSfz686FVe05GO2GYYgTbZmQIU7/
				QbAG3vAZ0E9fF3qD777MAHD2hbA+nVcBYfR1h8lgs8/E0NMJZvDpcutgZxluHePRN7HUoy3syEbf
				HeFiFW5ko286SSANcSi7675CbfFDnL4FXIY40wY4lCEOmaUen5ZXmhXUNnsFeNKHOPbtdJvE9f2+
				zRgHlwltuOVHeRXCxBaG4QU+jlh9umoNWWKjEXiBrxh7RG6AFjLEyVvAhsskcYhz2zC3FGMeGeKU
				LWCQGaYvMQeIbn3XGOK0LeA6xJlN9FcsDspmLl3viPbVCSZHyStGHLvDdEOcOwj8hjizLfFSAVqY
				IU6bYC5DnLfDXOVngBIzzKMhTp1ghpjt9BOYAQrrW7SHOHeCiYY4dYfZd8hy1XE3hzh+gokMcdoO
				s6I/A4SGODO384xk5rxZXnEpDcTJeoeJ+Z0BImuwhCyGy0d5/DPEERNMYIgTFoDpEMdPMO0Qx2tt
				6R/iyAmmMMQRC0B1MNXJ782hjHXn5L8AVEMcMsHshjh9I0PnEMdPMJUhjlsA2iGOnWD6Qxy/sZ9z
				iOMnmMoQxy0A7RDHTjD9mRlr0J+CPmkuANMQ50wwP5gD66C/E8x3iMMWgGWIUyaY3hDHd8DmHOL4
				CaYyxHELQDvEsRNMf4jjtzBzDnH8BFMZ4rgFoD1sZkbfGHQBaj6Y0YcFIEDzwYy+McoC1Hwwow8L
				QIDmWTgYSYZAFBwANtgrC8ClA9tSkkhWGgCfJgAnACgAQersN4+8T769qD2ruXYW3LqvXG/KasuX
				nazVuuuYb2DlrNL6ffQTLfH3F9Y/bI3Ug/M2ebcX9oC5fjqbjqz3tOCDm9p//9dT/+u70wKuLv7B
				shFssA/WEq2A0wFHkQkk3wa2WcpojimSPzvWUr0DeiOWkysBYP+AsE3aZP9e9J4169oGZkfpnOjj
				mv2wHw0QIJcAYYW1ZYQdz3KiT4GbqAFKvQEBhhGEzMwRqRsRJAQIglAQZo3wEoQrHXqp+lP1h9zK
				uZuWUWTH+Eav72gFWpg2abPXAAp3ZFSvPM+7zrJtOcOX8Ew2vT+ItYupGDssvKMP6LQ/m9stf0ZW
				iO4T8HPk67wdCp4cvCEO3d00oFZr9K83WjaL+50LEMwWaK7P0b+6TLCzjISeq6azlP0yxtq13j/I
				pPjmB7SL2R7bp8JHDxwWuKjd7k0fNv/py/3I1aGBAFJTuRjizA6MgWxmXptgyXWIs1+lSsSBsAdm
				2pzRn8IVmHxeTzZcXjcaJ8DCrJWyCsYYngFnbFmQftpXWExT3xuOqaPtTrm0ZdrHRP8Qx79P4L/g
				PVrBuyqD0VrykuXoK5bSfYhbfpnUd/SlaHWCv53HUtzQQ/9Kk7PLfNaC37H0Y2JyxzDQEIe6rxqG
				OD6s375lTsPiTjY1EmXYLjYI6kQ5RwmEmkXwsLu1IY63favPIY6jwzp9XWKPQtu5+E/WaB6M4iYg
				fNBLD2ZFu3GgQlw+Pnd1+CsEP8aBgi+GeEwqiB496HlXl7BULtZA3/e5OsTxPFKo2Nl8kxPsrAQu
				3e3zk0YPPXAFwzJ1d+/u3ZGjN20gU+3IetMGfrlyWS7yjsWGF1Mc642Un+vDl2C9uGpqi3k0+wTT
				M5pBvQwxxEkZZXk8xPG5mLQD+GgW5eVOWEek4i2IQxyvkxD5uOuf9goDurE+zTYWicfjQdbG8a3+
				7LlyHPYtZlFogZnKBmlpJ0LWq/qqhjjD98nQ0SoLmV08Eh+uJ84jH/1vgBtqTfCO/sHFJs0yq55x
				B6WWJ/A3fJqEbej3c6WJc2QPaAM+D7mMFnkm5QxxUlitUjLEobZ1LpnZVd129fiNYoY4qa0pGf6R
				KgxxPNw2UxJn0iyW2SkZj+ihrBWRJThlAmHciQ80pfVWvUPfnys9gW/RzPQxPo46I+6wLatuA4wd
				AOeVJicAJQAlALZnD5jxEDgABaAFBaAG2oAIoEAr2+q3BtMACIH+YaAfqG2/K19ydQ556o/nd/7v
				P9uedvxZWegzLi9gBPT7eNCDeuyuYCTpgg5U/gSdHbLUwZCFFb/BHkD0l21f2r8Rm0+MHXb0P799
				3FYtFB4rWrIOaivSEajYAO1Ovt95v787BX19R2uJzvjjEKP9Pr5v1La0tt2BnfgRJAiCIBCDWSIg
				wlPO7XQATKCQiQzpEOOOZzCHODPvsDHsXZ0Y+2fjIM7P4UlYZWXxdmuzx998iJN6UAIX9vkRetXy
				IM7nCtpPw9T/l+AO0Fisn7CeuJbGwW7ZDXESW3FYAbq0a0a7Is2GnCFOsjsNN/C9Mb8mWAG8utsh
				zvR9MIC11kzitQdx/th5eNH09gR2sCFOksP3TGTE0cULQHyIQ+laCW6ZOa4zgB1hM0qkbak9pR49
				mX2c10Mcb7sKA2DXJ11NfrfFMTbESd8Iq649LZemJaR3LTeg7SXhT2AyiPPnsMiL9jfcEIeSbQVY
				aCZ+ksWRLyOdFKmPLuJI+8jd9VArDOIoHkU7ZA1wsvSEGKOFRRsFoXPxtYDPhHW7YFqEDalIrRps
				QPdI/rjcpVgvmWdVxyDOHzseL9qj8EMcynsG2J/IxGEXXgO5HeJMHisQhjjpFmIulYBxFGXrtp8t
				jn4h3W3KRhyEAwQHMOZRQ5xkxg2mM20xiPXky+FkyyYrkhZwkkE9pY7qcvAsb54UezujK/v8G+JM
				vCGQ9dEHvP2Qb9vNYojj60AArNNiVjQnPWN5aYM4Pze+NkDGkChbzOrG8pPbjzTx+aeyrEHLIKV0
				NnoMcaY7Iuolvtc69ZrfhVtr7FftDeL82KvEBdkr2xDH325XStoYN+3CbbsRpFt4Llg7X4kIFjhT
				jDiGOJOWAymTBdgHvZQndcfm1T+vRj9/w1gSNPOPZ6N5He4wr/LThzjJK/o06A+d+1sAmBcOm4dv
				EOfnRiQsPGTOEMfTVqbooIRG84y7U45oHofw93cyHdIMcTkZ/25mY7QlnqBNGedd554cCaNPc7ch
				qbV1kJGks6WZAcku3ssQx/Mu1BIuQCYb32WAve7M2nv0BdUOlKGP2rSFnZSm75tDnKmuLHT1Yp4e
				xFHagHo8xPF/uO5CtEwaiBNEj57mrr1etIGGwA4oTLaQMQrVIxiz9rRcMAEgsTa3g7Arko3tGsT5
				eRChq4t5MMSZ24QVdPTEYscfono7+LhsnwWGOOmO7Ba/GKQdAHYUJAqwtQ1EJFc2HobzIQAfACAA
				jzbwBz4iMWlHr+dvlcS48T/Y+/ifHxUWAUwIIISCwRUF/z8ir/AR7cjI/I1Gw0eazkvbdP8jIiQ5
				yvD5r7+hDUFEhmEMdhQdl9+bNGRIXFr3B19kGOIEL0X8+SvERhtVh1bRLvIA+Z+AvguNBmmz+SIL
				7R1f+HvTVLT9dRtwToGc+BEoCIIwiEiJ8I6inA5DnPm9cmCz/zTXmKJfO4X5R5u7kyqwlWeIk3Ib
				+lagiXQFQ5y0GyzO8uaBIU7aKPMJOSf2xZbb43h2cYeOIU66nZUl+JPhv415/x5hQAZF72QR6DG7
				1/HR3ZbJPTushjh+Vj3UDnEo59Uh++PcfjnLNVvo9WUKgyEOvYUUErMj5o61CEvZr4c4RmD1AHL2
				YLdiiJM+BHqCsBvHG0V+nVmjs2VoiJNquk9u49C6cxRztafB1Yc/1O6RGQ9x0q/PKDnEoV0vNiaH
				mxknUV+TzTHLgCFOqtUMicd35fF2Zs7oKXeyER/Krx3dnJM9x1q05egTairthzgpli8UD3Hol+kF
				iw3U2FAU9MKO1JbZIU4qk/8k7wSd5VyJ41sGMPShvRIajysCMTv+xebb43g6a7JliJOiK0avM5tr
				CkOc9FntA/Ctf4xdzSM++o3XdLKcocEaq41xd7qQ/G2I4zFv/T/E8bksIWw2lETunX6IkzBm/DzE
				8Z9cP0BseZtOMEmmYBkL4t2OAlfbtabu5UkNvG6Ik7j6+zTE8b/Uo4ZBHLUTL2qGOJTTvwpDnPSb
				GioMcWhN7BnbZj+HOIvlO1ryo11zjjuhTQ9hz+jLf9mAFt5ld9rfaYgzeTdBGOwlijZXUoM4H6PC
				L0McHxbxSdyWuPxEInTugYns0ftnc7I3pNtmkzE93M6YkyfxG/Fh4338ZMchzsxIos4QJ8FO+hjk
				fdMhTuLKK6qpBPE2BmsCGfq8FGRGVRc8DqroWDzXtNlTCILlAPEoOr8Y+iFOwtz4CM6W4SFOqqkz
				xUMc4u6F5BCH9uKFw/gk1DVnQuhVMxjipF7rkO0f7+OXjp7Gs0uWGyfLiyGOj1sFSvsn9ehOCjGX
				zWkHZ/TNEe0yupdnUJ8Fwx1+5RWLCdgfeKUO0g3s+KSv07Zx81DIZcZnqByZNnTsEXeIoxlYmTHU
				duRJfWBCYTRiEMZadOs5i5Lg4+5w7wNjHmzog1aNqDXG0Jvu1NyRBB16gwtFykl0O7mJhTEKwefi
				0upz2Qpk1f2kkGkZpgmjHLwcADeUIiAAIQAiAP9vArqHFkjvHwFCmUVLJR1FQZJ/QtZ3of2YbCTs
				PkGOQQKgGrMQzOWsnxeOIiCUkU1u+LHrTY/cEJ1nIxs95TmRnQhRzhNhi59JmQlubqiUnOOnaTS0
				1RbPFAmNNnqoPI/rA6H/vnMmA9rVlzkSbwZMMzGaGxqNcc+XI8NQdRZBZI63FYGc+BEgBAmCQAgI
				iTAizCjpSQfTjWqDOL8XzaSzBP0+iPM5mn9AT29oBsjcIM4SsHY0QWW79TPE8TkxXwmwzjG4SuCM
				w3uf7wN69FCbSMpDnNT5rAfs8JkhTqolEpWDOCrH/0k6w909p05bipIsl3u5T/s2E5TRP71wZDJq
				rp1s8nyn4OBulcr0jrcKAh+s2khyPE4OkPle3hvE+RvXH0GYJ9bbAwdlLQ5tdIYWH3L2NlrRo4cP
				cUh2AQRaNZwxdaLOOcC4ffrCoGO0S9o2ioNvFPy6ZcwP4vycKTVZttsC4/P4IItDnCxL/RBxDBAx
				HY5GRmVT2xgnU2R/mzyHMD9/d5kYzkGcj2vzti6jh/b0BGj0r5eBeGYaN0zf/828ymYHBJIvyLrs
				NhjEUTKm/UE2Cn615eybyOVtzJOZD0LZ8NvhAylc2cTj5mX8NJ4OVg0/pogPxmXE1HKkmuqmT0xM
				ctVtdBmTZJUytUM+w40otx1t1rXiMIjzq4UMl+7NEIdiLNgx2hU2iPNt1PoZU8jJvm3gYfOGqTi6
				wjED/z7Tb4jj6ymSv2Zag+OrCQtQ1mqy+A/ifBtp/z+I833UegAfIOMhTpKBwLfe++mHNf6c5qro
				VnSa60YPcmBjmMxLY4jjdbz5/yDO95bfAGQ8O7Ig6bIRTjbK3zcKBGrLWIM4P05RihwT0WH0EDZu
				II5zuEDGF705qUKNwOMc4iRekz7AVw33w3h+2mTzEKde147Cp+8y6oY4yVf4ngBZG/Uscdp9jZoA
				K7WE0BlDjDspS/K6Q5ykrbznIY7vEOPvEMf7XtuDDAg9N4qD3Sj765a942SSt2mVQ5yhsYpsJSvF
				coyyC/boZp8PlsniG+J4j5sPiCnyn01lkWbHaIiTckr9l+0V2PHuAdeJOETqkWLAGzXuutmFDNU1
				cvjnHHy8O70s7Gy2+DfEmT4GDQv79P4G6pZtGW0NeKgxhziTl14klgyhTs4+dsEexdAQh+LKj8oh
				Du0Ks8eMDajDRwcZ/c5Lx88m0pnm1h6qRSRkHwB21ioRkCVpDg92XiE7SVu57WZmTAQnACUAIwBT
				r1Z2pDEIeak625WVEksKx+kq6FB2nXIhkMgrUHVaHJEUhsCasgFDL1ewQqi4ZqoWl6RD7/h4+MwV
				h8Wtf1OSXT1Ur3SVVdasMLSdtd8V98Y16jz8DkgclxWgezxx67h33fGbmV9DVfKu332NvwFBQABA
				i5WrkWyhLMikIvfee+8v85coZjYO07g3psf0Nm7c4/+BnajR3fWxhRmClCI0I3gDESAIAYIgEEIy
				IrzjJNYcqNAbRPNirbi3cIF+7C6cBT+58IoBN8Q5TXmtDnHuC1nuIU5kIwn6EOc85bU2xDmf8loP
				cdp0iBNMecnCqEMc02MAZIhzXM4aD3EOj3zVECdCT4owaXM51KToQdgfhAOtK6+wnnFYP8q1vJus
				iRzC5g5xjmxli7LJ6SGO4WZ1CDm5GeIY3KIOzeT+0Q/dhDp5conDHeTWKxviQCrAEQfmQ5zlYhd5
				iHN4S6mGOOF0lLMhTuSm6eImLUOcSFslCS0Y4kjcDF0048bRO26BsiEOw2KX8VoJs46RRhxoTEUw
				ehF3Eg2aOjBM9AWXJ+25ITkxBnYXWUljJ/rfLZBs1xd3rPn/V+HXEOc0zDUzxOmYwREH2Bu+CB8b
				9LphLru+K5FxV7gQNR7iHA5zXb5NMrir9gOGiyyt9NHPrppGrnlgehrM2AWDbBg3iEO59Oa1HwcN
				cfgML9DAzUVkM2NlWabjvmKHOMYF05bfG+L0NpSLNrBVvMdLXQziEIOYe4jDw8iO9y3tHeKYN+AL
				mjXE6ce7UQXEGXQ+814DRwfszqbVeZ+xZg2BHr1xESuG2dCHaBcyiDNpXElqmjcmnI5+7PoCF9zK
				yyBO6hwJCU7L+0Gcz9km2sIbN/rh0RAawFbIQxxjGMob4oRXPqWi4UbmZHWNNhju7fDqGqCsdLgp
				gzj00wXi2ZUwji8Mg8wevW8Vg7NwZOA6+ivMSI2lI5n1vXzctKpjECc5QNpwGky7uwepfeVXLkZb
				SJrj9PDulBu9vy6VA5rZVbQsG+Lkc5hCtUEgf7JuMIiTHf/PHFPUaLRMhzMQ0iAO3exu0i1fm9xv
				vT1Y7vBNeCNZ3ejtYRnDXBxpHGt1GMRpApYDetkxAZ0hzmG5MjHcNZDFGkehEnByoS3Sz9ica+aN
				9AYzyN2vLuhmd4RJ04M4lCtsGn1fL4Erq4YlTgJLDhAuz6XcIE7CwhIN2MQkPcd9yFmDK00OVtIN
				FVyjbqAJ2HTg4wxxOLb2yYM4HitJ1AZxxt1IudjGQZpcItyoROmWKgZxUszBkoHt9Bu9ZaTFmDvC
				OJd1htzxNfQdANdaMC8ALwAxAJ1y5y0HxHKf3vv0/pdyAwMDp0Hm9IZpmIZpmIbpYXqYhukzMzMz
				mxrNo4SY6UoCv4yyIDOZyEJaAVQTgyG2a99QRbwNUbPKo8lUci95Su6NCpTkkhxDQysRkinJyz0z
				k7AVSXpA0QwHWdzifm5yB9Jwk9AI4cAQJkQIEYKEToSJMJtOhJnJ7IbQVXfDdPs/Q9vm6fwEzi88
				i4TMfdMJvRPuE3qfze1Cu1/4D6H3WkJxaquYVJCoadEm2g2BnbiBbekBESQIgiAUgyLhZxyF8hgm
				ox+61Jpc5E5fHAPHDRU+xDmxXh8xdsYc4pw30gbGXKaD7TTJ0NO2tlYS3xCn/wUTOcQ57hPC6A1z
				ZmkDizuxWHB3eyQhuwW7neAQJ/rAJ7GbZeEQJ8JE6wT2D3H6q2XEEOf8LYSF2zp6R/Y+dIhzfnC5
				8EnLDxvVQIc4Z9cxsXMSPsThcbmiUVkEhjjSapm3IU7keUh3O0SgXL5ziGPiBoMMcW72yzps/awx
				ZsHlTu+mjirOrxer9RA3iJ1iGDOqZm8MxNUyaohzPldW6S4FylSoRVyuo89MrBMeWfKFOc7lol9/
				GvAYEMTZBoo4TIW55Aj2OiRF3h4CYKvjbDmKESS3z+iHOKXT9kRQ1d5iMs54zeh5kpelw2VcsK9B
				5+nLS3zGflHIhrYY4nAeuCpDnOAW06XMQEcZc65R0AZn7gFvvq1SBt+Iwy/QkXLmdqoDd87KNvN3
				FWxdGCnZ3fHDkTSWgaN3tDzq8u4OoHkkDHWIE6tDHMEWmMsQJ9LmqgxxGMtUFEOc4wLYdIhzWLWx
				DHGiNjK+/Cibf92ot+KClsGdHm8MRfPzqmXyS178hXZ6poSifF73jg6ueb0dy+A4tDANGr2DgyFk
				iHO4/1QMcaI25/k7uFy+vsCf3wfiIw9NsvFKMMyMXILjvS2TYVd+4RpQNHrTamJ3yRUvaohz3kDF
				N7ZSMpJZ2lhCcsWLGuKcNwDBhjiHx0ZnWCI2Nurq4GMf8JoUzQ4Oz7J+bq4w+pHm4yIMYjNZq8uW
				Jbo8y+c1GYyahjh361yzIc7BMtrmXZl09DObXMsQ53wwWAK72oBrZdOatj/23PcQmpwd4hgOcM0Q
				J/6m7gJPmg9xIlfucMf6OMSRJ7q8DHGip2R7iMNlHVpG1pN61rImkeC+ST5ho0hOcXJxiGPcj1q4
				TIqgTZqjTw70JwX4kxZDnMiSlKhxsoPh4p9cDXEMZKhM86yfRd2d7AGWbnPsjtLbkIED9leQGAG0
				HQAWGCwOsCXpuIROkp12kkQNoyclACYAJwBj9NYkqqDVKnqBa4hWjUpSAzC1XuBUKlQ5NNKUlpaE
				1BBaCuUCo/L27X6fCwrcBS0XtMHgYFBwwx4cm2mtpcVNa0TGmDExVEOSHFhBGIGNj/HAo47OM49v
				uF0ohm58ESNRMkqQDcdF1x9CjWY+IPL3MZhCFvLEQgRAyEGC/CsW5AnyooK8g+xtbGzeE5lz08TE
				ggXC/Ge4eMM3DIGcqOFR7qGFGaQYIhIiOxEgBAmCcBDHiKAIJ0xaeUOcAbbJzMhbf5MMFvLU6okH
				d5qGZoiT2cqzB144xsQ1/eBIqmrppHVI8De06zOMGxniZNcQWEMcrEEH9hAHa1eCNcTBmstQ0YFX
				IabtgneFDnGwU3e2wMsxk1zTs1mAuV2pKHZ6vCHADL4fkO0kMC+3NemsHg1xenbsXoc45cKco8/O
				WhmT9WvD6soKh+RjZGFIPMr1BVsDEU7/8oY405Wed4iTWWyYa47e6dVXMhviuFbunrXNXJ3NWmv4
				ECd52+cWl4tx/mp/npqbp+Gc/nX7T28EH0Xxo3dftrYM2PtnINognsv3SV5bdA5ra0oT/ujM2FgJ
				DWd677jbd88Vx33E0hLLMJIWWw5vdjb6grZWyRBn5tLOsTXBAhYOZ8m1Jru+aXwla0ojDifdUVr1
				xk+5zW7jBnUoFomXsVxpl31jzrvZmhFI4Lm6Nzz6775tOJ+0ZU01rVr/hkTP1XbGmyEOmplQZogz
				O1j238znuEXEGVvyzQvq5fTodc5ceuND5EMc/32J7Ga5Hr22Gcl2OlreECdlfdbhGtG700Gn9142
				dCv2HerXKIc43nOO6bwA02lX5b1mOsRJO7+4ti9X5nYKIpcLD8j7DMafDHhPxbnaxKNzFWj0VVuD
				tnk8ZOtk6Gxhz7089DDW3N51gEMP4Zru6+Ycr6dyME24VrWPvgik1acP8rns7o/NOMnW8rk3tttz
				NudPwrjb45we3BeHXgRb80XLGc28TdtsF2y5FA9xfB6kjWe+snFn3poq7qSqsaEbOxz9jzE22hBn
				mjH03KPlR19eRXSEbEnS56NDHK9dt7s270+GOOOFn5HXyjj6h+Wok2HvubK24tu8794rquzeMAvi
				LXWOy6V6gCTs0TcJ5qYM2Yz+Z0ZNX3A3N/ZlRMleONySnNKOkl6iHPbKxduuG+KgHRg/+4undJfD
				Ayxnk5z789g15xas2+504GkQPYr2Rv8BS2Vv2Og/m1zqE8pZLj3lDyy1AnrZDk8YYEtJkgMAInzR
				Lpm5TInsirR/k2uLGXIQ8wTYBPYE40wsMEIjsWGMha8DRWIiMVEkFpR9FMk2CVmEMLYJY2ERImMz
				MiYZGePImDYyRsY0MhZb8BI/KegpYotNWywoQltstMUkitDUxbTFNG2xLSZNsVCE9roOlSDFghQL
				ESEpNhEhKSaJCEkxRoSkmBYRUsQUMemhTqGH/Ep/dZJQp3B1mquTXOVVaf8vieG/pP+P///t/nUw
				/Jf2uK3fdtz262D70oJ9SbYfvm+7DXdBfriXQt9emraXpO3Z9tLaXpKJenTRB/XBoSHq0BBeh3Ap
				PIRLE0K4JOEhGh5CuLQQwqUQLimEeYSH13VohE6YuRTmM5dmZi7JzJwzc2kzcmms9zEOIq/If5FL
				InIpyEUujYhcEhGeEuL/1cdBnZAg55AkhSN/8tIYJMWPDHp8Hbhd8myXxO3B79v/aB/TpbBLl2bS
				JZl0Trq0SZekS5r0WOiK/4q2EY07hM5IENEnotSjkiMqTY9KeigiKv13f0u/pXB5iP+W9hD/LS0e
				12+J23f92w/2b/9BIv4g8OEtc6mGhcPoI2ELX+4OcyfI/b72pav9vrbd1+rt98HBDg92sB8e7PDg
				YbAfHjw7PHghgv3wcdjh47f+fOx6Pg4y9efjUM/HHE39+biei2NcXy5eLRfLG5WLo5aLH0QmDw4U
				ieViyYMvp0MwTzsEn6eDeXrI4PP0gnl6DAafnyOYn/fx7LPH+1zZ+PscxvvMXbO/z+Nd5jh2vnPY
				uPrIChIzjLHo4ZIl0YNkhaWKpSD+iB86QvHDxMPED6Iki4cQXSLuv/YdJP6VAu0gDf0Lyb+Su492
				8PUv7qDfz7crdexgi+vblWZ22NTMtyvJfhvqsN36bSU3dHVH89tKr9mGWuq1flupbSXLeuU3VAoO
				jRDk4FA/hEohWELDiDzBDPVDqMRghW684Aj19UcEh/w+/JlKnank8EwnM5VmJiQ8Y85UGqkk4Rhb
				GhapJFJpYVFQpNJFKkVY5GEi7kUqWfIuxDNvcJiOBOEwZDulBePXQ9B+6xCmsyAypGwW5cXC+mN2
				X3EInQkiHIZspbRQ9HoI2W8dwnQWRIaULYjywiGC/gjbfcUhdCaIcBiyDaXFY66HuP3WIUxnQWRI
				2USUFw7RH7b7ikPoTBDhMGQjpUWD10PUfusQwqxdWza0DYvwmP4I9luH0JkgMqRslLSYkP4Y+61D
				6EwQGVI2Sgt5RPWH2G8dQmeCyJCyUVowrj9ov3UInQkiQ8pGyYs9rD9mv3UInQkiQ8pGqQtFpUoP
				oZJDqNQQGkJoaAihoaEhhIZH0B9R+61D6EwQGVI2SovH6I/bbx1CZ4LIkLJRkoUfoj9sv3UInQki
				Q8pGiYsG9Ufttw6hM0FkSNkoLcJj+iPYbx1CZ4LIkLJRWkxIf4z91iF0JogMKRulCJMwUkSQX3xy
				pJMjnRxpTjkp5Eg79WBc3EjmRvI2Ur3gTdhGEo/euI3kbaSw/pj91iF0JogMKRulLhS9fofsvg0O
				YToTRIaUjREkhQhSBEX4I4LdNziE6UwQmZlz5CJudn30+OP/bbHrSpA6OEiYzWIRETG9yYLARCYJ
				K8Sn2QlBwCw7IQQuCIzsRbggICRZk+NaKYjRCV5uumsImomOXGiuk0JAsXmggAMkgAALOMAABThg
				ABHmMYEBASND0WY0lgmXCb/mmo88xDyEoHnYfB7OCRf5/o3Osjq8cX26A0N/73a6UKqLTkzah853
				6FY5dKFsWLQTt6ETul5Cty6Ua2A7C520cgh9hK0KCTOhnXYcYbp21nWdrus6jmbfdF0jdFIJXTtp
				19CuXTu6XfeuXbt1oau7tms3ateuVoWqwt6pE70b/511gaFOnTCdRCakuE66IkTUERj62X36+aXD
				V773oZ91o8dtmXfqxGGo2zDUaTgUiueuQQxCl31XRtdVWkanNcpQ18DoHKTDThOGOkkY6qiQRXgn
				k6FOJUOdQ+hMJyFDnUiGOmqLETsFGer0MdQ5uNNOYQx1mjEkoTKjZCHstDHUSWOoc4h13sliqFPF
				UEeFBaeTiKFOFEOdwzpSpxBDnR4MdZQXa6cQ8zDUOUiHnRYMdVIw1FERXOid/IU69Qt1DqEz3VAW
				6qhV7xRfqNO9UOfgTjsFL9RpPL2MksWpT6d5OsmbziHcefB0cjed2umosPDI00k6nTad1o5s1NFM
				J0vX6RTCVEaCSJgRjYgsDGVkEmEk08kz53QLEaaL4BnOjAg3M0JON1NRU0pm+k23mXYXxUxnMiKy
				yYhwI5KpNhSJTC/JZNrp1ulC51QN6kKcLipciNOHkQfhdA5jMCwkThvcsNA3XQjThbrppgvNppMg
				CwtxU4YRBgnTLWy60DVVmC6k6SJIWEjTa7oQNZ1nCs1C0rRyZ6HHNMR0ocY0pjObmMpmjOl0pphG
				jL/ZL72cml0qk/4fL/XjMl3aSyu7pTJJZTIjFVkrpVAqnIyVVkrJKq3IKpVbGOfElFZ6qYQg5aTD
				DUUo1aWjzggecYIhuBBPug8vs3E5mrCJCRSa0s07liCcbLIthLN0GqVJSEwsthY6pfNI106DBJEi
				ShcipXOQjjqDnrRQCC3USedK9+Flm8tpW2whTTpbunnHQRjrBIkWu0S0VJoUscuS+npILQ1pCAkP
				qVx6MaRBUuqMEO/6y8bVGTu8fHd5PTguBrLzjoPQHXbWmJ6FlSnN4fDlu6yrlzXbToPMsGzFsg7R
				0Bl1UBVilI2qgXXZYZCw4DIoLEKQAmt23nEQhg67oBnOfJZiBLGiYf3aoZ0g7MxI6IjIRjiR6Yh4
				QsghSY6H+wRShhRSFBFGBjfLOYk6gsewLchsIgYFGbdNRJvoshCjtU0qarIZQxBFWwhFnKaQNnEK
				Uww6VrKTg9QJwQ7FThKsJmrBkuwUQesN1Dw8iGhIkW+X4te0Ly5PetxuuK1p0zixFLYm8WbJRM0L
				S+FqCrub3rBG22kfKo1pKF3fVtMatXSGGhQhaCFooTNSCJOgCWOQQiFoIWiTFkGP4NehMxnKqMXo
				MX4dJiMUEdFEtIpoklALKSTUdFIzqakhUgukFkIhUpsQqUlCIa7UGCI1LcRpnKbQpkVo/+T3myI2
				bd+08GnzTZN80vhJ0y5pkqZLWjzIPaJs0eQISZslLTi0cWgO+XVwrGOsk2NdOEKxx0JuY22si1gX
				GqE/Nv1jkv4x9o9p/WN/TP1j0cUf9DuEuB0i7NiCHQshQnZsgh2ThAhZdSxEyHLsdsyOKbixCGF/
				3nbGDZ2INrZpY2Ei1MZm2phk2hgnQlVjbog1xDQhxGIc3jChQYJEhBCbhBALEqEQYiMhxCQSJkYJ
				E9NkJjYTk8zEQoKcMxxSZsOImVhhImwjmvDDeWLTpWgn+DDWXbkzDTJBYUYjHOFGxFGTRhFiptil
				++JaQg2PMJWRIA5hgxuZREIoZiJ0yi0SLqNhEUYsCp42w1SIGaZrhjlivuZkhnmbYYYxw+TMMD+b
				YTaYYQrNMEOyHaZrhjmyydJxCo1rBPHzcTg6YpgZO8iIm7CEQ4hPiBFvhl0R5QVxEFAQEeX4JaJE
				HBQHgY4pyjEfipLLiIMAZxSla/FN8J+o+6zDRHXMqDlRlnFMlIOuRFlkkSjHK4mSOFqLckxHlIOd
				KIepmw2PhnHwJIwP2yeILIvXnlWCGWZBog8dYT7JngeHZ6YygRIzTqViTOxmtOHhwSM1A4NITYbs
				UjNCHyj1OFRMU8QJskNTnrGmp8KaM5OxEHYJTfPhWiumNIqkSVNWR5D+aDPW3aEzo00HgZGNNNqc
				bilktqJNT2gQkaJF06YetBnR4PzBT9BmeHD+4BU0H8z98v/9/KB9sX9+Hj/oIEDPv2czbGnt8dwG
				00FgKp3H8myuwUFAjbp0O5sO09AQglRmZ1NC8PswmxEayCDw8YRQBwkzZzPMpsMOAqHQYNhBwMEG
				JVgzB4EQMQ3GZfYYBCQqUVkQRwwCC5FLCKGIDgIREjOEPzbLEPYwMIQ9DkNwDs4PQQY7hGDMZjME
				w46FYNjBsPDNRV+IUV+4FcJ/FcIhtgcFm4pZMdP2g3YQ8IPhciN4n6Angj/BCHaQoKULjelP4Ze7
				IOCH+3e9uyAQ3sq0g4DclOUgsJtx+eMgELcEfY+DgD0StINA8IIEPXYQEF+Cs0xPYNCyDEemu9k1
				syDgmuGzWtpZECiDyJyZBYEgMkOKcGQnGRmi8UE16ot1MPTBEz4Zj9IQxk4LC2oT5LGZL6sZFspN
				2GQUIlC0Mabt45h0PWT5nVBXoUETZkRmRBGNnEnTZMb4Uh0KvXjCQ8ZBqYSxoYWIkD4ij0/4EjVl
				oYwJCxlJCCUcET6HE94fLid8jh+ehzcOR1gPbw5HuA7vDS/CdHih4YXf8NjwIjwNLxqOsBpeQ3gR
				bghPQnibMEN44Ws04U944VcTNOGZ8MIfjWjCmvA2lGlWCe8h0oR8SnhBSseEMzyKMIzD8EIoD4rh
				ld5i2oUnDE/EhDcbL25eUOtjDX6oR0I5gZMZRY9vvHbH5Ica/KlHQmUCZxlRFB7D2t1wG27wQz0S
				ygmczChqdLx2R4Tlxxv8qUdCZQIXZERRhDGCPt9xuQ83+KEeCeUETmYUTczMa3dYfrTBn3okVCZw
				IiOKQsYQdeGOKvQRGvxQj4RyAiczihhc4LU7gvyYBn/qWZgKJ3AyHuedNg8CmoQ07xYzmcSlscXT
				5UHgklCgZ3knUk4eBCoJTd4FSTidhqTI0CMRR4r4bvhOwgcBSkLkO2/zJCHxnYIPApKEvnchyx4S
				6rqghDpRYV332zHbnRpCQp3a6SYk1Ek2XSgkGnrYIfFwyCf+aTzskLiY7RQS6t8Iit8h8Ye07T4P
				otBZvrvt7r7rb/e3Qhcezmg3Z6i8bIGWQ+VzWN52PEPVXYa2ffvA0E5nqPeiErq4Q9t9HGRC5wW3
				XR08dfCELji47cYMdZownordEBzjtqMZ6mRpqEiwCKWdzFCnhThIvnCIw2z3KYM8dBaOZt2uJb2W
				9EMXGsR2U4Y6yaJdpe1Yhjo5qN2CrIzh2qme2rmMOvYJRyUcABBAAAxAgAGBVgpkyJSQqkJQjQlG
				GTwZDGTQXHD8uu4EgYaGcM6ICLkxUPoEAS12hdg/uiNQ9kV5D95JeXd4p7xT8k4tFNY8pq64Xmg7
				oXvozqAY1KmoJEhQfgQbdv70d/Y7wzdfIK9xn02zdxZmn5nMztlm1yxmv4yy7JUF2Ud2kZ2yT3bJ
				HrJzF3Ev98D9wp3cL+7B/SNv7/awfbbLdm5/v+9/rT2o2r+7+2Xn3muPvWrNvdyrD9cK99hjldqg
				3/X19NDpM/2cQrd4qPbQmKfS1NYn6tD5WZWun7qqx3XqvHWr9s9arYP1YJ0TnblI6NSpzzrvSfq0
				NuIKb4Shq1MP1VidE+z0SXXq7KqvOnU1qlM6r4XpDjorOvUQdE7IzEWm89QXgpopMERgNEIYd5pR
				b9Gv06lFp3Omn/Jl9FP7pFNjXlPtMfqlU7de6VTw9FP0ZHQGmTLhyeinWgkKhQZGaEr+UgafDezX
				EK6Gxk/x5qSB1Ml4oANFO1BeCC7c4XI7XscpOWyOnzrjpx4/df6UmNU0Cf85EzIiCRMEeIqarjNC
				dU+cD2E8UmE5Y5CNOArq1E1XQkwhzEickjCmyEfZHhLOOOsw4SHOU73OU3Gep6RLl8UpW5fFqTgv
				MY7FcZ5xer51Xg7HeSp+l6/OeEPjPOO21Oo8Fefp9Z9bX+768H5T5to+VGoIwTRlmlHpYSGYphxM
				B5ueYFJqI4TwkbGMlOVsVmoT5WgeKIeHU5RaCfIgFTmpcsQi8XOKmneUKPkpURQpjhJ1nqIaui6M
				pyhSVMw0OzVp37l73ts6JYrCjBwERPTYqUluhBriQQp5XrkDPQ8pPo/LhMfnofj88fE/98W95WJf
				7Et9cS/1pb2EO8RBXJu2x3YQsU3bYcSy7de23dr21DZrB8pqa5tvrKkmBDoU7mCBvx1B1wSB3/dw
				PvrHM3YQmMtlqI/+scYOAno8xqwlJgjYFjcmCNTBQUxaYoKA2GIHAXqemBdbDvUxQeANccqYIBBa
				1kFgKg3RVBkTBNayYsQEATVKs2EPYe1DZNhDWMND/GyFUJDfI3NG/owcRnYgyuZMluBA7C2X0EIl
				SJiUsEdCEcJBJMyHLYmw5TbP4evywYFOvQ4C3KkwX9/U51oO3mzjzjVNzVzL4Zjt7Vy3lNZaFokN
				CqJSCjUo1CAOlIJaT6BUq16gFNT6Q8lyGEqWKVmmZDkUakzovVA/7UeYSBD4SNiHhHDPRYJAxwx8
				5WFmZv4Lh/qD0jy4+tL6MhWKNhLTKZY/QSLzUtzx1ELlGTqcQCHZUyL9NZwyHYXaLK470OdqBm3m
				HC+tE5bnD/tBrTsjEypBgDMN5FwqG1aCgIaa20HgwstDsOUOApVQsnIHEUoQGGFgZRQRBUoQoJBy
				yuSeBAEJJXfIHQROnrd5s7wDbw5vk7zHm+IdvPmdwd4dAtndYRcJybBPIkrIPSRBQDaHULt3097e
				hQSBNxYS6DI4wuDE4M1gGAY5Bv9hsIELIwrCn/MjTB8F+/jDPXfHnTfIw4SZGeGFuwzHmXTF4pvw
				Nfft2jENlzD1SLBFWOHGkziIQiPR0/cs4lIa5DCejEiEIVyts43wUPMu3WmDNDDMcIQVrkKOnFTF
				o2PMxfvBdQg2fGEaRkLwhB03YZIQpvAs5Az3gszlGhQCpZOoVIjbm4crDbMXCBCAUxxKMTxLcvIC
				FAAJI4qIUDBIdNBZBgEABYbp20YxLQ1TiHjwWO172KlvQz0to+JwTisNlnSDhUKaKAvOJdwXNr+e
				bnAOKeuz3/qPxS9YOGrfDxsqSL05PVeSkkvIzw2PfScHJT1qcJvFKt0JxL9blV1HWru9gdOuN4f6
				qivWKpIzOzNFeMuR2PSjzNV2oeIbRCb0UJxp+Jhj4YrJkDvHr+8aKju3Zu3ZO+ZEF8fDDMg5UJf7
				HEj3DBKCKCDiibv3QH2WzgrrwspyoL6Zay0T0mKgLqanEft9hnNKkj9EtzSGPO9oXDXRmebu3FPw
				UZQ5P4ZGaq7wXDY9ULdd6wlECU51XlNz40vdlYMcF2TlCD8D+KkzwLA3/sgA1cBaziCrHlwN6115
				e0w8Vqu0Hu6VxLC+eZ2AXYEL6xPp1O4K0Dl1rHx1b11pH4xGxLuCHm62y7J/cO9K7LVOxeteqvv+
				CRWOlV1Q7hvNXafS/S6+rvznOTdWrzb73mnl4e16NBc6icjWI2RhY/Vjle+Oth7X2CO+wYm+xUfA
				nsbqze7eHCy+nLFHa2UTJHcfUfSM1YVlvTG++3TGHrkdTUquP0KxMlZPIXH9eIydiktZBLYBzG7G
				WH1bxzsGG9B/scexhY+tl+B0sTd0/wbNLEGwxU7PtSue2QOWxb7Uhes5swfvir2ZezYgzCqkKnYq
				blhZzCqwKfZlLlaPsG04RLGXKNpt0JzYsb9Ja/8LcTKxD2SHYj0WIqjETo/VKf5OMO7l1kjsm16a
				2P+dSI3YqbIrhY+1YInYl7ElPXotvu9yvRA77ZejYH8zaCD2xaxFX8Zm3D7sDdmGAbwc2XM5zsM+
				l5RZjnqHPcbr79C7H38Oe3MXX0jEfsQ37DTcd0LFivA17MvddD4RK3LPsLdwtQUqFuVc1kstjBcl
				Zi2HXNjLuMs2b7vSsbBHtcVO2115qLC3aXkFa10iznJcfF1bkoB1oUzYxxT3jflK2Ju3p0JqY0LH
				cmCEvcjW0zQybFfQil1MRJhdKT/YI7WPzmBvbr5yVQc7HZtIWtoVngb7ugvIp3lXEuGunsNfnfut
				XG3BTtfGEYd2hVfBvs5d49PclXOCPUXHBZJxlaOTe7mQ3q7UDuxxt1NOsisXA/uUajukMpVDFtgT
				sET8dlf2Il0f59iV94C9/VsjALRJCQJ2WvaFnNgkBkdhsSY23F1JJveC2AjIM8y9sENMzXyxEUJ3
				V6L9daotArFWiqGjXIpmBfj8rjz2633b/CHvSkm/HvOdB+utih/K4fn1sqx693flTyhLDlU7jLbd
				jrQSvMRWH9P+27/MlO3KVG/XGIR25mChnJyBelVveDjdt2Iu67HE48fqOzlO32SrwfU9eSy8MagH
				5Tcsb536m/jUSO3kYDn1ZEEczWOiIbhhWW/q4a8oUKMP9dzkdjb1zUWFyNmgcyqcP9uwaM7kADP1
				pMb4HPc0VKJh2cXUo5e/dq9Mvy9MXT84hyH3S8Abli04b0QyNYqqpU5pqiYNy/GwfCz1FlcODrPs
				lFx7pS6Wy0oxvBhFUKnTFIcJzjJ7WFaBbXAHwcESQqlTGO/Pbot9Av+OB+bPWTsFJ6M8gikKnqRO
				TgDFDOPMr5BG6ihM8ETgvSKRthm65DkAXX3RkLr7yBEwBFVsc0dmoji95kSHmL6JR329yAcABim7
				cu2oVwpfdlcCHHVRvkeA1c+XulEPXVZjCov1ruRq1Bki2O7KIqMebokRo+PN98aoawlZgIY3vkHn
				ET2WaMhhLeoxKk9YZJPvUlHHOR1xtnDjIEU9jFURxgx8IYeaqM8kP09ePb6ORD0erKGB7U/GGRYW
				nWdE2eHLPtRDikdYy1IWcr1DncpLIo9Y+kKu1lA3ZTOr9JHhsvH57AqmXtwedf7Q+ET4jwGYVKEt
				rgVt2PFuoG7BbsgRq5pJD19ef+sLuV2gvolnx2SjVwmoa/RZx8wiF3IBQJ2IrZA+LOlC7n2SYc9F
				tNnr50+PfB6/zB4XclI/fZsrIXX2+B3GWahd+0afrsF+bTzBbaeG/AyvnLCn1ut7T488PJ/o45U9
				vbVlkCP2HWXrRvFbvT49PUKV+BAbb+bpLW+CfGApF3KnhI68eZzeezxd85IuFha1kMvg6USvgfRl
				SRZyb0uPvDI0pZfnTg9Uf534VL1DtclamF829O7X6RgcS6thlIUcWp3+5QIIQwZ+ISffSEbWGin1
				38ngbNz8eLxVb1nTfEobn5SuwYSfVVji9DA3wzoY1kIODKd/svfBwOhUSpmagXTl9XhDkTbw6cMj
				5aE5HPy33PXz0jK3F9cicQucQzVvT1DAFl7mSX2oO9GoNV4RL/FROgvo49lx6uj8jSUZVGLV9KU6
				V8AzbqjpPIk+euZJ8JDhauVVXaTpGh+l4LOYhVweTSe40aMZC7GQi6DpPML7BQOwSk1BPdPdvSBl
				Z5kLOdGZbpPcE2IRFnKdZjrByH/fcSer7yaY6YvMPcEsr4WcsEx3Z8XjIotfyPWW6XQhfcmdZpiF
				HHiZnpw2Y5zxWcgdy3SshH4i66nxW+nCmnk3JfAOplrIocv0/Xl09NFzwDmtnwMGlxty45306RSj
				GnLTi+0xvQ8Cp/chJ3qje9ApLfIbZg7f7raHXOGNHuTTvuzH+ajrW82aaPUE0Wfh8GKsZcdmf4N9
				+FCTlHGmiFnYCgwnTKfBBB1CE7nABH2iSncRFy426wcZ/Ok1Rw/eWrY9BE0AFv64aawbQa98DiOO
				spTj0F2RgS7z6kQqzCy4j5mvg33rY/69RY85Pvyhf4X5JM4nYxZiYgOHhrLDfYAO7lS9/IFBPqz9
				YXm25oOwr/QsxUZu25ovpeIMWISGpZTU1JPvvh5v5Opb89S2DxUMbiOHbc23Et5ownI4LLeteaUA
				nIIPX98buWJrHlD2oZ8BbuTAW/NJ6bcJS+XhCfJMUQBAtjdym6w5zJ1pXmP8wJpDL7ahDuNqWFgi
				mRrqj1e6jRy/ah7Nb5pXNn6o5jgp931Gq2GpTc3jtqzR0euuNTZyRqm5xN1p5Nlm1povWB6o+b5A
				e7VvXQ83ci3UPKToQw2D0a/8oebR+u//lUkSU0+6MHbcyNVCzVN4PlQxCuD4xDvgXXk+zXcE16vz
				5Lq4kaue5lE0HzKYMkrajdSu5q5A6T01FBuuzDZy7NN8tOWDHYvRruSc5hA3PLuyNM3zBdSydd7a
				cCPnbppDST6qMYruyk2UJxmARfTwedLvlHznxYjbyDFL882ODzYsdSPXLc0pEs94wCKsVlKlOU8Q
				Xbp/rRI2ct0ZKtBjQ24fNrNbS53mnY7fpDk0BDNUMx5SxRL31Ij+dBkgUzpYuSrO8YfQ50bLuDqV
				7MONbuRM0byk3yM9a93I/UNzJIpkMGRoGzlIaL4lWHbRV9bZRq4JmufTeygz6GTKQ2fjGoRJWYiQ
				zbTeyOl+5t3tHvFYzUbu/JkjIozBhKFv5HA+880jPJPomW7kGp85l9yjUiYmXI7Wn+N2+NlwhVg3
				crBnXhBN0gbPkdPqI2caAZ1lZrG7uklgnIbxXovG6W5VK+X8/y6VvyGAK7B/VzfPpd2qDZp9qnMm
				C1VRy//XAy4/uOumpFlyimt74nEwxTKKcMALFmgj1+wrrb4bUFVrIyfhVrp74G6cFYM3xhbENtF7
				KierWtLBGzlrTvnJLzdoBn4jh1kpFQ4yoxzS5Mooi7EVQHvLl5U2cm4Ipe1v3WYz6o0cnJ+EUibg
				LEuykWtHJ62PtXimRqqNnJjj4Z134xDd5+oZy43cjUvmYx9AtzYwGWzkyF5JV2fv1hkfd5IKSQOo
				xJgxcjCKJITLAHfcg2f3yCL6vicYtzDA+AN7r8ghfJERbgLc4Q6efSKL+AK+wSK2Jb+kPvjEGETk
				zFbI39cA7j7Dk0XkXDFIC9zgljNgiBysAwmZEMBHltoh1+kfrd4B6KpdzMIacl710c4YboFVktIh
				8xtMxULOpjz+uwBw/S+eTyHnnzta94hbd5z/OtKL/zMxlAc5TOeobv8XKDnIcRvHgtzFj+knxjXN
				SDM7Vv8jXuTOB3L47FMxnuNyWKyB3KwptQj+V7AkAjm9rlq799fmrczWADlXF9bCE7nlDPgfB6vZ
				YlL/mNh1Pw6l4S1L/6i+5XLw43S8/eSpjNBjtsg/CsO6jxNOZgtCYTOnM2mmG3MtX9fH7RGPLSjv
				v2l+u6h616OxI8FPoDUXQCn/4wgm0scesPTvduSV83FO6206Vh3wg42hQPghLPk4SmDodQ9j0Y9t
				waOQMQTzcbBeb57Op7SpPcbJRytInce8PqR6801GJ02z76FMfno6/7Dkf/VOY2ANYQF2c+wE/riT
				PJSjYlCBXqgHnuHzCoYhV6ifFQW4Feu4imZkxTveoxkt0Y53fEZbn+PizMh16gC5HE7zgZUU3Q9U
				DvuNyOeUFPk0P0CUgkNn2gM1o5IQcpjyomZNupJgmWPNpGYsTk5SDXJrU/MGdsklcDK/U3MLaZmn
				S10RchCquZnHFIl/OJmqOQqZSbFLUw6rWR/URMM5n9PVPE9ydto0Lb2aFwQnYpYj3mDN1uT3+28S
				OuRqZc1ZaCdp3CkXtGY8qBQ1Lm1rxjCfRO+gG0fsNcpA89RE324PBjXDs7r0+hqJNq+gVuHwxgYl
				So2OW1hLDWNUF7+vyfybKvGxCCIVuf6jmclML27/10siS0XuBGZGvM44610OhZiS8Tc44XhUSVLG
				zDsjf2byptLfcHaWLo34GC2l+hfpb3jA3PrqYi//tYE54nVapgKWxN/MCbvU24Sqz2sDd8SoUpkO
				osRvhoE1CMED9t7X/oiAzlkK1R/rNzRj3qDNAS3ytQERrSInPCSZmQyPxxSIX3o2SYy8BM2AFjmb
				AJWGVgyOcam0Uza3yKnzlXrhf3NOASXytQERrSIn/PWYuVSIXlINnH1L7GkGfe2BSOXU2z272H+0
				hps7gv2siNcGjaBbqtTVGner2yK37DO0DrcCTb2oxWsDI9qKHCR1uWX/wlsscht+QnHc0rIDkuLV
				MytZ5BRWTsRv4vtLzFdYNdnZDL2BeEyeCAf0ZUGvLbWIPBBrTTzLqjN2UBa5ZH6gddwMYgYQdrg9
				s41CC/6ObbxUkRNVw1ujrFsNcDoai1zSD9AVrwhegvcmqkWOWrH+GheVL78UmT5Ldq/6/n48v7Lt
				jzDnzBSkyNnuYrut0fZX2I5ls/HXD+KZli0Jgzlpwtw3vudYnKslO5E6FFO2bMrfPOLjVmrIDIwv
				J2g7eA2NCJzI0W7AuIuhrd6DOIVI19OE9jBQ+gOBACYNM33z6Z94IlyOShM5wzqSVscHJVatuL98
				wCmTzqiJ8f4YJ4HTK67f2FEHtNCo1oqc8PXrnU5WnV7jFmQHkF/u/Sfy4BcVnpL11KVd5pXj1Hl6
				VfUNdm9T4ZHzi9z26ruET6Y5SWd1wBtQvxx9KOrKFx+g0u6pYz27n+MkeXqt3xv/wyYhku0ZueG/
				dwuhqPScyilnBuP+cvollccnRIn1SZK5qeu4roFA2emA9iL2nmtGobyZZvWj/zi65lfGYtCvXU6U
				8563G6SsMjHvBkMdj8Jy4O+avIpegEGWSuXQk1c9pRT3bLAyyU+cuLKhOC89fu1iopxGvF0wZZWJ
				eV8N1PHNppfvyE3qu34celpc+uuRs+67hXMqMzNK0/WpSPevhbxHLpLc3UvM+wKTn49ca7lLBFSf
				JkqQnM5Z7oy3+3i9j9y+s+tkbyZGpgOQnO6zWzapUmbcIbnmV2wSsfdWoBKSY8Z1V5RXcRVNzyM5
				b65bKKpCzqAluW41VyE5BSCEjrLF8VvDZErJQa/P6gB7RXr3TovCm//bZFUWsj60rw5kvavZ/2+z
				K52O9s10y/5U/lkiZI9Bgm+rlZvANGc5gG/2WieHNzmrwvnsdPXdq3LNW9Bk7vJLLJT36V5hVZd7
				SPEn5Saamxzvyxr8dNnjVM6HKgHNtT3xbjc5ij32z+nq5agKOL2UzZyA7YHam5wz6bXqdLP7KTwg
				hjlqrun1TQ7cCQt6ui3aVJwEHkOjJyarL1WRU7V8em7ARdpMLjOXVud0bZ6UuMOe4VPMk1BUW+sl
				V3i8E2Pc2H8UE3NKuDnlTwC9sOS8LN1aqQ3tL6oQQVhGZXsaULHkql347K3aqB3KJl4imPNZci0V
				+4LO5G21HCs5115fwMxa+h/UYYayTEn+xMBbydUzAerp03H+E4XbSgBzXVm6W0qOxjPQW42N654M
				FfwS9Zw5zF+erhth4A8WerpTx+3EgZPRvwfcJPfdLTT9uIYwp/OqClyT/kTAKMmxd0QMzJelN2/6
				Pt66abLkHh5rtCYrukZhMwVePDw9cMHUBu6y3l2mOF8WjY2RnFtaMbwjtGB8rZzo1PQiueVvouli
				FiK5P2MU6UdiktN1R3JLOkadDJVxJblGsmH04rxHsOjeMaRek5zEw6IuLpWXT1zCxCi5n0wUgY/k
				5rQRpy5VeLH+etp88iG5JbG04ntLahUfl1ycP+ADXLwqa3r4pIr4HJMqFatqYHLaBz9QwKkwuQwr
				lGg9JTeZ3CCt0K3VystMrtmTL5VwrExO5Af1alzJjSZXBISy1jEmqiCbnO41DyRxik0uRgpKvbZk
				epPbmYLO6pQbxQdOLjIH7+PxCU5OjgS65ZcaMTlldHJGEyhzHX+kyvPkdJjqcBMH7eSy+E8CYEy+
				eXKz/OdEnVWlOPnk4rHk7g//+eTUys/980z9QDkZ89O+TiNTVIJy8ezH9xh/u3k+n+GapgjlVp/P
				jTqBTu3MWRyYOVFOgnuWRN8UlisK0KgO1XZ2goFikPVX/px8SisX6dTT1VQpVbdSLhZzmMYYcUVv
				NuANh3qGVBVkyummCIMcTmHKxak7qe5JKsEpV153rtT5t4rNUy4KF/gYfi+8anDKDXqdnvgT2IJl
				3373L28r4zGup4iBzKBofUi/cnR1eUvnewKKslTOvUU4jnvayScnUrmmzOEAujIUamadWgtCVE4G
				z/j3atHNpxJQOb36MUZdbalxZo9Z6wJUDqlZ2aBjiuXTylA5xA+zb111Xx5MYL/EzimH2fFcYQNg
				55MMTrnlI7QzXRUiHyaNx6HFKYdZm+5gTKHnk46m3Do2tXtdnYrRkyVGIcaUw/a9bk1KUPNJIVNu
				xUu2X11dYphylnNNX1DOacjATULixOWTNKVcgF93OV01NjgnuezGWClX/gU+r7Ux8XTCxrr2irpL
				jgLTvX/y9ibD2HT2fF9WIk0/VknG4m3f7ytmLpt74pk3VuB2lsr3qsQaO3bfPSrudg3Nlmqxyhvx
				R+8eddYYB+bm0+EsW1B+MaIQh8EZ51AnZIQJbm4P5ZC48I+CDPF6nJE3lO78D9rIDk1JyMr1Gu1S
				B2/38hNWRkcdZ+y6d3bQ9RqaqddizW9f5yphd43RD7PN9zelGtK0uZBmHGvWfV/j5q67Z8Xdbtu3
				18ZRge5raFdZiVVye91rBZ1lRIHx9PntqTJbF4XCla9Rm8mhLY9pv9+zXerg3S61zylE7nY+hWjQ
				tvmxkeOpBQ9mTl4KYAy9AnqEJvtMTgK3lqCAolxP6WZy6Lc1Ka3MAWNMnsyEciaHd1sDKJQFdqqc
				yYm4rR5h5cDgz/f/l1DO5Ght67KfP0A57c3kgGzrIlal9Tiz/icmEmZy0bV1M24nkZqZnG5tXYIq
				dATefP9ABsVMjqa2ro52ckhNf2ZyYtpaAKnS6Jwp3X6MipmcHW2ljNjJQTP9zeQktLVgUKXT+VO6
				9xiVZ3KWs5UyrpNDYvqbyclma4GcSkfnTenHY1TO5OxlK2VWJwe99G8mJ5WtBWAqBdkkOPPwMzl9
				ZOsKqJNrWvo/k7PH1jIpVbKXT6nKMSrN5LxiK8VKJ8es9G4mZxNbC0HqDI6ZUvvGaJ7JmcJWKhGd
				3Evp8JmcCrYWxag8n4efRTQzOTmwdeXTG3VS20xOBLZ6RpRQYZivnMbgOZNj+1rXwTk5raSPmZz3
				tZZBqAn005SyGaOtpAPTVOHWnbyBmHsAdR6MmWQ5xpjtBF39znJS2QY1W53wqY/z/5g8jCflYbgV
				KAq+tgM8Hfb6adhdDGLFMjx2tZn85IXvgdLpaZ8UMGNgYoFru1bfiUjCxg+2e8N1N1mecnqIWB8E
				UnKNQRdNcDpgAqbVQByPXcVQtZILVbm22Bzjpfz3BMor18RneuUB/3GaqRglKzlPiovC5Bh3cHSt
				JSfXmyYg5zPim3oYaXeKganW31KQzgJVHk0M878lgNmt3osn6mNIY/KS60S3QhRsgT6QpsTkZGcX
				/3eeGM+OwZG0pyZzZ3KbMmViJY0vypOnrS3PoOS7YSiK6Hu3yHLlK+Kp+0ayNrKP9kOi+IaZt7we
				xW4+0TP9HzNW5BziepWKG82gVGhOjkukm8fIDPIXCB/J4P6Q7eTo9azVo9poLT2Kp2Zv3h3zrL/e
				FY8A5ZPZyXHJrHLn11CDpYSeHBTC3by751mRtx+P6f2J/OT4TlaJGGs4RUWKrGxv/o4n5rFUFDFF
				5fv+yaXiWN920yAApmVBOapp3vzfJlZ424m8gH+8b4tYRcTR6EampkU5JjLfPCgzEJOftcgXlg/I
				UY6VwVpp8IwLaLpIypnp7+YZPxu3D/vjpOKf1VIO277almpGWzY1aMpBEP7mdWsF5rXoLS6f0Kcc
				HbwqiVSGJjhFjMrhRgZvnowTN5VD/0J/jnzDoK88ODLCGSy41vfNH39yz9PgTuOjfRPCsn9qixrr
				iMBzKUjh2Ws/MMZtEz5hvm1XLnf9/LO2LvWtPKq4GyZj4t+MEYIT4PbCWsBkLZ+xnOZh1LtZ9Mj6
				DJMT7k9OBjg4zYwNT4LPvJGJyYWPm6oCPet0ffw142QUW+6OwCcjuTlBj8+mKwdGP7dIJ9Ih5xvU
				FtWFkznor/CgN7zuBEO7ckHy8wseq49dJnkwPn3ZHK/6wzq7ciLx0xMppQzKtcpfBTY26Vqj8a5c
				S/ykCc2Suzvm9Ul8u/1yCkAu2QXpk2tOQvw5dOXwhZ+bKVT0OsyiXTlR+OkFpRSH+3xfhm9/9fPh
				evdOCvgZmKqdhXhzPN+PfObHS9xofVdO+/t0AFggZL+UwXcmvZ3UHdW1K9f5PgmyNh5tzCviftO5
				conv81veEzTM9TVwPQZzTwAfgQ+9z4KzgXTy2VKsnMr79EtgLo4xj/4yd9adrsuF2mEsLr9WVLne
				7pNYtO8mblM5FYGHZJHljdebmMj7Ap3QLLt+NRvGpxbjJFE5MQbk8pcPvvkfxez0eopbrnQsBg6A
				pnQADOCLVC6EeT6O+SUT0bN02OzGpdNPR4cDM2dK5dZpJxccFsasjMqh4n16sR0Z9orjKulTTSez
				mOuUyg3rnKvh88Ym1QlgWGAV93ZPpU4gbE6Tyu0ZTm54TW4EgGVChKJYQnpA08OY0Qyuvc02OITh
				pymVs4B5SE+ZLR+bUVQ5Wccm2R+hXqRiPKD0EsmJTJVTgjX1E6M8hh0sJO21Tz6iqztSdWaGXg+r
				XEjQfB1mWFcTc7nk195AhOB1xJ1Ow8oFT5ms4nMbcrst9xobH+UZHbM6jg8VMG53YCw8xRqIvFJe
				O8sRoZejuU7P6x38wK+45zauHI+PnOhz8TvQ0EHW65EPxjlfs7hPivXK+ZFLbuM1uCgAlnkdUBeJ
				AA4rp3XAcirNskSM1EApgeVwnN4ki9zWvpf9HR+lG2m6M9cfzWI5iK2syphBLMf43cYMTF6DS6ir
				eEPaiOh+rChKspy6pyQFBw/CwGHFGjewoqMwXeNPxyarsTLL4TuU48WRzHLBXQ2LPeiesSgdWq5I
				Fu/a4UZCo+aWJnJIgaflzuBkIJgqpzx5r9G8s0DEX8tJYDR2dCs6tyzZBacix/T6I3kADf1PtPCJ
				NKUtJ7FJ0o+DinAki84YmRC4lOpbDkdI3q46Gr7lMKMZ4V4YObuIdVwOVZrZjlCYSymdy036NDPl
				zNx/ThyQdMqXfV0Og5cpt/CrS+He5cLGyzxm0oXD0ZNHqaC8nCopQ+yhYHYpvZYyXSmdhpApzLrU
				FUkdmYII5b6UqmSxb5OP3F8XyOsfEoZ/fClo0nvbm+U//hWJLGy9YqE0l1Kwy83BMGb18z/RfoW1
				3UMbL5etxGxY6MKjl2NfYvwTkmcmf8L9Sk2XZuvl5GgYQgqlvJQmX24XDbNMSNU8l+v5F05OBG2/
				HJGDKa/wc5dCAeZidjC/CWlVc4cd/DLTTRnIGjAnEX68LsU+YKInJPBmPGrH3MCD2DOYK4Zf1iqs
				8VIGF+ba4xcaQjpoAtN+gsUUFy5dO03tZZ5DsS+liZgb3F62ElLH8zAOP+pPwHT7fsUcXuJl86GI
				l9LLmBstXrYU0m++6Q3GEzubghlzOl0XwoYifymtY8tCAjWDeMwtS/jRiepVrL5yh9V1KXt7QS6V
				wgk+AmN6Yl7XDhnegKLMrThd6sQEzjKnJdPHbJvcbljmUtkWYgsFu5Sa8wZeSveZnZnDc/BjYMRH
				IJi5TKtlQ0NnwM64lKATbTOHX0xjPPZQupmLBlqo6EjOJNeZ22oRDsZAy7SG2ZSlBLZ0sTmT/x+s
				E6c8puuZE5VYvM6RZyJRQdAcdWIpIxTewB3F7CnHMRBjWERzi/zKjj0q8PB1MZqLv18h7jUdvpC0
				x8+9mt1cmfeDZLM0t3qu7OKTEtuQvvdTGNMvdnWaA4ZWJIEiDabmMKOVodBSPx/Jwh7K4cO/au5V
				V4kzSWOxPlCsubm7itsNaqhLctd8HNs7dss1B5tUkWrSTPPoB7nFcoTHTClsDrX+aYIBMP/Wdv7M
				kXorNiU+PX/lIGJcL0GVvLTqk5jqV+I6fjFieMFgbHPbYsoSWarAxhGEm3PBMYXWLf3VzXlgXwEx
				2WN/aCalvi796yXeFNykcPxL7ry51piPdxzZnxJto5ASpnlUb46INwoljOlzXTqCeRmr/c3Rgiio
				tEyZg3OwD1FScSbFY5s6jC0YjHBuW0FZIk2VATOCiXPOXlBoaU0//ElhlH/jXDJ9kn+b1ChvDB7n
				UlufCOVNs1+IWtysr0LtnaCiOGmWnFsSB1d6RUg9Nae8zzAwVmO4y7lV5GQv69REjt4zi0idj3fq
				Orww4vwFfQXIE04Aa31De2pI52Leu68xedDrXfTJ+zx/+PtPqFR8K+iTo9qdhyF4asHLvoM36kKL
				Zu6y8o9Mw+i2Zs5Mvz+azdKMOdiTmniK2SicY7+kXswOnH6b7xHEnStTtNks48WNlZJRnxyYXi/e
				Y5h6r2csUvKYjlETKzWnta3+hYuMZS9OY3KEQ6v4H/e7WDNXUXnbjI7A3mycvq8G7QU2FsQqIA77
				z4RZzsEOu021tNIECxghw0pjfrcW3+yMhDQsTS3oEr58x031aH4q/iGwK34s593pGcfICtM18izh
				cqrw6PdFOBZgFdkEfjuJOKQ5iA0Lga7DWEedo82Kdm1aommnRkENyx1c160u82AivHVRsjHYxFyQ
				vv9jxYdl0NZF0ZgoOxlsHfeY3DPezoDQyihQw/JT63opzclPoLQuPoiIzoZVaYLLjdUMy+CsC6g3
				odHEzDqeoFHooSKxV/0uY8mGZUXWxVCdjDC5sY43HhAa8G/Em+mNCBwWX1inUHvFdR4A6xSjW5iO
				KmSk0RpFOiwvr66vAu3VCdHVxcE80ZH5iepVDYxiNCxPW11THXrCCdDqYmw8MXuM92ajwIblgNV1
				VqODiZ/bO74DQMcSDctaVRdDkyJNjeX8I6BLCDSK4bA8pLqmyvQ4lUegnga9AuCxhsOy8NQF06fM
				JgK2c3xQq0OkP9b/KxOmLrJK5TwNIxJBm/ZRFLzyl9Q1adXdU/28c8IHWm2kG2uUKytGXZBiZXKi
				YDfKB7WaCHqsp1YmQ11k3crZdHCPP4ieAdGxarIyAOqiq1e4JgsGQ3x2OjmIOdboVVY9XTANyzQT
				xNNxKLopJpdVbjvdDnrJZidkIggubKsmE3m4VEIFzkF9KQ8ycQ2JbfIBmpaSSyY2TV4Xf3WrVnxC
				T8vYupP9zAOaObHTqUQauyaTD3/lG8E/nzxYH2wptUi6uExuWik1I908e7MWdBr1F7qgk9ezYPML
				bNdSmTl5ndgG3eqw8KinxFAEt2LyuviqfedjohclaNnJOIuJ3nNNpw8WZCaLyT93M3zzrqYQT1QL
				T74nT6vfAU+npCWzzZP3C0/V3iua0FcktO5kZ+eA55z4dEKi1q7J9MdPee1ApgWFYD67J9M3ffmn
				hUxDBe2WPjlEGajPS5yekAqmNk3eH39Fq1d8Al/JkHvcyZ3SjO6anGBzugxGyXeLJz/meKLuVJJt
				nVO540tW8ELKR+KF45f4aQ5XOX4nqm0mTVzyJfUj3DRpWYe3/r7XbKbCcjuwbF2R7ULv4ydb0+W4
				J0pqkkbFUxk46fV7d5nbmH6ZD+VyO5b3DFQmbbSBmERcKCinpKHHkiPyujdZbqmXEysUe4DI6XnE
				4CKHOORK+ng2dXT/Wxiylv4lcKyW8f4XG3OhKDG4cTpyeIeqWTe76K/N+mVuxaE2Df9rifYUT7/G
				D+eKsr6KNVMfTjxXSSKaiWEsazUbYnq44zID1D9QeIfU0Tucmg76mnmNRbhx90eOKsL5RocTxNVR
				uA8zh3OlU8pWnRyOFuHvi8NJJoRMkAocjvWink7f0mItt7cbLgSMawTLMDehq8+fw7mNuNhwJhdr
				uz3JMkeFAyGCtovjecvsc3QwXvE3x4+FVcAMyeFluAp4Oau2IcONMDkfVcUYDjCLS5le/8rhYwEK
				K5EzPSgt/BeO3yoWdb7mJH5REnjHSEMOFhdObIAsJr2rtuo5oYUTiDdDDMvs/ypeEZWnNZJgHxSN
				HC9WuLDCrzbjdaHHP7cSGnVR4QwuyzYi1csUbgNYs5IpKVz73ERSjzON9JYIjxnHWlOOpznhCmXI
				4MnhbsIJp5aqPC4TjoGwMsaig5dkHZFNiA6pMG/NlMV1hAuLrVC1JkY4hPKGhicPlmuLCKcBkIpk
				2Al2jAR5lPe3MSHcnVxY8SRDg3DmC1Mh97rB7Y+aKbDUcySH8MGVg02t3Gs+5Rc58H+LeHBlEmCw
				5HDv4MRSj2LScW+OdbY/mawvHFwIIKlEfr1g90e9tbdCG1zVrZfa8r9qcC6GMhQKoMGd6EVo76Tb
				JKeqPyVcckr959+lcRUMTsGqyypJuV5wGd/q07xywXGzGISCl+qApkQssrSFfrdBWlhlXUgITcHV
				UReddgsUXO2LC5kkujEh6RX2rH5Xh3jQJLhJSq33cnCP4M6qNcXW60Gvn+eNBmK+kwwEgmsb3HTu
				VnlRjZUeODOYrG1L916LLzH5rIXGIOtr3yKJIhq4FkCZVvi1pfYXLbZwDJwR9NVKpH5d4Ea8lSUC
				ZYE7YZHKLrzIey8ZOAWuDbg0i60nEzgGC5EnIpLA1dpZqSz/JwLnbigooQAI3IkXqcdp1NqlhKIO
				uDpgSmsPB5CkyvNVfRyuhTQvC7hA15GSdSieGco0+rMoan8JOIEYNoLEFwi4cIKXVKxrgIJI0GyL
				D8WmGODAZqeKlGQwwZZGT8cWLPiT0Tr6kMsAIEqCMP2wxlnCy4Te3uxgBRAJwCFeyWNJBgD3Mu18
				a2otZfjfhssbJIzslRATz1PCx7cmyX8TjBBC/OMD+8cZsGo8Qq72b3b3+3LUhv5NVsimlc2/cX0A
				4i8I/Jst+Ir2/S36iDsaVYYENdgW+9vnhCGuUn9bdEZIjvgoWJRbo9GPyMU3nL9ZUjT8h6XyN8mI
				GcZ6/I2MKyJogMHfLBkmYPB+ix5c0eguregHzNxvnwX4y7Diz7Xf6u8Z201lC22TovWbtPG4U3uO
				K9Rv5RKNRS39hvwTSWDvoN+2zrFpl0jS81t52g2NBrFJBMVlfvsFOm91J/sp1kvzSCKBUlZodEdC
				fMLx2yTVSx8YRPzWHM6NseZrml2fj6tnLQr8dnmw18H3bUjggkbD/CaC6vK+/RKUblcn3/RIyTEm
				PvoSCzT6TTXFB54fjxnkw4ylFLVvcUIQLLvb7XMw5o5SGDD2zbiZM/Zg37aG9zMaikDwPCsMX9+M
				FD82hJYUWN9wMTxERU6c1VyfUfTVgUXAMoj6ZiblWF9gcDR9A1vfEGBgcUb6JgOzsUIIVs1NQ/YQ
				91/P6I7twOgkKfh883LtWAUZdtr5BiqKf+ZQOfQsz+ht4zs5OknOH2XczKN7SBPyrXBzM55RiH9r
				fCuDxwxIx6DuxLdSf8wgRhsqq7Qz+qGyHV6XqD/wzciY7RCiiv/wvZkyd3Y4VDxTpzM6Hs9uFz2k
				g+7NoByx8+kG/4p7M1GJHSNK2J22N9MAus7XAYJFezOko+tGRGWiDzmjE+Wr03U9I4G9zZJfgBX1
				sbHrTQCklAiDDq4YnNH5KvW76A6qqd5mtRog093YAfUmSNekUBSfVKY3tiPIGPvoKyK9ufkgZonW
				OrKO6sLDCONKB71xHQwJuSp/bc8bV7ZbOLMvFvU1o8e5x9bZV9C8xaeHIVW5MhvzZnqJI6vL4rPl
				zYCgGbtO1D8pb6a7ZoxxigQZaUbXCC4upKW+IW+GJC7yy6bhcbwZjUaxZhXZhfFm+I7iJj2ik+LN
				IHMs8x+fsr8NeuIIT7qxWuGNfHng5rx7ZMIbI6s6GFaDt84SwYpV30RdHCYsP/rz4iRp/oG3aPOh
				uTMBb0qKzOUsffzdyPgfi6X1u5VCpXTlXLrtSOAs8255pEhL2lCYhOllaIOQKl/h319M7sbMKMFx
				MdSdvMs7cixJdvVaZ9wyct8KgGmI3yb8US1cDka7ldVB9zpdh29axpsox9mxG8sahOeM/mI3W8f8
				/cFuNF8Ywbl/3dJnOvAUNAdz0sCBmbYsw961bvY1SZnwQRXrpqBcdEIM5CavLUWPIgVRj3bk2ykF
				fJPUjQIFkQXrZ1E3R6wZmxbvrUDdKu3IZx7KgFA37pfhzVo/lfF8hDud0w0DM1T3CQyoj07cLvbI
				SzfRicEBLDmPs2wO9j/ZRLqZFc1c/Ve3Ywez9Ri6LUTn+BZ0YxkuMsUZ6BbMlpmk1HsVHzYh2M6N
				TJlrn5wb4yEckw1xbnGbzNXO/Ty0aLKomRtDYg7fYm4s8iqmnGFuwQCZyUqlH5I5Jxe5cqN85/KW
				ciM01GGuI8otXBlzyLmfhxZMBjVyY9jM0UvIjXX4wZTTFi8oMYeYyzkZfJN5bdwWJnL4lnFTkRMw
				JI1xI+yFkUwquUpYJvQ6cRt75/oXcVM0TF+wJMSNPArGirmdN8c3mdfCbaEyRy8JN9Wh80JQEW6E
				8hfJSc2tAZHJvQduk8dcvAXcBMlnF5sEuBHnvRg2F/dk+CfzuW9bOIevHQqRQvFspvi2GMPLEosy
				JLV0goh5G6UvF1fxNsLAvuUe4W3hUJfDzqXvrI84CcK6jW0y7690G5uh2NJO0W3xGpclhjoMsmQC
				qHEbocKoWaFAvzuuF9xmkdyyaqviEtZty0abuYDbNgOQ2WHKtlWBLMsoY9vOu1oABkwKI59phE7b
				Srzz/oq2uTliIW+rkCsXz4Lx324P96vOzb3NuhyVXSVRb2Nie6Xcr9LR29IKWbQTqqG0W2ya3m16
				MPcPVrwzbmLeVtyMlYnoloTBQiit+zl3p5zs8A20eRSystR+ywyskDg2K1j22+puV5U8J4Ifhb0e
				/o2AEX4A//hZWZPfwtUba9Kqow/gg2QizQoX/LbylhlB9HKiCcDpp72UPjD8sGQSZFhpL4LP22ls
				E8RZIVM1V/WOI6o+CuVxVkoaZ4TH7uhOiJXBc4Ip18kTKyyK52Ilz4dz2sszLZnj5KpsqWxmDRhV
				HkKoPuEP3ZxZh/ap5idX5FY50UErBN7kOuTQcc7PDaPKSXvTsRNiwvOrkEQVPcWiRRWL6gMMnEyx
				JM1F0yyllmcvrFjtRBs9quxJ2V+ofKI58TSic+WRj4c7/FyJSKlhTHfiT6UqFPxw7KbbElajOWMo
				EOQr6asRqVuogKnsy6wBJ+wPxJLmVFvjIvK5dOswII0BmYCq7ZUqIno5SyoZGZWZ0wvv3kvsSIAH
				ilO6FKTyw8uOJNGNXarA4jSGnN6GZ1Xt/WKIykNmpFtPtbRf4Bqd82LKkcr8jDVK9Qg+ZX1orBqB
				B4xud32S2lKUH+EH3SUSTyl56ypulM535gpwUCIdvCaMvG9jLlFJGEIpIryU/7+d2yfnuSRCAw34
				h9l14sPdB5X0wkkLzM5IGzVSkZpUqQDlLDjGCRJtI2N4hWf7sIoRA64P1SL0xQr2EHZE/SwlT9JE
				+0grv0VOEgVz2chpA0RxSlqT6uFyL70k3eXuKJMwDufyRoSc4pQDo0rWjRUhAOe4wOmlUnnYHcmQ
				dp3s5wBl0JScOd6Gx4K8G/Rxcs8eHSpXju9tXSNf2Ei8CGqI2GThmRBshRIkSDLviqJlDEPM5M9A
				2AsYUi9xjgIDjEdcnALloVIn90YuZkAYdwGt0ubW/4ckX32XPE7jhMjOtasC5kv27Rk5A2FczQn2
				ZZLZn3tJv3F62kesXZdHQEfDCxV+8u/a+Fkp/sXDy4dKkwQcP1P4nIWDbScBcENFhyWMbRTFwfhY
				tkOn//CVGcSRfFXJMMlh0mQemAIhMLo4lqYzCb0kGS4FmqG2Ln9LBrPu3lonnnsg0ajECBBRHwy6
				U0EMiV2JqRHPFEZMjFD5Eo97x1VuJEGYxHA1v/dDO9bbMYbKhvaXI2rsK8XNEYw30sAbKmEmIO0c
				sljKcdGUTD0jkXrqk4RD5cnTS2nEN4J5UExtPOTslvI882ZuQLtp89ZiINh7ndsHYnnlaug+/TT8
				gYMOlDJvvHiZz1lfPs60vok8Dt928lCIH+3dzw9s+LuUuWmMb6qYeZyIz2pQbtos2rTofy9iOxFE
				Xt+kRN9POO8TeMiYiEUk7m6lPil02/jquez81vL2GvykO0Z7jrkvjsjPGgqtyl4vDvvmot4uZDOd
				M41UMMrbG2wHrMXL1PBX580fzGcxQvo2TOg8yZLFrpMoUNtK5kS8bRP+1zAg03uZ24O05SUea4Fh
				VByRrgAKncrWKQ7dol/pVzITUVNjz0bxDmNUEZ7eGo8s4nr+TrwOznlgrxMzIotCAZzFX7Dnl+N0
				aeJ3MCZLFGyA16ScX49mGY4Ku2i1ZrzYhyFmS6UJXulVaOH5rRzXcRJjnokNbl1fcRSh7DGJ+fp4
				i+MZVh9ZsznDpXPXm2cUHOMNd3GD53rrKW9z8ZGChnDm3uLOkygHQfSUeGsxbQUSujwhmi/dbLAD
				n5swzjlFbCsWjGxRIJPDnNKIk5qVEjfqrGyqC2WRknfzTFvfp7rl87VgClVZpjsxM6vdok+yLkFM
				edmJG21aoUwWm1+Hwq7LOZthu6UcrcRHUCxwaUOd4Aj3JwXWMeq2+DPxZbZZq91SqlWbU5akxNqJ
				LeKgUBjTQxw1YSEtlJR9WzE+lWTKV1GmQ3Wi2VTazxkZfiHlxVqUpEriioTzc2lQRGhGCt+IU40c
				GOtM6i9GhVevbVF0mK9Qo4DMR9OMqVwvs4BiBLM/PaT8DbUa3d3xbBZoPjyTti30U1TzeVZNA+Z8
				CgDPjubAwu3zblEADuYlgbp04B8z/lxKw5yfZSouisIHLg/xgBSpckKBV12UvA+dkCXHXvbiqzzN
				B7vZ9cksOErTUY8yjLpNvVUfPv9bPtoYK47cqT7zJtauICKqCRORfDbokOI5lPpXaqKUxDBWHyRp
				t2rclTyxDjlc1AGSlKMY90mejDpe41TofnQImWQ6Sl5PjIR9SEjLXcxjJYELEhtDDQzZvCY9D2tK
				9kNKan4GjpUCmNjsBGbgSCbj5IOTCNo+aXmZpyZWCkix2gA4gCUZjlIrCyNsH1LSCv5UtwCgKLd5
				1eyXkzP0R6i+cDdsUjvI7nlFLZZOIOJM6A54dwkowxoYuLb0zfI5SqRkG0qAy/wRRAsjlFK3UrDp
				TsVacPF/RuPx84aydfA6nIn6/ogSUCoFcxJRfZK4NmGT2SGot26hbKB7nQQy3D7+6JRrsZmPmAna
				KaivLrJfZ7iuuMOpZcBx84aK74hXKEBCE50/22mjj3uDuUAHLy/B6WDs1Et2h7LLyKIoj4n0flnz
				TFznHgdxn02AuNlDupcGSMIbfIUwbzmzlQtnUDN3cD49iDn5aqVIgW7J0pIRudeivcHsMyquc/eL
				lQhSPGZeaPW/v4yO1agYYre9e4MHIhTtGXSax96C+nO0ACriCUFH8ISVbuL8BApipe75dsLcIQai
				w7+BQoGRb3nRctN1br60+RdmaAJ4Ginza5CH3WU4nJo8noK8cGI6/dN/9l5UjQ+NyIOY2vkyTN7N
				EV+Vj8Drljyz8Yeaa9I2npPqcx7MMBF15ZFXKv80JpQiZcrcW/0KjDbkQsOykmIpDLqJJvC8mG7b
				UlPNS0dDvlxen3CC2VkPxtbcjVcT4IBJjJrUFnvKy/NQE50Q3cbZxAoHGbXIyLfglTPe0xVGSg1n
				qrd/AidDlz/3zUHRUT7Sm7lc/J03W/fhog59DwuRwn+34NBrEjGuUeDlgCbtjN+8ravf+Ka3yi3a
				3slZgSzPBPiz7BofAx3eLQMdhKq5wuGS1mEN/oA1I3R/fjQjb42oeEu3sls0UWCME3w3XV0q+CT0
				yULFsN9Nae5Uvxmdn9/7Zrvgaa6h4MOoNgUsHw5eJo0QpXTT4c1r9xPB+9TsbMuUlGnzPGvKD28H
				TmJ2DV4Fjb4dvH2NF6Fyu2/T6FjDTwx0q4CDYQpfRLsfoStctkE7/jIsN0Qm8Nl9oCMSuDmcds8g
				/X7AwBRk/3UA6TtRVjtiNdmGfUiWUrsidEb1ceeddr8Uve83v53UO8B91zgzn/ddj1Ikd0jBh610
				1Fk/HLZMCFUJ47bDm9b6B4LXqPG4fwL5qPvGa+8PL6dHSLYB3gStPQ68ZqYxneSb6jr952/2pdxC
				bUwOd0UeaLzJBmECqsITyS3wjqqMcHhVGnkbeHva+tv+9JDBaiTW7h++7Ig87xO8F00/FvBKh5Z4
				qG/m9fNVv/mew799s66JhCpkUiISfymiEj4qHylGkUIIP6vJCAb3SMfmfWLepnmA37V5iAhJvihI
				/oyCX6URtIG7R/W1oPyuUqNv993+zDzeNzsqfl4tBR+2bk9n/XDYMiGMIIzbDm9a6x8IXqPGY2+m
				yy4uZrdWfvi68AGzb/BeaPrRwSuXWsJBvpmv3+fZxFhK4At2DhNx5geZguHO8lz0HjxDD19Cb5cE
				n7nOYu/T0SIvuhcyf2xFrhN2b3C4ahqkg18WtUREfTuvH6D63fcMvu27dlsc2qgHH2brZtxGOFCZ
				OK4Og42GN187TwfvW7PHxsQLuCqt1qkffm9v2NgkeHPaeSp4H04zdsRvpvT+od80lLlF2zs5YY03
				e+Avr9D0hxfeLwODeHN1tXBIax2SwG8cGrOyOq/zva/1TFpXkQDD3aPow3mcZttWaf0hMLObfFr/
				s143LWVHB6lm+VrJFKVH1MO1+jC1t5oGdSZsSg08SPeWcbE8nBJPd5jBT6ah1CEwesDmsdGwz5Z4
				NPfAGeX4Md0o3psbCS8dI8V45C4U9+N1v3j9bhbtx+Vy8frdLO7HZbbx+v96sfL9eKEar8+BCzB8
				nkfu3t3682z3r7c5469FrmsQpoMYYmvIz6Tue2nasL3mcqES4V7+BiyTfhadmMbaVxxE/uyqTLr/
				c0eu3mkcgBEQ75/7fvjZJL6RmmCwr9shSdPUs1XdLiA/t+eaj/nc3dWOeGaEM+XVm+dBEKG8rfkM
				fcn8WHB416rXGIfsUW0dgQmkQuEcfLeqyd0k0t19JK0Pzy/7R9vx3P3CL/Ncx9cuI/b0mgw7fQaN
				rASYms+nl88zxcUmP5d6WcULll97HPlzv37mrYa/cCSR7gLH0r57zit3HfWewb0StD0fei2Inw36
				HmF38Lk3hCJ8Kz+Xu0DkNZkPrlwTHrkD9S6az+OeJxdM/HPKF2icw8jaRp/BvARcWlefq9DlHtYz
				e/f86Gdu3P3bMyP9IC+Rpi4kFOEK45J9g3KIu/QhDte9XVHof0O+Wi2eFb4sIAT29bnjBcyljdvb
				XB6rotzlb7Hl0k+pE9NYa8VBjM+Oygk3eu7o6jWNB5wB8Xr+2XIRTrhABCgxAtL4cXS9uNLWdHw8
				89pdfY1n+nf6Pc+E3uvTM0N6Nhodeh5aeUZf6WdgLonDA9leP3d89UbgQ916jF98/vCMFC12CWj4
				BhAHvPGaXLkPSGh1HA+sj9gu7dEbJUlr9sPItj2GF3p8Zu1xr09v9vfjmti94uDYenCx8/o9bV/b
				pFT9Hs+vDS6WXoRoyPOIe/zGgvrgQQWA9lR7TnP10NZIEW1rnD6l57TzCbVGSs7RxVngbZChv6bm
				+Roz/Q0KsFN4+ADnwn5UaZ5Py+qwOtVp7NYhPSrn816pGLorfTVuh28cdJYbxn6kN03k2tVWLrq7
				GsjmWkk1A9HqKW0XpAgAgMRGY67PTAyA6Q0glZAApDsec1oMqWzTW0CaMEiyozGnx1TKkS6DklEQ
				hri7MbdQJacg6Rp4mZAkCLsbc2tVVcvpHWARSUmIux9zSxVZTdN1wBJxSZB2O+YWKmQKn64DlhGm
				kHYz5tYqpAonvQMvE5IE4a721VzmcXoHvEBCEtLujzkGmBv8S2axrg2z3DZjvqw6OUhp3Ui5MMmK
				tRvz9eo6S9K6kXJpemltxny1upxJmjZSWlKyYu3HfLly7iCl6QLFkpKW3mJZzKcWSuvEiktJVqx9
				zI19fhEo/cUG94Qzz5mOWWCBZyVpd9PVbx5bgLflHLNEgg9HxW4A6aBceJsaLElxdAwIrIs8tb6t
				XsObGKyfK4Ipd87G62XCPee4DfQ5oKc+d2MO+izOZeQ5ue1ZpbvCa/9VjVfaj08xvMM0CmOU+PqU
				b+1HKccd4dDOZwRu3I9eKKin349HE7uFqbSpqwUmxoPTsXwRDMqhLIiRNsOxJKkctzTK8iyDL9v9
				oNo1BusddGeGveqek92GyaZRCcxk+xGtAxO5KWbsSJNWh+iuE+YNYlTlJsnFQdPEKgLPtS44ny90
				6fuyw0m4TVQvlYZun3N8d0KH8Myz0uFR42IBEvmZ6L5fhu0aptjEIRQF/ojqvNLQ9znnbbCsDaY+
				V1ONVY6PeoSMM7Wfue7DfcY7KizUxIaO0CdP40vVZ64b+xDP7Hc7eM9fkem+Icrj88flgewrkXww
				ia/QHk/+q2ML6eeaC/SM9s2FlXlVa1tN5pCYvXBCPSe6zZdlu4YVmziEAoG1yXpAWu5+1TUiBlcw
				bxzk/4pC1zAxHp+7uNyRP/OrTvITbG6C9DmBm0NejvXsEKJ4m8+tF2MZOX4/z4D51LG2cQI8el+s
				nqfuQWWTV/ss4k7aQjGJUUITz653ACDPx1CFjcl2hAb8yvp5hMF6dijqokMfN49/sEKDHti/ACN7
				6b6yAwZAjobtkcz4g+wP9zfHMYnvHLft1clnFVbQTuSZxM+TDL+38QrKymRYKnTfW9aQ0ytd21sP
				Yr2+8/xr9tOWesznXdJb4f3T+DjnzrO/yDsgcPAL4E+0gK5k1yOJqSpUsNHRE7ifeH9nL33f3jKS
				Kt/4+7OsmaR33DEPt9G8v0b+x8hxO5d3/r8mfH8d9vbMzLvSs4dtU/6F1TbywED/e9YQNeiHmqBn
				WIKG335R0ob/UJFR2JpsP1CHsXWaOkwArh3563wtPDwOXIIBTLxrH9Vxv67HrCmlqXmfMfrwDiHe
				0HhRcn+f961FpffuHnHY7UZFd0yZyVafBvQvwKG2UGmqCXelSn/g4TZPeQ1wBQEuNzR2ixUT8irE
				yOd9++IILgfsAB3XK2WsRgk6G7c7m4SXajRubvd61zU1vxTL3U3e9fOOh67A4U3ctY7qvL/Sa+y0
				0NW8j1k95BaEjTuSYdd+cRXbD/02r2t3ePX2Q39Q69o7uUyxfDy08Ouuit2uPN98l4ujyIBh2v0A
				IH8wsGjVXYWX8OZSz0+ih8FLEgAZsVEBvxvspEjXitD27rv3YnA5xAbqvF4pYzVK0Nq4/d0lcCmj
				cXO737usqPmFVPZu+qyffzR0xQRn8q51UOf7lRxjpZSmxvvs6uM3CHhLg4uU/H3ct68quZdbhGK3
				Nxa5I0VGdn0e1nsBgliiIoqP+9hpd43t1s283hTeGQHAubqZthl8BYIxedft1K4PWqRRzeU6aUJQ
				jMvErerjHNdppRP3vo/oSLgqrpO6VrnZY1Y8doU6gttzV2qxlOcozvfrZwvvoz2jPVdSI6l/vv6y
				1B1XJLFwY389lwFmpJ9bLaqYP+f3bswYgXJZG6HhmYh7xLlxqREuEfyfD8PMxp/rvHbLbvAW9/dq
				k7EFM15nlTOcALCub0ZvBF2BYVxvZOYIZ0bTaeXLl/y1YI0xGBsLXcrJodCGReP/HYsbKc2WxNWS
				a6yxuRL3loeX4atuaJJSAYnuMhEJ7ra/XGePr/onsA4jRhs9kfbeReaVsDObcBhpBCMKAgJVRDjY
				68BgZH0vvyHoiUjMa2rxUzEGerNle8rN4PF3AB04ZSQeM8fvn613krdzAS1trtVO795CsGwWWsNt
				TyT5yfgzXRVKW9cQKxlYcY1OJ1cXdGz2+L6ad2fKUCdb9uoUQl0VvBGYROHihFN/TORTL5IuRuM0
				3o49cmTiPwTP112vbqbt8GtW/7GbS2scaMlRk3LH3Siih9m9PIWfoCJp6feO5+1CCd5QrtIflJjh
				hjhfnMkzqbX0Ic52W3kNl7n6J5G2WDl/424Y4vCxlafAIkb0HClkTy+fbSJufrlOSQ0LtC0AhrBX
				DJAldWR3cjvCs9PPJ1sAUgBNAKQv6ohKo0BTCcpr2pnKcAsCs2VCq8O5nJi6hnGYoTAyC0VIyE0y
				EhRhWLiRQaBCOaaEVEgQCJlMgoQEgSA3qBpKgkBxaoQEgZHFSENIv2xxUdymhArlnuOsAAShC0/M
				Y1bMoHmhUtPiXAjd/Jog8CvOmrcTJ82HJmZEll7itgjEyxFnoHk9dJQmDGdYZi5uOIszVNyc2owU
				N1sLi5tRJFLcxM0qFYcohEimUhAK7Zy92IXEPuxkr0zKDMrcMQbG0SqZ0ZnOtZ2L6FwQOESIzp8q
				IdrMKpX1rlz7OjfOI0LnYt3cujnDugjlh84QOmvWnOacOUfCLHNGzAYBelJbDZw2au7kblKjpRI1
				CIROvka7Q4sU/qlzgYgeqpqbmhN2oRenUTG9tWmoMH1qaVFJJ5HdlF5VKYnSD+mBgvSLXUtDQ9Me
				pp1t59rn2jmCO7wiinXaDliC2Znk75OPlHR4haBFNke/sdM6Sslog3OsFRAsZDJqcA4P+n8RM4FR
				1AaEEEhZ/Po7noxAag3LcQWN+EsgztmkDXb4aSrNZCtg+QF6x5gMR+t17oS/7W/9Vk8RLsL197Es
				K2gUUpjMUc4urGpajnM6VOoY1Ew7T6hyRr4IOzkXtVKnSRsIxjK4FMeW3yb4VTd3BYxM2jDd+y1/
				z8I+3b86LhPwTHQHb/lJGHh0++r4NMwzz33c8lfrRH85UN81WMeeapdzYstfandWQfvs/Za/eQ3+
				38WaygKgQn8f5ijob8mWHwO2/C2Ma8u5x1F8htFvuU9b/p6utWrT0NwdaUG2C2wsjNhSvdQYEXpH
				SjSSdvYYseXXF4ZSGQf0b/n5qIo6iGnztvwaqqLUbI7dcI5+y+8n3gos5wOdopeO2tOWP0IVAiZf
				nW/5Ix5FAAD3GgC/J1N+yx/8J3oTyDFt+WMwIcD5tr7l53gTdcJeDZ5ES0Jv29FnRDQWoXuRP65W
				BsVdl87iUXxwjjR0S0UM01gAT70YqyEC9k6nIt2lA+xM7RjLUwKManPk3UPsok14m/IxxssgKM3m
				yGxCLELriDYFY8zPIMibzRHeB4J+VDYX4KbERkxqYPS04bv0EHYvZfjbw+peH/kwt8Lku2sxOYGu
				TxIPmmfSkR3zLYrpn3+yERAic/a/5nBh/E8h7SZSwA6Xjp7h1+YyfmrNWd+qkbmq8PNHa04r4G8f
				8BWs5iQFfHehnc+91Vy3gE85pfY7NWeFDiNLqiaZ6/e1C1y+cdf7UFFcYVbXeyjYCLxuMPZYqI9a
				BHOXum8pOnbdt0jd8xV9xfOn7pFbI4n2F5ZfLTYHHM0V9vbka/Ghuo+9PXTQtvecpKX+X33meNAc
				oX5qkfMauGV+GYlBjaEomg3rI9mLy9sxDlE3c6M5+Mf+89Wn4hFaH6ombEZk8fp4uOCWpTnWeD3O
				yZMU0XF3LDrRYT0fyBAZD8qWgHXzOKyfVMPUoJzD+mE2efPVL1bQ3MVeR7TyKiXt868fmebWh0HP
				z9B7/sN6M4aGgIZLxUycTsnZbOvWal36QXOB2bdSDyv89sbSCdM+AWd6dvHt2ks1oJFpzQk5eo9w
				8A4d7UQDvOY0C3r3cLjz5FVBjR6bU3bnjcTLC+U1tDIXZnMrr3mnrzzetYqzOfA1vx0IHH/Zp9Qh
				RsyWirJikWVaF3AJcQFp3fTmqfCrM3f9+O1voQU+cDArpFaNXrs1x6h9beLXbWJxQZgWUHchacyu
				uxSk4JzOVukhFHhxyKkVWbVV5/e9l2DAOE6jpWuzdmxbvuAomh1mg3mZ5jFxGZfR9ZiZeVwXK4K3
				frbznQXQDDC0JYGy7+LtoGVWBNxG9iFFdIuNiWJDv/F0+sT6M/sbE+OFRBWtqCFkNqUOkNJoOQdf
				9rHbdQCpmJxzL+yMOkZTgIhT9Dh3/C/NfLqwc+ixLPxuLxS9APo2cSIYcGkqOSSiRfTDTIIhJtlC
				Mm3j0e9/bwITJAITAiAC4nEbSJlGGlTlqj2sBAV6FQlRwa85Wh1KTkQcFXmxYloGoSSzMETTb3ek
				cjA7iiYs6WnpuA2khFkaVMhFf9hYGG4h8hjp4XPEvBMCt1CIozov92fKIOY3wpCR/zFH2ochJ0Ee
				o+GF/kwZZPxGGCLqP+ZI9GEYFpLlUQVet6dlCMqrLGLEefAm2odhJ6IQ1XjRHlYWzE5EEpXwCntY
				0YPZiehRBS/bw8oEsxNRo5J5BXtYCSI9ioSm/8GbqCSUnEhEjBw+izxuA7nvMhE0vGxPG0IMv5GG
				qOrtmTVCOD2KhKjwB2+iWig5kZAYMXyWGLeBnGaXiaDxuj1tCGF+Iw2RaG53WAkqvQpDFAq3O6wE
				kV6FIdJotzusBAm9CkN0xe0OK0EqvQpDZP12h5Ug06swRKO53WElqPQqDFEVbndYCSK9CkMUtNsd
				VoKEXoUhouJ2h5UgBXoVhmj67Q4rQaZXYYhEc7vDSlDpVRiiULjdYSWI9CoMkard7rASJPQqDNEV
				tzusBIn0KgyR9dsdVoJMr8IQjeZ2h5Wg0qswRFW4PbMGw+lRJDSFefAmpA4lJ6IIiz29Ca0OJbfL
				Y7TwOUZuAynTiGMqIwkQHCCggAQQOEhgwMEBBiQTNZyOcE6E86EhhoYQg2W8XIQYUokQIyJEFeEh
				hkMYhQIDhwZZUCjXAgPZVlFYTEgonHE++HwIjPOM8wrnOYY4z4jzDBk9bmCb8+/k5xB8qQfaZD1K
				OC7OaxlNHYZbVB7WeLHCvCGMMVFkYYlc4sW8C0Fp//+z/nnS4oRXPCl+YuwintQ3j/feWu74gnXf
				22xvc8ji+YTtkR82zgJnZpPZYzSabSRsErYtrFMIP/sFXoI8Aq0gP4w107YhMIxBGIIUeZqzLozb
				RCYx0eThmGgEkeJEFBFDLvnvj+tgejESEzGKed1pGwLDtCBaCI3SeJqzLozbRS5x0eXhmGgEja42
				UxMvLPdyy2VsaS1haOHIRiLzmGt+2zOdMGzXSkM0qOE0Z11YMFRiIYIjAiPCa1GMy6CzE4uDoua1
				dFwGBXaUMa6Fz7JxGYQhG1mERPFaRtL7EBjfxUGFfHskvWT6XiK9JFzScEkIf4Sff+D5i/9+7t/+
				yy+XW+R23HFLPO7RPd2hW5/PR7c9wZ6w5+PxeO66s/ZhAoNXCZaajqqBF+2ZGxyCGbxgCY5ghdci
				j8ugsxOLg6LmtXRcBgV2QnFQ016LjMugYCcacVCivxaP20DKzJUGFXKJPawEBb2KhFQp/Jqj16Hk
				xOKozos10zII1VkYIivc7kjFYHYULazpaZFxG0iZQhpU5VKwh5Wg06tIyAp+zdHUoeSk4qjIixWm
				ZRCKszBE0253pJJgdhRFWNLTIo7bQMp0aVAhl+1hJWjoVSRUv+Yo1KHkhOKozou1aRmEklkYIitu
				d6TSgtlR9LCmpwPh4eHhDw/nY2eMj/Ex/jzP8zzP8zzP8zzPnz9//vz589+/f//+/ft3z549e/Y8
				z549ew5rcvhvfVw6mN7IyMSMpn2tTihDCPQoFUapdp+1kVKC0AsJEhFCoZJLLMm8fJDTszActNj5
				WDMtG0ovyCTEglaeFmflwuiJiEiISBqPiMViQUHvEvKIK+rb8njKCcNZRZaGXMkND1YYlgykN7ks
				Pr1ysWSijBD0pFgs5H9m/Pl8ZP55r/VauNb5mP8IP7Pvlw/l8vnEp7o+9oxt2zN1PePgmVHw0PNo
				MiPzzMUTxDMhHoknPOGJ8Iw8QZ7JM5+ZfeaeGc94RtPIo2lmNE1ntFd7+86004ZpmIZpzZly+s10
				m2lLmTZkpiFmKjFTTafp387btnbb4DbcftpqodO2bdu2bdu2bdu2bdu2bdu2D9X9hFcPN+nNIg6Z
				kcg8xu20agiB0YUg0RDRYVD0DFZnoWqQQHUSRA2hTgSpD4/CKPRBe+BJkyYDS5YMZCBDIBk+hrAx
				xFCbEEIYQgiGcDGEiSHMF8IXghfCZyFsFsJ0IUQXQggLYeFcCOPCFkJsshBkQbLwWFgIo4UQWgjh
				EnQJt4QwS/BImJEwEmIkTKgaTm5BHKOQB90J1cLJTcQxUtgjPBO6cN5/f/77b48dbNqyPe44jGP8
				ejrtSEcdh5kwCxNhzjGHF4vzhjDGNGlQlYd4JnRBgl6gBEWEKRT+z/0JBQUAECCA2Rvj8Kk4coDg
				wAAG2lhssQixCLExtthii0lsiymmmGKKLaZpsZg2LbZp27RffhFffPHFFwmZS8wl5nIJCYnghcML
				xwu/C8Mu3EUucokLGXGOTtKb53Fdb7MX3ujRi9n2vM225y0WC/nz2WeLxWJmtths0VlnYcJsYcbh
				LDiLzWax2WYyMjKLxWKxWCxids1Cs4WEIxS87s4aDuesIqGR5tccqRrKL8hDPOg8zWEXxs0TS1hk
				uTgmGiEobkQZMUbU/PfndTC9WjrRUWWu8XRC2xAYFoKEEIEKPM0NJ6OEjBKyjTIZJWSUEPdNNgnZ
				JGQxmSabhGwSEvvX/7YtH+kIR2LibUMajRAhQjAooWSSSbZJRCQikhCRPEQSQr6QX/KRSCR/+OXX
				P7Y9M9Z46lBLG0IInMARToRsIVvIFrKFTEImIZOQhSxkIQtZhFGEoFCEUDz0YQ/xYJszw/TMMIYu
				W64NIQSu3LjgImQxySbZJBPJRDKRLGQRkkkmWUgmmWQhOyP2S0TEWOFfcSsej4lHiMfiEWE9IkJx
				31ZYYYVibIUVCoWitiJYYYWCpq2Y7VmhUMSqiFVhh2WFbHnm8/F4FIoZxczMKBTTUSgUD6MIYRQK
				xShGMYpRjGIUoxjFKEYxilGMYhSjGMUoqqiiiiqqqKKKKqqooooqqqii7/u+79+/f//+/fv3Dw8P
				Dw8PDw8PDw8PDw8PDw8PDw8PDw9/eI+wqBQkrtk2oAcDHQSDoCGMG+sIFAAAAwhQmAJFJDAwABAg
				4ADCaL8AhnwnhjCFZ+jR9K9xxIdw8TeUwD+lchszlXW8T7LYOkAXI9LZulfLARNxYnjAdwwX8I1D
				0yMTlSLWAd1oRa31UHZ3oiKJEhVbhNApA/DA74SH4Eh4ABeFB+4CuRRbB3QvFcC2fDRsbNFYvBEY
				woKuYArLxadlHdCVM9I2rpiOcMVUlmBLakObyyrViVmMokcjqjwAorzTX4TJ1ig4eIzCElcoyFUo
				qeMvEm0doM86xYkWJZUCn2xcc+Y6QB+1iX4d0Lna5Po6oBNqU7QTwi8z4d94Sd4rKvG01Cggp0YF
				QmoUiParoSEUCc9ZvM+JoxKHf85QzxzD4jX9Ob/xOQmU6oSI8SnPGXJUR9mlcih8oDg8PBFRy3P+
				53Mezznx/fZcFqm0aqjUOWeoLwFgNzOCzlnl28MMze+cbOI+nc+5IZbnI8QXVY6PqxQfqBOffs4Q
				sjyObXy6cy4C59TAOU+w7tQU4xvjxhfjx3fGxZedExLrzk0xvvycUEx11s4J9DknWXPOalqcnPqg
				NoBRrQOognO2gOoAlYlC54SwmbPxnDDnOf+F56yi2uSqd+w97Rip4Jh2zhCfOTzPGV61iTznQ0gc
				mIJj+Tmhc+bsnxNak6bpjXrC2JOuenlOuZc4hAs2eZQGR5yTjVknCpU5Z0UuTl11qFwvCBkoVyxR
				23PKHrfufU6ZWJz8zilfu7rXOfvxcwZv58QrtckoFIfinFW00LGaHb5znpWj2XZO6FHn08d9Hl0x
				s4wZKVunv171m3ZC3keAqJUmCzpOV3wlxS/4meZ2QOAlPWnRORZ6MPNao/ojWFbRQfW3rHwI8qpS
				3XJg8TMaB2CGmD3mgX3PKOSymrn5tB6e5eBG+hpAmUY5RToQMiVUMyWLDoDE9w+mnk+TpDz99pzb
				JaoVHB6uBwv3gEU5sMOD0nEYbg6/kHuUC6ToIYo/aKV++9XlMauUsropacY1UegQ+TW3HGOAEFTl
				PaC6OlSODv+AmujL48HsHozDw4n+MCIcouMBYcJC4dM5AB0O7/7wojmEqMN2cPA0kgBN1NFhREXS
				gyn3/qGpaLYDcPHwwSS3/gHQftvBdDf4UIZ1gF4ZbI297sygfna+UDFca20d0O34i6sfmCd6SOEt
				dxCEXqQ2lB88BDCC4APqOwxBTrixqofi8rCRH6qog3VwMH0PaMCSn7KJVlOL/7wtme0QODp8MElc
				/wDU3XZgeh98EMI6oCvzeZOju7HfuQwIJ5SWkce8Tx3QCLMUfNDXAXoKptGVdUAXafTF0yKaVXCz
				9o+T2kRl2O0svdaEViH6nKvXnjrnF3tOwhBq5XMqB479koxlGReLGw5dwjmhCqB1Qlt1nVOOANpG
				CJ3GOefRcxLwhR3ZKZYpHbrRcyqDL+Ps6FQ45774nGPaOUOxcxK/fc3tw2KlgW7mnMrgY461scSd
				8wl8LKcCXfY5IQKFxT8n61fXVv1YjgTUBdYxl5eDHdMqONaqm8a156ye4nV5Tn/1nBXUYVSyzyC0
				qLqTY4qMyJQeLxo9Q7NQnHOjdJgSGapHVchINRaSRqH4SCGjimiMDMNSSR3LKBnq+ZydjHPKW41G
				NiHDHyNzQkwBLwvhOanFc1ZBh2lCDdGBzULxnHLJOX1uXrFgwnMqzufcdB3m6uvLIcOsCWET/eGH
				uuEH5eGHfaCDdKGX+aGHa+GH5bHjFx28PuezEbZfdc75f57z9I/PafpR51x20TnHW3jOzYeeM5zH
				2s37VvznA2O0d6ujfWY9sqesUhyecx4JW58rDzFyzgo1FLdzni4dM6Bn0HTnBPhMhHOvXGT8Zm1W
				p6qz5ImJVHnOHsSfE76A5zwsq3M6zumcrxV8zu+KnvO/gOc8ratzes/pnN8VfM5nip7z+4DPeTvr
				c7rO6ZzfFXTOc4qe87uAz3m6dmN7znYLOacZY85pzKFzKv5YC6TRsKUbu94r5FotdZ8cSm9IV/64
				NdJnjj7AqVGqaCG/2eJB7pQ/9Z4Lh7ZNuj6HHOOTlq8ZkNB1ABYEo5j2FRUJ2PEQEZKQ92BOvA2g
				OzuJi6gBdNLZFU0aQLe9Oz//5PGSTRi73r5UqMxGvYUlLuah6kf7ALCbr65jTyKcNdVXm4VVHswJ
				KgHo7C3iAiIAXd8iggYqaTWDnRPPIJ7AGnN+zi2EeD0aIvQ5QwgbiQkRwSRSJSKGcypNq1tiWUSE
				VnjU7OClmSVSfc0d60SUsAmACGe0n7MBBMdLF9pmRiuDfoTmPcleNMdzbjlhgxEYop8zvDSSkRzm
				jsw9MedzbsJOcm1EZj5JRz1nKHpO4vlmd8SbHFF1BKoQCLAS6DnB+TnDeScpyWfyuNXfOc9DhyUn
				fc7y/JxaNKHOuYFcyWVbE84qSjingriS7pOlLwlU9Jz4zZUcZx4j56yqzHK8FJPGnhMvnxXCFkrv
				N0Fn8545p0g+ZwtbImKVZKHn3KY6hJ3iPh5ThXOevmlKiFH+/8C1X9a+K+GKQ0lrRDjoUueEyusR
				PycrwBGkAh/xnA/8ixLoFWDnDCMuRIA6QFuzcyr3yuHJRvG+EnYN12rATI3OCZPP2U7IBjoU56yc
				U4Nv3hRbLs/HKmQSL6h0cueEZCJj4Akq4fipsk0sZIZzwqRztnB4sbGic1YAcPFh08lvWsQQ45wt
				5VfoqKTPYq1TK+eNh2K2sOzMEnXMdM7ZiB6stkxt5efMENQ5Q2CCiL7xkME5ptERUfQKaNJCUkNf
				MDFPxf2XpqLHXbjxwak3QR5oCc0ivfaiCSnu3jankuH/isG2z+UENLkYYQrHIOO8h4Ypashoyqgp
				YuCaM8kU6NSZkGcK2jkVUKzXHVPskGjmeFM8Am9qAlP0CZmUzxQtZJo22hQ1AkdMAZPAOT2OvJ3z
				vEv7Z9MQASFgz7sDkc7ZXZZ8TqIeMS5zdc5y0rBzbhuKv0zSOfvL8pxEsOZzSeesRkPjGArnLAxR
				PCfRs3q+Jp+zvSzpnMT+7i/LxQa/c4a1FjnnVsP8QQHTes5KkPv+DB2nXlj+HoHvnNtO+y+lREzn
				VNTaf0yrc+YYtJ0TF+5/0aZ3Q7HnfF4O4L56M3JLGn7OOUWp90MdxfvKwQdU2UQsYTZGbqvMJUiB
				wL9Qvg2onGLE0BJeUUWknVrk2S7IuEJAHRVcPY6mDmB9aSlW0VeFujf44z0scog0syfdzcx7+X4T
				k6LYE1joZZSdiFvAgNW3RLXlD5z5Rdf2VEv7VFJVdh8iGYqQwFloLMWgTKtUyryxwsv/X07DObdb
				g37UdUgUTY7ko+d8mvQ6tCBjqohW8uQ528U5K1TmyhSiHuc8x/ybcc6K8OFNTXnqnNs9lKMGY2RM
				yfKoh+UNRjy12+Ql47oZL0+fE1mds0K3OKZYGujcZpVIwENKQOBkmlHqrx1O5Dnr85y4W9o/baHa
				T0MgY6dPh8M6W3+EyWJQAj/n0ysYgtfOeZ7OyaAVIyt6QM6p9p1zExRM5Zw9ec4GrBhQARHG52xR
				wVhmyUMTRJNnzNbqP6OPo9JGDGfGvheH76H6K1v2wtLTSY6yeD08YHyMnHreEYVPP/kiDnevDIsc
				1bnmx/WVrlbRLtjXslMb34TK63YeUooeLfMORhRHkItEOjQWSNEC2ncBI8cTayQPSC5JoLIPNzaq
				WXL+yAeelLTHgg50XMVfGRTmwwimzwXkTKI5wqdIBkxwg/Vr5PLqtSHmGRo0ua3iMIcD4xdmkO1l
				hbcJzd+wNMGsn6zc5Zc0m9xw1AdyDtzbDVVSZinn+FavzxaOGTxtsKH5uaIhz+YGBoA5q3swq6rc
				9dnPJBGSi43NYSVp3ZkpndvB1KQKF5zwMT5Vo3zx5Zqh2e4lEy76jclgQq2paf17NEEzGqMZTfMo
				z74USLDiss8CkKymbbhJjholjCfEYoghL3MLDqKN9gt8IRW6NU2pxf+B1DzthR6mf69LygK0X1sH
				grfxIqlP7hMyZi//KFV2Sx10eB7Uqahwj9VcRFC2zzhx0uypD4272cmA1enDSsXGsMGH4x+/bRaX
				ZHmtNqA6BrazRVFVbF7oBgyLIu3SF/+qNbfWH8QTuF0DxAJg1ol8CHYPOrUkKo8DpXRFJX7snLIn
				EWjRw79BuBxiSReXq+j8iu27tJnnjCdLAvx+aU9qFEDqAKtZp0qDbpZvLkXbWztNAXXj34m82lTr
				g5xa+84Jx7+HdQE+uJdaCXyHz2op1zP3PfPxzynN3w8eyI0Op7PhuazYoA+E+yUFwvuxo+cxt/V2
				Pnxp8PoO4jJbCAFe/vFghjBf/jvjxfM6FF7vjhvH8hdsw+XR7bCgMzKVN3Emaq8iRBnOO634MOZp
				MWVLorXR3Ih+Qw4y0mki0pCvGuNaN9QougSsfXMHH97PHV8tcOvm3zFfPNeRa4UO/HDuwZlAzC7z
				hIuLTOjrgZgWtwC1SoY/rmhn/r7qqLkLH/RuwG2BCYcv/0DRfn/s8/PDBy947PClB9x47OAFBz++
				8OB/1PzMGr9mPlvDZaMWpOqkb8CeKRZoBZrSb4kbx43l6GpuJQlCkGv5LF3tqyhFwjcXYqDP2SOf
				mR87+kBgjy89vB87umMdSsymhb7eddFUjuOHHWa/ecMX0jn5a1Owvb0cgfvxowfu5kyvVvlx42+I
				Lx/LyKVCB0zFNSXyo5CkDtg4eMM+KSCh8KM/nOxxEukqA577vwJgAfB8ZVRKUAKQhlpD9DOszH8k
				hEL/ToDf6lbclo9ZpMeF5Dm+ojj9LRgA79GhdCfBr47zPkLtqvHtbLibwW8Ym7z+AXoZqnDaR+h0
				Jc+NvgA+JcFP7PFTbPKj5B2am+gYjMjgAViaWv5x3XTJlrVvZWhsHiptbn5UT5S/SHRzu77MQOSz
				v3Am88uIAOAURywPHepz+LPZ6hYGQ5nrt/zvDO1l15SDIfsHwB86mKtiYtuc7Dj9y/8uwzsLviED
				RleJSwxlJlx/+d81bT2LcSZMV+Qnbu+//O8yLK7gb0iwIDnm+pf/XUNEUQxt5Sc1nHBDbtVPCjDh
				htxN8xcXSp6XUH0A0RfreydyycoEaACz4bfgKtDwFykWO53/7uhV5IEJsJlwDJQBijeqOBGQmTQH
				mG5c5G1b5E5Z2P+fc/sD6gPkApwQTnGKFy9evHhxNatZzcIsjDCMMIwwjDCMMEwwHAwHw0E6SBdd
				dNFFFx1ogRZooQsdddRRRx11rbTSSimlkEIKKaSQMowOo8PoTHQm+kSf6BN9ok90U5va1K5dMpfM
				JXPJXDJXzCHmEHOIWYhZqIVaqIVaqIUwCqMwCkJBiIRIiIRIiIQqrbTSRqyNWBmxMmJlxMqIlRHr
				RIwTMU7EOMUpXrx48eLF1axmNQuzMHIYOYwcRg4jh4nDcTgOx3RMF1100UUXHWiBFmihCx111FFH
				HXWttNJKKaWQQgoppJAyDA6Dw+BMcCb4BJ/gE3yCT3BTm9rUrl2yS3bJLtklu2KH2CF2iC3EFmqh
				FmqhFmohjMIojIJQECIhEiIhEiKhSiuttFFtFKNKjCqjyqgKo1oTRZoocqL4FGWK4WIv8uIXdzGu
				1Wq4MAuzMAsTRMJUJMyIhJlIEAmHkHBD6AmhF0JHCF1FU9Es+qKiotDQMXSHTkIXoQvUlUqlEokS
				SmkpLOVSpJQoSZLDiRFOTHBiwkxMZ2I4E16JhJgYCtUGkuYuXDwSjuqKEo5JqrHAQNNO7hE5Qsgq
				SGiMpnrgSIJMEAolVEIldEmlpBWkFCKUIUIPERoitChCiSKUInQoAkWgCC22xWlxLUaLgUUWWcOa
				qZkwE2bCTJjDHOYwhw8vPHr06NFStBQtRUvRpGhRtKguqovqorrqqquuKlUJlUAJlEAJFKIQhSjE
				mBiXcSfuxJ24E3NiTsyJOcWpmimai3M9l8xVX/TFrz/Ih7BDtzBb2MJCSVggCQuUsLCEhZAwChFG
				jTCaCEISQahKiEqIJbQSihIKQdogPUglBLUoqERBHQrqKKhBQQ0NKhvEG0RpEIvFsjgsjsVgkabI
				KT41MjXhmh5mDrPD1MLQwnBhXpgYhYNQuELhEaJFiK4gmoJoBtELoiOIDkVr0S6aVFeho9BN6Ba6
				CF2gjipUoUoppZRSSimkkELGyBgZm4nNxGZiM7GZ2BN7Yk899dSuXbt27ZJe0kt6kB6kh+hCdCG6
				EF2ILtRCLdSoRjUKQkEoCAWhIERCJERSkpK00TbaRttoGy2jZbSMklEyyilOcYpTnOLFi9dcc83C
				LMzCLMzCCMMIwwjDwrAwHKSDdJAO0kG66KKLVrSihS50oQtd6KijjipUoUoppZRSSimkkEKGkCFk
				yEzITMhMyEzITMgT8pCrJcgxVFUKJM1dxtUIHcXVEkRiqioFkuYuMVyN0BG4WoJUjKpKgaS5S+Bq
				hA7iaglCIVRVCiTNXcrVCB3lagnCCFJVGzg06zEcjfCgvCoJIYpancDRxHpxNLIcUyuSwDgCUXWB
				UTShl5uRheNakQQGHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdxHMdx
				HEcZx3Ecx3Ecx3EsoioDh+YuwtUIHeRqJIzVEEg07HNSI3UMrSjhCCShWoFE0z4WcWERFxZxwiJO
				WMQJq5ywygmrnLDKCaucsMoJq5ywShFWKcIqRVikCIsUYZEiLFKERYqwSBEWKcIiQ1hkCIsMYQ1D
				WMMQ1jCENQxhDUNYwxDWMIQ1rGANK1jDCtasYM0K1qxgzQrWrGDNCtasYM0QrBmCNUOwxhCsMQRr
				DMEaQ7DGEKwxBGsMwRopWCMFa6RgCSlYQgqWkIIlpGAJKVhCCpaQgiVssIQNlrDBCq7BCq7BCq7B
				Cq7BCq7BCq7BCq7BCo7BCo7BCo7BqhmDVTMGq2YMVs0YrJoxWDVjsGrGYNVsglWzCVbNJlhhNsEK
				swlWmE2wwmyCFWYTrDCbYIXZBCvMDlaYHawwO1g0O1g0O1g0O1g0O1g0O1g0O1g0O1g0W7BotmDR
				bMHqbMHqbMHqbMHqbMHqbMHqbMHqbMHqTILVmQSrMwkWZxIsziRYnEmwOJNgcSbB4kyCxZkEi7MI
				FmcRLM4iWDOLYM0sgjWzCNbMIlgzi2DNLII1swjWzKpqZlU1s6p6VhVYNNTJPSJ1VK1IAmO6KiGw
				aKiTe0ToCLUiCYzRVWlg0VAn94jwoFqRBIbQVZnAoqFO7hH5aK1IAiOGrsoCi4Y6uUdEDtaKJDCK
				rkpIYNFQJ/eI1DG1IgmMQFclBBYNdXKPCB3XiiQwiK5KA4uGOrlHhMdqFSRQlFhdYAxN6MR1ZA6R
				VyWBgtQqA6eJ9cB1hM+b1URCxRBVGTj0q4NE1Du06jpcdYiq9w7vIKHem3e43juwdbh1vQPrwHpz
				GOs6TD116NRh6jB1uL7e22YhroWw2rZamNW2LUxq2xZCaiFELTRqCxMVXlS4KkxFs6jooqXoEOgG
				egIFWqBF6Ig6Ujd1o466atdWppW1ZSmBFJIyKUJKkDKMMIwwwwibiTAT4YnwRHgiPBGeCJva1KZ2
				7ZJwSbgkXBIuCVeEQ4RDhEOEhQgLtVALtVALtRBGYRRGQSgIkRAJkRAJkVCllVbaWBsrY2WsjJWx
				MtaJcWKcGKc4xYsXL168uJrVrGZhFkYojFAYoTBCYYTCBIWDwkHhIDqILrrooosuOtACLdBCFzrq
				qKOOOupaaaWVUkohhRRSSCFlGDQMGgbNBM0EPUFP0BP0BD1Bm9rUpnbtkl7SS3pJL+kVPUQP0UN0
				IbpQC7VQC7VQC2EURmEUhIIQCZEQCZEQCVVaaaUNaUPKkDKkDClDypBOCCckcyo/leeV55Xnlecq
				z1WeqzxXea7ylMpXnlJ5SuUrz6g8o/KVr3zlKU95ylOe8gyUZ6A8A+UZKM9AecpTnkR5ypMoz1Ke
				pTxLecqzlCcpT3mS8iTlKc855xzKc845pzznfEZ5ystTnvIjP/IjP/IjL8/n8/l8Pp/P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P
				5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n
				8/l8Pp/P5/P5fD5f5Pl8kefzQ57PD3k+P+T5/JDn80Oezw95Pj/kQz7kQz7kQz7kQ57P5/P5fD6f
				z+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/NDPD/E8/l8Pp8f4vkhns/n8/l8
				Pp/P5/P5fD6fz+fzKZ7P51M8n8+neD6fT/F8Pr/xfD6f33g+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+
				n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+n8/n8/l8Pp/P5/P5fD6fz+fz+Xw+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+
				Pj4+Pj7GYzw+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+Pj4+juM4juM4juM4juM4juM4juM4
				juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4juM4jjKO4ziO4ziO4ziO4ziO4ziO4ziO4ziO
				4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4wIRIQBVIRC1ZEBEyAoI
				DAQGDuZ5nsrTyvM88sjz9OnzPI88fZ7neUQekeeRl5f/fv+/FF+K//9+G////f7/xP9//PF//P/H
				L37x/y/xEh/xER/xEd+vXbV3bdah9tRUe2qqPTXVnjrYPXWwu7u7NmvXrt3arV27du3atWvv2rt2
				7dqN2mHvCjvsHXbYO4yme4cddtgUdsPeO+yww+6EvcM+7LDDlrB32Lu7aHcH2rR3N23apV3apV3a
				pL27d/fQHtp7aA/taU+b9mjTpj3a3bS7u4P2Dtrdu7q7dxfTvScc0z3hmO4Jx3R3d1M3dXd3d3d3
				d3d3d999991333333Xfffffdd999991333333XPPPffcc88999xzzz333HPPfbkv9yX33XNP7rkf
				7rkf7rmfe+677777cT/uhXvhXrgX7rkP7rnvvmZfs6/Z1+zD7MPsG2Y/+9nT7Gn23Xf23Xff/ey7
				n9l3P7Of2c/sZ/bdz467nx133/1mP/vNfrOfffeV2c++MvvK7Gcvs4/Zz7772c++++7f1/t6/77e
				d//+fffvG97T+/f0nt6/77779+/f933f9z3fl+/L9+X77t93fV6f1+f1dX3dv+++++7f/37v937v
				133377vvvnt5L+/lfbxvvG+8b7x/3333tX1tX9vX9tt33+27fbfvPmxP23fffffbd9/tt+9++26/
				fbk9t99+++633377t3/77bffvvvtt+8oxEYTW0xiQlVCoYRaQlNCl5CUtIIECdFOiPYQrYRoi6IN
				FG0p2qEoRSnaarEtTou3KC0W6ythouiqMLBoQi83Ix8jsyoJIQK1OoHTyL24MNLjWS1BFkRVDYGl
				mT4nMlLHwqoSJkqrRkhg0VAn97GPfYh9iH2IfYh9993XNJ/VJATFUFUpkDTTx0VH6ihaUcLEtGow
				sGiok5uRHSFmVRIoRqxO4GjiXhyN8KBZTUIshKpKgaSZPi5kZI4uYqtKYARp1ajAomkfbiMRDhKt
				goQv+cqXpl2Ko5GFY8JqklARaKrRQNII+1e+8kF+Qb7ylQ/yla985Um+cudF5StP8pWvzLkkc5ao
				fOUrX/lO8pP8SH4kLyTfIPnKV77ylS9VXl5enpUDnhCoJGP0rG4AQxsMABjAUAyA+GQ8FAAEFIxg
				YSQCAIpjH/z3509//vbnb38BnJL/fo+BfSKstEFBDFNpgA1T5H2GKcvAPRguR+bicSobYAO1J/ox
				gms2+ghcGg5ViwO9bFTsP9B7o6IucAzZ2x6GLDGAh2yK93wkyQO9fVRcPtOYPd9nzLIBwKAt6H3U
				Qi0gfiSFAMHIpMBHLWwBzFiU1/6xnsxTx1rs3citPdB/I+OGA706Mu72c/hSB2D4Jo7Sz6hr9/iV
				B/Dx29X7+BU+0Muj4++Eg0GP4NR9jWEQAI3h+4He2SONkwP9bUca48MOYtEBDWIc93qUMN6DWFfv
				QSwWoEFMbd9H4cKWGpr6bRT70kGjSvgbxPn9jmIMgI1iWv08RGc08Qjxv9XI98zDeOZ+w9gywMN4
				+z4c5YQHI+azdJTYPx7NfUeNNhyHDy0N9PlIWP7bjrHxMjkDpIKMYUIY6NVzAObY0AgOsHD3IzPC
				Yq0ZgVEWZ//xGLAgHtIrd67R8HJ5oH9GQY8Heq2PMkDAXo4gsszlCM+BcwwvlinDGA+YZdRgJYOQ
				m9cZwzBnYQxBbusxRskLjyEWGWUIZi2GbWV8/xgcD2jUUgFQDmBkrTNAMHthgIA1j0/H48OYeszu
				6ZLRGOGnYQADaMi6BCAYhvAG2MMolKEBW229MIxQdWgwDGfWcNWWXj2KlsnggZU/ZQ88Mk2OjBSk
				EU3fjVWmvccqbQOKsa8wxYPDYsqOroKdW5Oh+tk3GAoZwDiQxk8YAB1mYwQF2vTB6EFj1RgBegxJ
				LQzVLQP9GwYf4MD54N1AHw+K3j+r4Yr/eCgxPI/VmQP9e1D8BQSDAW7vwczIG4+O7a/Rnrg/UlIm
				jNL/0VG0Hoap0IFeGA/x8x2lBA/00nDYm14xTkFcMECa+RDVqyeGA+KFsdRMZ5RaOA/sft/ha1TA
				GSj91bGwnkVjwabtMioe6A8xCjGi4gfjZaAfwiCkeqC/zUFI+JAxGoj30KT6DhxFwoex+Mw0MB27
				v0fbBvq4HYSAhDssqQLOUKjIyhCYkAd6VQxKosODfOWdxK/KrucghNuBnhn/Dg/0tzYIgRSGowHx
				w4i42TMQK7XKQFQHegkOQkwM9Lc4CEkb6G8ZjNF76IFgCcA60N41z0Ao1QQGymyjGWjfmvFANtqw
				BvLMhj/QKzWFgTzeWAfKsWYeCLI310DfvcEHwuZNOBACbIKB0ttoBuK4ZjzQlDargRqy4Q/USE1h
				oJc31oFUrJEHsvPNNdB3b/CBsHkTDoQAm2Cg9DaagTiuGQ80pc1qoIZs+AM1UlMY6OWNdSAVa+SB
				7HxzDfTdG3wgbN6EAyHAJhgo3eY4oPNDM0ANHjoDPQg/HFPSM0e5qlZqAM7fehgeZhyDFvvp41ju
				CRlMas8c6HVTMkCqrzQS74F+qNHNzIFe4kYk4AO9qoxIW4CZg9N+egPoOvFBpDjTAfSM+SCkn8SA
				ZJ8ejhY3tAN7X3w87gb6jcNaEp+cAXFd3iA9XPgA1UzpIP2vfEBUFzHIyoeXZfSAT87Ug/pDO2hA
				vQ4+umagTzKeAfvAG9490KeUY5Tpgf6G4QzRQK/UcAZa3Rh83UAveYMQ2wDhw/sG+iRjmX093vBw
				OPjQoBnp8PCffDhkoHfixl/KPTi4vHvPYSzbaT3iJdkMYPBRDPTO9yilPDBjOObwcHAAzcHDw//y
				4QDqo8EzDvSe1rjDTpPnA+fg7JJPx4OklOnBCd3SDsPX8YbzDgcHp26g3zCGBfnND3WqsmFwIAZ6
				yhhwDgz0KjDghAggD+5sq2pIXJc3TD28ODhH8+Dh74E+TccblgS4wWlpD4c6cqBPdASL6m8YHGgx
				w9PkQ2aUQYNTqoUcpr/jDMcbjg9O3UA/jKNtzoH+jUbbKnzz4IB9vgb37i0+ONQ9kOFUO+nwepx8
				aKoMYngbDmtouIOG1QN9MKNXIZp1YJCBnjd6VQyvGI4dvB0KeFk1nJnezOyewSvjuRq1wkDvSUda
				loHeORppKQO9cx9plfW5QRNvR4aafkmH1LPkw5L+EEOFuH4daAgN9MqHLuj89pDLA709Q1e2gX6I
				jbOYBvq3HWe3fvOG1GXCh6P+TYfhe/Ph4HXT8SDhDwqW0yMdYqDPZuAKG+g1G7iK8ISH7+PnQ3Fl
				EMN5/jTDsHvskUY90Ecft1YQqKlfk4cN9FGHLRafbMOS/3RDZQO9kxxj0gO9sz3GWA30znmM/dOT
				jfT0QB901DJw9qAeDOduoF84armDLx8uHF7+IzkNlAMyZqP5HvJRAQWkITuqKY15MdB7HbkW4cyO
				CpvafFQA6gWjht1LZKCuAOkA859yWHufR8PyUEsa1rSBXuvQNYvvO7I3avCRFQz05seueOG0TyXl
				Pozwdw2nKUM4StcVruBCKaiqYQAxpJVhuAchMRL56Ai0np+lwSeGnMEY6SOqHrpKH4eQjYzDJj+G
				Fnj91kglpEj94I481J9ElvIWDNP2DPTGc3ypjIrHAGspGB9rijQIbFYEtLxsJnsPg89XrbajxApm
				AWezRPKzaLfjYUMClWlVRHMQprgb1Jsef+K05g0ah6XQCwwL1sM4XLKjGR6Noxtan8EZnjvQpxuq
				/gd6O4cqbCE11ydm+7GyjjzQh9NXVTwnGoXdraFg/gM0mAKx6JJqlQjEyPE6EtK4z2po4WOWoLCQ
				QWDQ6HJCkRRjHIBiRL3n7ZaIAVdP7n+4GKtEaSxwLapQaeSUCLOA/Wym8UuI8fYC9UNRMdBL27AS
				ONBrGbmqwWt0DexR7rbk5tUSTBUBTyIBsG98ngd9v4FeAhzJXBrob91I2+3ePgoYJ/0j/Q30ScYy
				hgf6lXlAk7SwziDzgd4WM6K1GOhvaUNaaAP9rTqqGVGYfUzeQG9zSPMzrNTcsPbkQP/WqOZt1HNI
				HAN97HHNi4Ge0MAWB3gegUEWZ0N+aPs80HtWo9vrgf7+4IbRQK9lh1po4zgKIR0V78hHC+EgRhpm
				aEaL8nM80Ac/1N060Eca7M4b6CVrtAkY6DUOeJ0oqjCYHm4vXQ57qrkMfFyuAx+dtoioa6aD89AR
				R50y6oqjThl1xVGnjLriqFNGXZGv5Iio0L+DhvVJ1uMFqzEDJBielI9WFp5++DnyBsNb3KOOZXIe
				efij91rDu7hnHynDvXF4gDUO+Z0w6oqjThl1RX6Tw8P2ORoeEq8IelAP3+3fRnk64RMsngKdAh8v
				4OkbKJqvpnJ0qDKSwI7wJuXYZu+NM0BjVBidhHSMkoBjS8KnRHAxkoXFnjQu3iRw8R3wQ1I4DknA
				sUkCG5M+GRUoQBlRwK2hMAy+yIiQOolGrNNpPsZCT4RRln4ijjvFU2GkRU+esfVuHh3tBnrnw80n
				Gui11013M9BTDl0d/YGeIu469QM9BRjdYQd6SgTHmzfQU0Sxh3agpyw6vbqBnlLUeWQGespg+sAO
				9JSd42c/0FMQ0S/dQE/Ja78YAz0lJPnYDvQUqPGxHegppcgHY6CnmJvduIGesux/Mwd6CuHwwg30
				lEe/KzPQUxz1LtZATynanfmBnhKB8eYM9JQj48kf6ClL7Wc70FOwk9+cgZ7y7760Az3lw/VtDPSU
				D+ijN9BTLMknfqCn4BE+7IGekrV74wd6inL6wQ70lImFVz/QUxoPj81AT3lMPFgDPWVx8cwHegrG
				xosb6CmNjxdzoKckRh7ZgZ6Crnq0BnpKQP3QDPQUg+Q3N9BzjAbsHOhJ7QHxBnoewwE9BnqKuO7C
				DvSU0Na5H+gpibpu7kBPGX2d+IGesojstAd6okWBeQM9ZTx2YQd6yuGy2xzoKQ9mx36gpyignbyB
				nqg6gGugpwRc3/qBnmLsdLAHei6FgfqBngXQAM+BnrMbgHug57IY8B/oCYAL5BnoWYkBcQZ6ZnUB
				vAZ64ssBr4GeATuAZ6CnATywZ6DnQA/MGegJwAfyBno+8AM9B3oKAEHegZ4BgsD/QM8AQrBvoOeA
				IdAf6DkAEXgN9ARQBPsGeh4wglwDPQ8cwc5AzwNIQH+gp4Ek0D/QE4AS8A70DGAJ9g30FGACvAM9
				BzRB/0DPBpyAx0DPgSeAO9BzACjwH+gJIAriDfQMkII4Az0TmAJeAz0BqIDuQM8AVYBjoKcBK9g7
				0HPgCvYM9CSABXkGeh7Igj4DPQ1oQa6BngFb4G+gZwAumDfQ80AX6B/oOcALdAd6AvAFewM9h4tB
				7oGeh07gZ6Dn44vAb6Cndi7IH+iJ5C5wB3pm9gv7B3oK/ALcgZ4DA0PfQM+CwsBnoOccYsAd6Dl8
				MfgP9ESaBfEGeia9ghwDPZNWAd2BnqRTwHegZ9MowDnQ0+kTzBvo+bQJdg70JGOCeAM9nyZBnYGe
				So8g90DP0iLwP9Az0iHYM9DzNAj0DfRc+gO+Az0x7YG9Az1PdyDuQM9Lc+BzoOfTG+A/0NO0BvQP
				9IR4HbgGeiaZgfkDPZ3EAK6BnkteoG+gZ5MW4DPQc8kK4BrouSQF7Ad6QnICeQM9m5RAzoGeSUaA
				70BPJCHAe6BnyQfgGehpSQfsDfRcsgE7BnqSZEC+gZ6fXECPgZ4mFRB3oGfJBNgf6JlJBOwd6Hnm
				APoHeg5mC14DPWE2xL6BnmcRkXeg5wMR8THQ80BF0PPOGu9uoLd9iygf6G/omEh2bBxta6A3wDN5
				OtAf9kWIN6YZy2agt0kYAT3Q39CbmEzMPlJroLeSOVE20B+UjFyhGDBOfqC3MTMiNdAfuJ6sSIw0
				ytxAb8d+Ij7Q33gakaTYN8bWQG/QNfJ0oD9GfCBfTDqCzUBvlzgCeqC/kUpxqZhvhESc/DE26TSM
				OvcTOg60neKRAPxUjU3+k3w0oZ+G42cN9Fb4g6QD/T3CAehAf8EVZvxAf7KLQTrQ3/CRKRvorwxm
				SAz0N+cZpAP9LUsa84H+UAkm2EB/KQgTcqC/1IUhPdAf5WGYDvSXKjEgBvpzsZhhA/29ZsyIgf4o
				HRNmoL9XkGky0J8KyYQa6K96MsYH+ouyMmMD/b26jPiB/lZkxnSgP6g1M3agv0vOJB3o7yrPTAb6
				OwY05Ab6Uw+N8oH+0BwN1EB/kUozfKA/fdMAHehvVdSUD/RXSzVMBvqbwBpQA/3NbY3zQH/QXpNs
				oL8asQkx0F9k2RAd6A8ebUgP9JdiGyAD/dm+zbCB/i7mZsRAfzi7CTbQ3+m8KTHQn6ZvQg/0V64e
				5wP9ZR6cMQP9nQ5H+UB/mxVHaqA/JMcZM9DfOXKCDvT3qXImB/p7xhzyirGG2x3o7fw56jzWjA47
				0Fuz6YAc6M9JdcYO9HdunSED/SHFTtiB/p5pp8lAf0q4E4ZYdGS4gd6Sfid4xYiBcAZ6SxqekoH+
				npOn2EB/SM1zdqA/p+o5HegvIPiMG+hPiD6gBvpbjp/mgf465w/Jgf4GBQR0oL8BDWQ+0B+SBYUd
				6K/kQUkG+guYQqQG+gPGENGB/pp1CMRAf85CNGagv4ETLRnoD8CKwgz0dypLRQb6E9WlsMQio8IN
				9BaaRyEH+gu5JqYD/ZF8EzljykFkBnob6CTQA/3NmJLzQH8YliKSMeWY8QO9ic4S6IH+hrGieaC/
				RlxByNhyyNiB3tKFKfRAfw9oQTrQX8a1mGNsOcLcQG8j1BR6oL+jvDgZ6O8xX5Ab6M9GTnIx1o+A
				MdAb4jiYDvQHAR7GDPR35IfQA/09JMTJQH8fK4L8QH8GkRA+0B+gloAO9JeUtsYP9CcGLqQD/Q1n
				rvKB/gqyi8lAfyPlBTrQ36D4MhvoD6S1kg30V5RbIQb6CysuogP9QZqL6EB/5dQFcqA/g/BaNtDf
				SHuNGOiPfF/JBvp7IrAmA/05Q1iogf5KHWZ8oL/IKTZ2oL+TjQkf6G+MMUQH+sNkZGMG+htMRtCB
				/i5H2cRAf6eZQX6gP1OXKR/oDxFoQA30l4xmywf6MzcNUAP9ja5G2UB/ha1BZKC/Az0DPdDfmGsY
				D/QHuc/CBvoLeLeQA/0lARrTgf4IC43UQH+BegMy0J/3fBsb6O+53kYO9IcRuGAD/d0HuBID/Zkg
				LulAf0ESZz7QX+iMGzvQ32XkhA/0N6PkpAb6A6K5YQP9LXgu6UB/X21ucqC/26UjPtCf4dSJH+gP
				w+lAB/oLGbvhA/3Jqx3ogf4Wy655oL+SekdioL+Z4IEa6G+f75wH+kMgeWEH+ktnXpCB/qJRHumB
				/nCpR3qgv1DsIRnoz/bqjRno72RwQwb6o1fCMAP9vShhiYH+rE2YdKC/UCk0N9BfyBQOG+hvKwvF
				B/rbsoTSA/1hV+Gygf5G1jD0QH8/Xngy0N9dLyQf6E/5BcUN9IfAh6QD/WVKwXED/fkCEehAf8sl
				WDzQX6/uIznQ3xkEkQ70N4sRzQb6Q97AZAP9lSMxyUB/mS2Q1EB/ROcjOtBfcgSCHOjPlROHDfR3
				WsAhA/1xiGKYgf6eD7DIQH+6vxdqoL+yAJof6C+fFZcN9PfEf+IG+luTRdOB/jDj35iB/u6wF2qg
				v+f5Gxno71Mvkh/oz9R+wgf6gyuM0IH+Iqff+IH+HKKHdKC/zeRXNtBfZzMSGejvyftAB/rbMI3m
				A/0ha1+wgf6yIy/EQH8B2ch0oD+AbSQd6C9pG0EO9GfwjcMG+hsIxxED/ZHCMdhAfwfl2GSgP4Nz
				DD3QX+kcjQ/0l2Adxw70N2hH4QP9LbWj6EB/AOJx7EB/g3lMOtDfpXmcGOjv4B7JDfQnyEflA/1h
				ykfogf7iWHD4QH9K+gd6oL85uSwf6K+w/pgM9DcbkKAG+tsqSOOB/pAWZJiB/oLrF2KgvwD2YzrQ
				H6D5kRroL9iQQAb6Mxh+YwP93UXkyIH+gNyXbKC/YxVZcqA/4fUlHegvwCPNB/oLQH1jBvobiKTy
				gf4WPJ/UQH+AyTdsoL+TSQYd6O8h8U0O9PekkswH+hMIPnED/QHMJOlAfwG8t3ygP4ObBDXQ39JN
				Fg/0VzD2SA70d9pJoAP9DbKe8UB/CIgyzEB/gdQLMtBfAKQkNdAfgPRID/TXxU8kA/159sQxA/2d
				QXHJQH/MohhmoL9DUywx0J8QFYMO9FeoiuYH+gtkxWED/S2/ovhAf5NjUXqgP+RZXDbQ33Mthhro
				7zAXRwb6e7iL5AP9Gfai+IH+AH8RdKC/yMI4bqA/MzEiHehvLv2VB/orF54kB/o75STQgf7G05/Z
				QH94fBpsoL88eSYZ6C+fl5Ie6I+0kkQH+qujTpAD/flM57CB/t5IOmSgPxAjDTvQ3y9yNhnoT1ZL
				Qw30F+hIcwP95WHpav1JnA/0PG+bigM9wZ/ReQZ6jWJU3oGef1vTx0DPn9XEf6CnACHJH+gJT0px
				DfRMCkj7B3rKSCncgZ7rN1P/QM+OD0VnoOcYh8I10HMuMvkP9IQDmfIGegbMoxwDPfOYFN+BnryF
				iddAz3xggjPQ02dBzRvo+ZuXdg70xCqpfAM9z9OlHgM9TQEq70DPLlvyP9Azj1raM9BzYI3kD/Sc
				BI28B3rCeaV5Az0/XSnuQM8HzOhjoOeTMaI/0FPlHEt3oKcinpLugZ5aiye9Az01N0pyB3q6RGXp
				Gujp6HbSO9BTyZykd6CnVWKRroGedvsoXQM9NXlJcgd6GtRo6Q70dJ1K0j3QUyQepXegp46gSO9A
				TxFELd0DPY32SHIHeorEifQO9HQvjtI90FMhr6V7oKchYEvuQE/TPiRdAz0FoU26B3pqF5v0DvS0
				oEHSHeipaIGke6CnbodI70BPPWWU3IGe7gVEugZ6Omy39A70VMYe6R3oaQUYpWugp7WcSddAT43X
				kdyBnoZ1UboDPV1rd3QP9BSn9Ogd6Klx3NE70FOURUb3QE8jJI/cgZ4idxu9Az1d73J0D/RUYOXo
				HuhpxMmRO9DTnCRH10BPoWGO7oGeWqUuvQM9rVNjdAd6KozI6B7oqUGV0TvQU88nI3egp9uujK6B
				nu58Gb0DPVU4M3oHelrbzega6Gnfn9E10FPbRSN3oKcBJ43uQE9XbRrdAz0FGTV6B3pqr2r0DvQU
				5a7RPdDTFFsjd6Cn+L1G70BPl+cX3QM9lTAwugd6GiZ35A70NEHe0jXQU7i8pXugp2bSRu8Hekow
				cv0N9NS+reM50JNi9at7oOcCKxfOQM+kR2BeAz0BxMA6B3ra8oHxDvREcQnmGehpMRase6BnrTsY
				z0BP2bKu/YGeXgC7/gZ6emp2/Q/0tKjt+h/o6fK562+gpyuD199ATxvUsP2Bng6Fw/4DPb10h/0P
				9DS8D/sf6GlzsvU/0NMo6tf/QE+HLZj9gZ5GrzD/Az29dcL8D/S0Lof5H+jpPA2zP9DTmUTM30BP
				w0qx/4GetvJf/wM9Xc6K/Qd6WigA+x/oaRst9j/Q0/ZebH+gpzf/mL+Bnl7sMf8DPa1pZP4HeroW
				kfkb6Om2JvM30NM+VWZ/oKfDNLD/QE+vb2P/Az0N+MD+B3raNo79D/Q06gj2P9DTIRVsf6Cn0c7M
				/0BP74Mz/wM9reNm/gd6OunO7A/0dIY68zfQ09h85n+gp+0K2f9ATxfzYP+BnhaTyP4HetoTNf0P
				9LRhe9of6OmtoOlvoKfX69P/QE+L8af/gZ4uKqD+Bnq69s38DfS084DaH+jp+BLqP9DT+yTT/0BP
				g4aZ/4Gedo1Q/wM9jRtE/Q/0dCJi2h/oaWgq8z/Q0xs/1P9AT+u6qP+Bns70S/sDPZ0AyfwN9DRa
				i/of6GlPHvU/0NNV6dJ/oKfF7Jj/gZ522lH/Az3tp6T2B3p6r1r6G+jpMRfzP9DTKknqf6Cna2Gp
				v4GebgZLfwM9bRli9gd6OsKV+g/09B4z9T/Q09hW6X+gp40pzP9AT2MnU/8DPZ1Bp/YHehqdKf0P
				9PT6A/M/0NPKcup/oKcDA9X+QE/nF0p/Az0Nsl/+B3raXJz9D/R0YUf1H+hpGTnpf6CnrdzL/0BP
				m6mz/YGeXsCp/gZ6eiq5/A/0tP5F+h/o6QLe6m+gp3sp0t9ATxvtlv2Bng7O0f4DPb1oXf0P9DTo
				bPkf6GmfgvQ/0NPISNr/QE/Hf6b9gZ6G3zj/Az291+L8D/S0UOH6H+jpaMG1P9DTqVba30BPA6+0
				/4Gedl04/wM9XT/i/Ad6WjBc+h/oaZ+49D/Q016faX+gp5dzpr+Bnl4qS/8DPS3RY/4HerpUj/kb
				6OkugvM30NNG02t/oKfj9Zj/QE8vuF7/Az2NlFb+B3raZq38D/Q0Wq71P9DTwZNlf6CnEZ/N/0BP
				r2g2/wM9rZVY/gd6Otxr7Q/0dOa68jfQ07B35X+gp/3Yyv9ATxdzK/+BnhZwtf4HetqSav0P9LSn
				WNkf6OmFZOVvAz1NoNN+D/Sssq7IG+h5x7vCM9BTcXlF/0BPXd9K3oGe2X40ugM9W9/TeA30bMfX
				8B3omVJf4TvQs5q3htdAzyqFGq+BnpkXNXLe5ai/Bvrq1p/jeSoIWCI9HulENprx2H3W8Q70Uuc4
				gtPF3gN5u63vRiMO07o5H4jtQpsmyBkPGMMt30AvKTU+MHAYKlAN4Doj77d/udz/ffd3r/vRe//3
				u7+67P++93uv/eF9//fbv1zu/777u9f96L3/+91fXfZ/3/u91/7wvv/77V8u93/f/d3rfvTe//3u
				ry77v+/93mt/eN///fYvl/u/7/7udT967/9+91eX/d/3fu+1P7zv/377l8v933d/97ofvfd/v/ur
				y/7ve7/32h/e93+//cvl/u+7v3vdj977v9/91WX/973fe+0P7/u/3/7lcv/vOdulknFQ9aRSqyT8
				4PqTKpa9Wkk8qbpiqXkYvxzeOS1nq1kkXLWmSNIuhh8u76yas14umQdVTyq1SsIPrj+pYtmrlcST
				qiuWmofxy+Gd03K2mkXCVWuKJO1i+OHyzqo56+WSeVD1pFKrJPzg+pMqlr1aSTypumKpeRi/HN45
				LWerWSRctaZI0i6GHy7vrJqzXi6ZB1VPKrVKwg+uP6li2auVxJOqK5aah/HL4Z3Tcraa5bjyA8xf
				UJoghr8Ka/UW4PmM2jPWCjKBT3cARAPWUjDGgQiW4NjDnlVCTiXEcDXFuKCkGgLk81xgcYjoAE0Q
				4IRoAnX8qSTIWaQMp6MLFgqSQUW9DouuxRheVkJ24tMUbgdT4MhA4HmeSHe3g7rQLErEpLXhtK6j
				pjMGHUa6Sm+8UB8nOpjkEOh9Mwu5q1JzKiGGQ0UQ6UhBcPyzMcrEgg671RJvOc5Ujn9sy6EMA2xS
				Gv6D1C/KJKHjQLafiMHHZa2DbDMODOYcR5MWMYZBliHTdccBZjJIfafB6QDGIKsdB2pjkPol0jPG
				gd2vljhI/dTojWFABQ+y05hIlob/Lr+D7Kw5NwfBGGTd48DMXOO6wSA7Ab8NhWFAuAfZ+c3S6QwD
				v6/18+jaPW4kG2Qn21x7GJC5rPe00yD1Ha5hifz+Hi0mSBg3Mz1ml4ygbiQz4AwL0Ppt5yjvBqlP
				GmnIDALCPsgKcnKXQYBJB6lPUCMrZskHHBv8K88NsheNXD8I0Ev5kT44IMogO2dqhnYQEEoH2Wcf
				tzFzkFoMAuznipF4DVLfGy4SGAOEdpClceMaY4CobfFcXPef4SAb6MUtY4CHdUAKBspWVdbxeTIy
				wX1ArJNUwbIcAxhxsdUygoE0WKEKPqwKaS3BDT9SqbTfEYRfI9/cPJcDrN210gsJhd6EmxD+otks
				AiFplsISHBmlcoUL8DxPJbvbMbfmtlBSoNrnk6Jg1W7hJH6lkcPRsQkZridCDFcrKcfpyQjjamLk
				hl9PIBXQUlrpwnf7MgJfzTlDq08H0lAwfsakuJ0yEs7OmIigY5e1zVKcYHWCwgjDf2BFIAVV1nFS
				KsuppNU0jJjFGTWksowSs7kmJa2mUUIuzyihrBTj0arSVVjyBFCbPZYKR0X9aTGxjsP1RILsFZ9e
				ssoGEZjEQ+UR2oAvDDVbXSqE6WURcriaCDG9rYQcryMhhi8NAq8muCHVZwlUAS4qqkakPg9DcGkQ
				qI9iEOkuHQRyswwC4YASQ5JLqUQtPIl9FkrFFQ9sdasQw9dEiPF6MsLwshIyXE+EGK5WUo7TkxHG
				1cTI4eoQlWp8+Vqg2j5eiUpR+qykxa0R6hTQgFoyOAr2QkRgCgaNWLASbI1UYrNI2ABdAmJAHQIb
				IYuAHJBDQAdqEpABezfTUCjFnIep4mEF3yu4EroV54vaaNdHZfB5khrM+rgc1j3im5K5qmuDKXzg
				qnYJLcQXB5stLhXS8JoYMVxNRJreFlKO04kQx9dEyPB6MsLwthhJ5wZNOFGFohpHtgK03syiSSnI
				w9ZbHCLWpLGwpRptPqtskIECE1cEA5GzWSrZmeRRhQoDh6djCTlcTYSY3lZCfviqNIujwjhWIZ14
				ZtVn6IKsYdq4is5AHTB/5SQF0wASo2MKUXETrzI08XVoXpU1ZqespIJAUVK/Bq209FFyzBrh16Iw
				ERd1wEG1MVQVU0KpPiT02VA262HoX8PZg8iaciYihnO5gCrsDVPiG+LKdpjx35DeN9YJq6F+zCQF
				q8E2wyBwhzRnHXb1N7SkJ+1uUswCD8sGmwSWhnoTGCH/2MN281S1OD9nJNjngMoTwSY5k04CAhlp
				elmEGPOrEju4nCNUrALpeCfoyWKW0UA69lW6p9QDhVQ278wvcmlUliXHr3S/36NHNCAXebmMVgTd
				ow0/3kjQMIGN0J6DFbzIJWU4HRlhfF2EGK4nIgxvKyHD1VSM42o6STkFPK+o40MVPsBVOihs4BVG
				Dk/PImK4ngoxvKykHKcjo8mcoIxDW4lccctWAV32UEokFT3M7Kglokb9stIVTAYQlDYrVMGHVVXV
				w2QtALQCwaAxElxmLJQZxgJWGnNhXou1uEwLuGpjqCqmhH6x0hu2NmK7Q+sY0wEnQsVEtI0TVj7e
				h46UGDIzM1hhNoCFaJ8hVTzkCkkFnMsB1u5a6YWUEB9mMoXVAA6j6zJopdZoLWChMAfjrawMAsJK
				6zI6wELonaEafqQSRQWdzQFV7VlpUhUaA5ktrxZiuLoIGfDpspdSoSiIPw2pELMYhEq7EgpmQh0B
				GSGLgBxwslRKgotgUKQEtmTVyAUmwcqjSUAMzCJhI3QRiAlxCGiALkOykqUsq7zmvLHVZSn0AFaq
				qqaUPq8WaXpZCDlOJ2IMVxMhx+tJSNNVVkAOscWDKVzEr3QRGMRN9Zq8SozjaiHkeB0JMXxdjBiu
				JyMNLwspw9VUiOFqCqpV2NkzoNa2igalIPplJMvyUJ8GLeiPvrjsHKt11teOtZgPybZc04KZSm+w
				OdT6or9T/ecntUr4F6lVstJtF7WLVS4gfczdJMFOX9cuR9/v6fjfr8IrPvzeXZ5j2qf+tl+WNd1i
				cbM05ftqr22qhtsqspdq9iTedUCaSjb1eWU/9mmwp39HjdW6/AVk9QAaaAklELAVNAcsiIJpkyRF
				7kbDKAyIAmgCRgIxU1OHrxJYI5lw3CKFiZirxNmyINFQUVRDt+QmEkJQcGrq8FWGNZIJx1qkMPFV
				4mxZkJBQUaqhW3ITCSEYYWrq8FXGGsmEI26RwoRcJc6WBYkKFYFq6JbcREKIOGhq6vBVijWSCce0
				SGGCrhJny4LEoWKohm7JTSSEODo1dfgqZY1kwsEWKUzwKnG2LEgsVIxq6JbcREIICZmaOnyVwBrJ
				hCO0SGEiepU4WxYkoqGiqIZuyU0khKCoqanDVxnWSCYc1CKFia8SZ8uCxISKUg3dkptIYKB4aurw
				NcYayYSjK6EwIVeJs6WBwZVQmAhXibOlgbGVUJgIXiXOlgaGrITCRF0lzpYGRlgJhQm6SpwtDYzg
				SihMzFXibGlg1EooTHyVOFsaGLQSChO9SpwtDYwJFaQaejo7kRBicRVRh6/CsBCpcLRFChPh6uwo
				IUQsWDV1eGgUa0sDY6GCqOZbMixGKhzSIoWJr86OEkI0QtXU4aFB1pYGRixUjGq+JTcRqUBRU9NG
				Do3A2dLAoFARQjV0S25SUoFipqaNHBrE2dLAOFQM1dAtuclSgaJT00YOjXK2NDAYKkg1dEtuMqlA
				salpI4eGcLY0MCRUBKqhp7OjLEiEUBGBaujp7CgLEiGhoqiGns6OsiBRoYKohp7OjrIgQaFiqIae
				zo6yIDGhYqqhp7OjLEgcKko19HR2lAWJhgpSDT2dHWVBgqFiVENPZ0dZkFioEKqhp7OjLEhIqAhU
				Q09nR1mQCKGohp7OjrIgESFUFNXQ09lRFiQqVBDV0NPZURYkKFQM1dDT2VEWJCZUTDX0dHaUBYlD
				RamGbslNKBWOtkgbOTTGGkmDBEOF0CbC09lRFiQqBghrZ7PZbDbrRLpZN5vNZBZmv659Xfe6vb29
				13Vd15BD3gtd6EIXutCF7r33Xte9997ruve6ruu6ruu6ruu6ruth1IauoWvoGrqGrqFr6Kabrut6
				17ve9a53HUPXdV27dmVXdmXXdV23rlvXdZ10XaWrdJWuoQtd13Vd6Lqu66Lruq7ruK7jiitXrly5
				LjpuuI6LLrrhuC666KKbm4suuuii46KLLrrooosuuuiiiy666KKLLjouuuiii0646KKLTriO6zqO
				6yi4CS644IKr1Wo0EpKRkZGRZVkqDQ0MDAwMC9tCNBqNRqPRhUUX0YktootoRKki2qoqKioqKiqq
				qamhoWmapmkqlTodDofD4XA2m71lWZZlOchBDtIgDWlIQxrSkIa0Wi0WiUQikUgcDmez9957r+tW
				kUpRiBRSAiUoM3nSBS5sQRZKAkkYCUuoBEoIIiGKQlRU1EKUhKiFqEXUqmhUtCnaRWvRWLQV1VRd
				1SIWrUiKioiIhmiiEpEo0ARNzdDMzDyzGZkJMzFTT9/n7+XDx0+/t2W7VtpiiR12tizZQAZZI40z
				Pm6UMYwxloxklVE2mciCLGQ0GgkJbYS20Co0Cm1CE6EFoQkt0KiGns5NJISoCFVEHb4Kw4JkwhG0
				kqEauiXDYplw1EpKNXRLhgVlwkErGdXQLRkWIhOOWUmgGrolwyJKJhyvpKiGbsmwIJlwdCVDNXRL
				hsUy4eBKSjV0S4YFZcKxlYxq6JbcRIIECpkihTB0K0GsLQtREaZIgYZuZVhbFuKImZo6fJWyRjLh
				qBYpTPAqcbYsSFCoGNXQLbmJhBASvb3f9tve2/a2t723vLwtb3t727Zt29VaqbZt27ZtS2zbtm1b
				tm3bsi3btm3blm3btmXbtg22bbDt2q5t27Vd27Zru65t165tu7Ztu7Vd13aVtZW1bdtY21gba9uS
				tqRtSdu2lbbSkbZSadu2lUpbqbSUVkpppW2lbaXSVqQibdu2bUMa0rZtKTS0h7ahoaGhbUNo24q2
				FO1E27ZtG2200UbbaBlt22gX7aKLtjFt27YSbTRE22hDtG2j0WKxWEVWkSwVi6Uii2XJkiVLliyy
				yCKLbBRJJJFDJJFEEkskRyxJJLFBZGtYclh2WJZDlmW4LGM4y7Is54zLWZIkSZZlWbIkSZIkS5Yl
				SZJlSbIkWZIsskiSJIkkkiRJkiQ5SZIkSZIkSZLkSJJCkiRJBjKQjJbRMlo2yAZJ1ljjyBrHkRzH
				kWM5kuVIliOH5bDsyI4dObJjx47s2LFjR3bs2JFlx44cw0iOI1nGSI4lJFvClVBYCkthSUISCklY
				lmU5whGWZVl2YRd2YRdWSBVWWGFZCsuynHDClSJsEAqDMAiFDaGwAiswMDBwAgMDAwMbGBgYGFiZ
				ECbEhDrwla8MDAwMLMvAwMDAsmTbtkQSSbImTXLBrdzKsizLstxKWSkrZWVZlmUjWDaCjWDVuq7r
				ulKtVOs6ta6LdbEu1sW6WBfruhprtVrX1bpapVar1Wq1Wtd1ta4rWmdoI91IN9KNdCPdSNfRaDRa
				p3UdjUaj0Wg0Gq1Ca6DRaDQarUGbzWaz2aw0m81ms1mfgkFAQmNuzIxZzIt5MRIjMc8h5hDzxETM
				9Ve16uIXv/hPPfVfX3/r+rqu6+u/rutD/fV1fdRF09MT/fTTNE2XLl36/8knn/zxf7TQL/TT9B/o
				gz7oafrna77ma/5rnuaZZpppppn/zD/z/PP88/zz8/zzPM/zPM/zPM/zPP///////////P///+/+
				+O/+//7P/f9zz/3vv/fel/6/LWNUxmV/8Z/4///zLycP+//////Yxz72////X/IlX/IlX/IlX/L/
				////JE/yI////yP////LL7/8//9/5f//2f//z/7///3y8vK////v/v9/kf//uf9f5IN8kA/yQf7t
				/////////5e9D/vYsbcsy5d8ySXLMsn/yI/8yP//////////hz/84Q///9/wDd/w//8M/////7/I
				v/ALv/D//x/kl/ASXsJL+P///5dD+P8P4UP4//Bf4Ss8hafwFP5SkWg0QgdqBbFqRVIT6qhOcWgz
				MocpxZBqREIT6KBenPbIhzsxpzYkM2GOaYuldaS3l4/CMC1eLUwNT8ONb3zjGy+tEA4NN756L+My
				bvWp3ntv9d57X/UubvWG6g3ValQv6kW9RL1DHSr1Tr3US703xH2hTr333ml6723bTsM0TDsN08Y0
				ptPGtDFt3dZt3Vu6l+69dOd27twDk2aoJCXx1AcDGwwAHMSQGMBavgAUIAABAhBAABFaFPsHn0Xs
				UZBLC423RM0BK3x2U7jrgNkV9Fw8D+uA+Ctqik7pP35BM18HKIVhPsONVyrrs1Hpt2lzw3lZP8RV
				P4rrgB6GsYx2yC0wI6lT4gvMfoCrToEUmBPvKfd9OnFmJU9jpYd+8sis1KwDnJn0ez9uWKTDqNL5
				z1fKv4vNWw7MOsD/iobjdFzk4crhWhDHSl7kEkrOTVv932DeHd/oh73BG28w/VynsJBdvpj9fB1h
				pWQ4X3hsfaG4gQuz6+/++ivWAZAVVFwHnFHM3WPxDobiuMc6oOv09KdI6pxJ4nXAuuzkayf9OuC8
				cAfjGYXZjBikWbcOcF64Ou4H808scJ+kUpWVV+zwtZP9GN86wLRv21NbvWwWZ9l1ALS6ZRCZdq4D
				LqUjT0/SsZPqULLm+IUZnGwJzvwFBWeZGQGuA2BRlt9T1vw6hYd1AGJUe7n53uD83Ato4MOIQ9dE
				zXLKBoVhtU6GWue+r/OcqdMp1JkB1knQ17nXdV6ndTLFOiOgOjHaOvuqzuNMnaBWZwC8TkRbZ73X
				+Z6s06jrDIHXSSjr/Dd1nnN1AvU6I9A6nXWAfdR3HeDmhqPjjAuhpWfsL3Xus/kC/c7DOqCXZuc6
				YD1YyjoAOWn5smpLb7V1gLF5+XofmGAdQM6DfR2wLcfA5HWAejXT6wCgPQO5xYLpOqDEaZB1QB2t
				9TqgDJxF65fHgmwdgJsHq1pAT+uApwkdnsvmLXStmfoZ2kfQ5LMO2P8Tyzpg+ROHN7upuvTy1Kl7
				Fo2mkOuAe5O+A14HtAvkuw7YNJFtHbDC6lwHYEer0pF1gHeAGj1Wodt0CN3iLl8HrLvMvQ4A10Nk
				HYBfbrgOeF/uWwfYl9uvA/Y2zFoHLKmhvg5A7ZZr5Mj72SWwDqDOQmAdwKzavQ5YV+2uA/CrFq4D
				kMsyWwf0v25kHVBp9uorNuiZl4Tyk4AFPLHROuCYKO86oIyDoHUAU17XOmApr3MdgJRXvA5ARpN5
				HVB/3fg6oBitww3QQ3wk1zoA+HXzdQAKq/E64Airfx1gwmqzDthoIodx+2PWAchHResA/KOGdcD9
				Ud91gLtA/nXA/HVjrKUqupvuOgAreRTrAPTXXesAfJOG64C7Sd91gN+k3Tpgezge5kiPrwNwWRSt
				A3AWDdYBfxZNIr8OKL9uuA7gXtCxDlgXdK0D0At6RHQd4Py61zqgVc92HbBWz70OWKunPMA6QB8s
				Vl7xmJykZdYB5T+x1gFb1JzrAHTUxHUAGjUvD6wD+j3iXwdsD3OtA5aHuesA5MNE6wD067bE7od5
				HVCbZbMOWDXLXQfszVLXaB2g+nXXOgBclPA64BZljgiVgn3u8uBkSbK4bx2QuQt1HYB+F6brgDqQ
				/TpgdyDXOmAdyLUOwNSEsg5AqAnzdUArjn0dsCmOcx2wiuNeB2DmQbEOQMyD+TqgDca+DtgMxrkO
				WAdjAmsKte8Y4JWWCngUzMZzGNopAddTQtenJGktEDp/eJzXCgiuJebQhV8HzIuS3oM23L4OOASL
				+TqgGxifdcD6MOc6YH2Yuw5AHiZYByCrmbIOQAaL+TqgNct2HbA0y10HLM1yrgMQQ+9eB0BDb74O
				wBZluA44i/JbB9iibNcBQ8BbO74fSg/eqZ0kwTrgjGK2dUAdxeB1QH8gy3VAO5B6bZoa9rnXOgAr
				jnEd8BXHdx3gi2NfB8w7bs4hFiTrAORgxHUANhjDdcA9GN86wOa38XVAbV6AdQAjKM46YAmKex2A
				DYriRtcBnnVpbG9e/x+W64B2ccHrgLaujawDWi8c64C1F851ANYLYR6a/jpAN+7N0rP34t9MO14H
				UJQFWAcwc+BeB6wcuNcBaA7EdQDiwdLXAciDpdYBCNtd9jqg8Xvmfe3b64BpZkfWAahXdq8DwFc2
				1Ej8YoWuA+6K7l4H9HcXQvzurwNsUiXsOsIjHsRJWgfQK+z3OiCTcqnshHbPRhJXScg0NwzcZ4B9
				dWrLD9kJ1Ga+Eh+1V7T30CulaWg/37NwZt0YSH4qSSm7Fo90ZVuG9dj9h5xvR7aCFOn5X7x21wFn
				7kXrgDv3En7tC1fbn+pxW3hB1gH+BVrWAS2uj6wDiuPeHes6QBgHkXUA0O9n6wBUyZfXASXwr7V0
				HbAM/2kDZ5/FONtaByzrITJ+k7wO6Ev9NMlNcYpLkfmbVBG/ZR2gz4si0x5vHaBrAacOoonpWsDp
				TVjWAbs30Cd5QdvVp9YBNge+dYARTPLlAyVbUaglsA7oe3CuA5Z7cK4D0B5E6wDsHgwPsA7oPdis
				A7Y9ONYB6x4ccA9+2IOJ92BRe9CjPaiS+i6nJ/HcSXs5EO7YO6TJ5Ec46pN55lslHdY/5x52KFlA
				gmNeqleSPIkP6XfnJJQ8j37HJyTfbVv9zO+nrqRiNokxxV14TxZPTt6538uTU+KWNrX1e1JYUtH1
				b/f1r75dkviiLeGx/2ZJY3vasQO7Mu8ML8lYybc7g+3oSPJr3Hv3uPcTuTS8ciWm3yES6jkY6nnx
				uOfxce+qcS/3Z9+uLSAR58GN5obCOgDxJyaaisbs5hK06YQZ1rsOj1j7OmBKkb28Xle2mM7DTYQh
				zbjppx3PW6o1J6LVmV9L0n93et+dD+anit9dDO9uufw0zbvT0bubLD+l++5Menf84u9DvDsM7069
				HXW7d3fMu0sbXe+OxruzKb/v9+4Avruc96lR3t2Wd2dCfSqDd7fz3XVsnzrr3Znw7kr+7+nfnVnv
				DgO/6sZ3d+O7C+5XLfvuVPzuSNbv9787nO/OhAGrhu8Ow7vbrbHvjua744VH3h2ed4d2fn/w3bV4
				d7PC7wG+OxHvrmt9qpN3x/6725a/g3h3l7y70fH3p96d5XcnX36a3Lsb7t2JxO/5vju5784G8Lsj
				/H3eu2Mo5tGzTJ5xJSmKecNi3kCHiHnPxDyVMe+KmCc55sEb8w4tJyvHPBtjXkv+/Zz5HemYJ2nu
				ife/dxRLNp57g829VvMk/rnnZu6heO5NmHtWzz2Pcw/vRRL93NNr7skFS34F9HMPT+3Lr4/lrn20
				at9Ug6T/2oe29om49kmsfVNrH061zz3eO2+1b7jaNxLxBZ+dtF/79N4/H/69FURb/dw/GfePXgf0
				n+YN9w/V/WPx/vmz3xXlKUGVWH9n1odzb2r8nacmCVHMyxwJD13M03UAvMskSn6PdcByl2nn3cEE
				v+MpKXWv1c1udcZ0yaojyfHXHLQ1V60DyhtmrQMWN8y5DoA3TKVTnLwUN9H88Mg9ydYBng3zW4rb
				1gFDgW8ViVp0921tdXdYBruSFoUPhlNKoPZlcf+sD68D2uO1DnLuhVKWOyhSayUxBsXNg2JdBxRu
				uX0dsGy5ex0A3XKB/kPzRL6aosloTMku/qTEe+FxmfyNvw44dbo19iANe9Bkz1huD7rtTyq9Z1WS
				WQf4riQT59s164BOyMvz/n19/yzfP3Du37D1ZOb75wKsRChL9nWANfY+G57Dbe4dBsmyzj3Kc2/K
				uUfz3JOHZTDtMh6I1xpY+ZbDIxBVyQvf3Yfj5P13R/vdbWIp7fP9Ymh1TZeu2zpgzTDROqDVMe1s
				dWwdsN5ptmx1eB2ABjiNvLtjHdCPnYi9O3odUEtPN8S8lLhS+ZjnducrdO65xG98M/fGmq1lWPtU
				zbz2wbCnCLx/6OExarl/g/UmAcqBlzjjeTlQd1yF2h6cNkYIQLng4B40eQ8GFT34dcC5SJ/SC79+
				0WX+w9Y3BDGXfzBqL6wDxFl21gdyOF3LXAc03Xa5fB3QGb2FyfthinUAZFwu1wFnfd545enWOqDb
				r/uTtrB2fXvrAOMRf9YB5WW+rwNWnvpdB0Cme6Ugungd0KoTAO3Qv+qcba0DhlSAH5OT5Cyq6qO6
				XF75r9rXcTezN7hyP57KfGOAfSO03/vt7/uONL3jd9JHWueRJudIfznSlx/pE4506iMt45GWd6R3
				HenC4HcGR9p58bto/77AkV7xSKc60iCOtH5H+vuR7pn8Lmh/93+kAUrUmRJ1xud3/ImaYKKOOVEX
				l9//S9QDE3XOZT3EWXI/PJl/Wbta1kkva4uW9YnL+vWydkuQXJ1Jhn9ZS2vYQRq2Dv07wYatf8Pe
				3rAP4+8aNWx4Dbv1p/1nJrnrftfwaet52qefdmSedqSnLcvTtieXPB+dnPe0WY3cqSK3CRsABiK3
				68htI3Izv5a0H7n1Rm4fT29JTDIdBQC96X17evs8vflO79fTe7PTW5RM8nQuCVsH7OmNCP7menyC
				2tQ4b3qzO72rDSW/PJLcSSFwj9yTQbJbpRCGtBDinvYYTxsnLAThUQjkWwhFDXvXXghmHbC/C36E
				QhhY1lOWNbAO+AGM4rMQlifqlImaWgf0EIOOXAjJOmAf6XKDy0KG2DKJsUA/Jt9bedL/cNYK8cgc
				gblVSGsZNv7J4ta9AtiP93XAJKExGJ2iXdwUtxqyn/wtD4/Mw1jF3gOZOv25wQJvMFgH4IQGGofJ
				B/W3UP2NOuIDVSYvzt5HZ28XW4HBb+FL5riLwzHpDkrKcXZvryVaWgd0X+5cB6yXO9YB6MuFdQD2
				5YZSJEPOTrZ1gD9mLOuAeszA1gG13VbrgNZuOQAHccoz/AWHPV5fsm9R8l3Thb8OmO22A9w6IH+5
				eB2AvNy4Drhf7vVZEutMUnzPDXK0pAMA6yOIQkkWQ3IiH0HLzaMMLsIXylsf5sE7+K9dBiI8RT99
				AAenVCfpOMWNiSgbI+Z8OA6kQy/p/NPpLJWNedYBhsA8Sz/5Dbl0QBuFBfrTkQ6pprOA02ERppPX
				AXtZz3UAellvYjqeRToYZTryPJ22DrAid7cO2JF7+IQ29WZT2zbtszNrmn67qWya7nZTNIFS07S3
				TXmr6bebiqfTkWY73t06YH3m5zpgnfm1DkDOPKwDsGc+WAecVP/XAV6qb6ymt2DHlr/XAbi3j+sA
				9O0H64Az/591gJ3/vwjXAd38f8OEd8Ba+OsAXS6g6wDUXCBbBzS5wF8HbPaBsg5Y7QOsMetqHWD+
				gkJB64C9v6CtA9Z/wb/izU57aO3E4MBYB3QGhM08JeT0hbH7FH8yIXEdgBkQpJcZTOm/T6HHU/Lh
				rZHmEsIwTvmzToHrANihINYB56FwrgMKh0LNPqVfB/jJwr8O2CYLe5IXzjpAX7KQ1SgDRvLkSRiu
				h/cLg1gHnE1Ds11G0i9jAayTI6lTPngdIEQPYh2AGD1spzLo+zL6pI6y1y8DIi2jHr+ct24u56uu
				EyK/9d+OgN/7Jp2/P2UCMOiGILgXwqXUVEJws0sppBoT7jwnrkUo3D8lmC6ha2VEM6YctTmjlq0F
				ep0Dc9ivuxN2Zk1IKycEZibg1k5Y1gFbV9E4+Sx2tQnLOmAfXtgkJ3zMV8GWX1qxlOxlSJqcT/Lr
				AO95qUCyDuifYnodsKpk9tJzvnWA8ZoZ+xxkh5ImByb9BDenWwdMnQ1dB+B0NnIdgHQ2+Tqg39m8
				dcDWzuYrpzVrTg0RIjQFOhhN2GoE7nNQ4+dQKJ9z7p8TXX9OXAdgGY1YB6AzmtCxMYR/YxzvxiDe
				xmCOjTHWAf01864DNtfMTLeUcWcpcHUp3JWl2N2l5HUAppKR6wBEJbMdE4LzSYhdB/SVTHRUQgBh
				QtI6AJti5DoAZYpJ1wFtivnXAftTTK0DllPMXgdATTEIgpjBxXBevOJ0FBQ6fgSjKLVQNnChrAO6
				5+VbB2yfF7L1HA55ysPmOsA+L59rBKPELIReB6ymmLkOgE4xMoWTvxPJJGEJlxo9CeHrgH0l09cB
				SyWz1gEQ14ypRrJdB1jXzHHjJFsH+DOadx2wyWg28VKQi6LvOkDjmhFnfnHWE5BUSW4d4DOaZx2w
				ldHUOmCZ0ex1AFxG44on23WAldGc64BiRtPrgLWMZq0D4IyGR+1kWwfYGc21DihkNL0OWM9oxjoA
				ymjEdcAho9k9x+DXAZuMptcB6xmNX1GIGWLJJynQGgzWAXtGE6ZbDS4NQI54dL0O6GU07/J3Z19t
				NR7m6H1v33EdsGY0rJhecUb034bkOUDyn4dvVXK5f5w9Rhf7w+x1+Hm/49d03rm3vMlCnBPPrQYb
				9iRfB/idTewqnVsHnDqbZB3QdjbZwSmTeYq+Dpjqu9nzP6roIGJ09HQoyPT4gG3wkBkpNHHnN09y
				nJMgnDP5A/X0OR+jKIbnpJs+p2iSivUC6XO+qilK7Vb65+xzUQGXvCvQXfPMT6JTC1ZrB5anDpFH
				H6DHnyZFD0Z38/hv2Cfskb0txpQBz5Qj9hMDlqNLbDiUKij9JVfW5ryOtLnh7AR/hn8ydvHSDwut
				hZu+ECcQN3lwmrxlkTTCNln/NKSna78oR2vKp3KK0vS/YFz1SncVtNHgXAP7iO8iOrLrDA53NDtd
				znSrcw3NVLhWwW7kNxGd2XQHxR3Vjjcz3tG9gjZanGphHvNZRFdW3YHlhmbna3CTB6WJg9tkQDWZ
				IDRJY1ywoSzd6J7W9KTCPtrolY3Ebe8tFQyBjL2L+6Kw5w6HaecHnbi5tJU6FqyT4l62XHwy/pBI
				OxJ8gXvQDbRC2VWCCcYv4mKa4AU33k4poxR2IS3jGb8gJTyj7GMXGtdS5Fh01QFjB6amllfxUKgA
				SMMfnHBsxElkAIVw2IAWdghOzCVsbEGWEw6KD7jQgjJYtkhgaI2NUp2ULNP8EkPi5O58e0wLeISf
				DXk8rN8OvC2nOofVo1juPJMyrReswt4R6tIRnZvTySwm5CRh+b2JCyRYH4h97FrdLzy/INE5Wxe7
				dWZXKwQOZNl3VtO7QohvItuhAHeAVXBUKppO9PaJcZIxCExbQWUhplNYHBEkbNEYhJK69yDTRU4r
				7gyx8Q/GhQVjPmYA90dhFz/6tfnP1wreKaGyxajhobo0IFhogTIaYOCqXNMpXOTTWLAiZ0KSONkb
				PXaOCp+JfUuoT88Xwewe/4lQH40ixPVqHZ3YlqxAA6MePDBmmkGXJzud7K4AhFZQ7nUVmUFEjmRA
				EIZYTT54payBY/q/Q80hDU7V+NsR5B0G9MzBpGc/AFzZSCG57oc/GPR5gakuu3EhM1lV1SulJoqg
				xbiGuYSJwme1MQjezw872Udh3E+piNbyWj5hJlsUGCc2LFU09nnbLxRXCM5JekblIuOCsOqhA41G
				wBvc4vjAKAOIQHo/BS09fpr34RJDBPgbWwywb4nxuMJQtxSr/DyTOjC+13E+OjgOduB4JZMVJDeX
				/KXlRSS6V6FF+EFDCkN7lRICcEt7wln/BI8CzEMBOhMCORhgVUEKOcA7BaHHU1bOroiIlN0LgyoI
				gienA3wDgQMiQ6FQUFDQGBQUFBQUJAbNzExwZmYkUEREZETkv/z//9sREV5IdtuQFMGFJHFjSJKk
				iSRJMZEkKUwkaSRFRIgiIq6ICCsiooqIoCSCgiRBQUGSoKAgSVBQkCQoKCgkKCgoJCgoKCQoKCgk
				KCgoJCgoKCQoKCgkKCgoJCgoKCQoKCgkKCgoSFBQUJAECQoKCnqQoKCgIAcJCgoKapCgoKAgBgkK
				CgpakKCgoCAFCQoKCoogQUFBQSFIUFBQ0EzQzMjMzHxmZjwzM52ZGc7MzGZmRjMzEzMRZmZmZGZG
				ZGbmMjNjmZmpzMxQZmYmMzOSmZmQmZkgMzPz+f8/BP//P26xWB4XEYuIWETEIiIVEamISEVEKiJS
				EZGKiFREpBIiEpWI/6GP/8NHxH/h4//5/+b/l4/4Tz7+j4//4iPif/D/Ax//Z4+I/7Lb9uyw7dm2
				3YVtzg7bm9221doyRpJhJDncJtv2bbIkVZIohcPhKRwOh6VwOBwcCg4ODg4KDg4OHrm43FwTE2Ys
				d8uJJIRBRj6Xu/R4+ITcDcFZDk/wyMXlejUaOpa75SgGGTjyudykTcjdEM5JCk3QyMXl4oqIEGO5
				Q6ehoaEzM5uZGY2ISIyISBiRf/5f/v+2bduu3VLadtK2EpIMIckg5DbbJiPJn6Io+iLJniR5BoPB
				K0LMAz8zMzOfGRERi4iI3P//37/neZ5nz/M8r+vcdV3XdZ07juM4jjPHcdy2bd62bdu2zdoWvG3b
				um3bum3bOrmnY85GExNmpLdUKBNJCIOM3O/57Xo8fOSya3qWw8Excrdl11A1Gjpyc0pyFIOBI3Kv
				4zbtsbCRW5WpSQoFjfSOBmOhiKC0BUlyeTqcjSYmTIw8MCQkHo/HY4//t9i27TsiFo1Go8Fg1OUY
				EVssFouFQlMoFAqFQhFTxMhdThEiIiJC5uPpcDaamDAjIhdLhTKRhASZy3+/53c9Hj4W33ZNz3I4
				eCp93ZZd1WjoUEiS5GSf13GbFgsbicI+oEJBI3dMg7FQRIQYufuYGc/MdESEEhGZROTS/4f+P+i2
				x7bFdt+2btuWJIMkFySn2LaIbQsxSSMZ+V0uPJW7ZNjI5XITE4Ll7oTIyO9y91TuMryRy+UaE0Yo
				E7Ri4Amxo15oEBMiQf5/cLutBQOVUQsGI/cEKC0IYGBAgf///////////////5/1WZ/1WT/++/dX
				f+HFI7769eMh7hB3iE94uCd8wsNVPzzcD/fD/fBwP5KkhcPhcCwcDofDwuHg4AkODg4Wta3VtlXb
				UtG2U7StFG0birYNiradiLaViLZ9RNs6om0b0baMaNtFtK0i2jYi2jZEdNOom0Td9OgWdXSLNroR
				3uUWulUzJBkhSDKEIMkZkpQhyQ9JekiyQ5IcktyQpIYkY9qGackhSSHJb5tl3NZxE8VNFMWJKAaD
				kmAwGAwJBoPBIIGBgYETGBgYKCHI/XKjcUyYkd4lJ5KQIBu5Ve56xMNHwu9yZjkcLNN1XXfXrevw
				bQ7f5vBtC4dvC9626bZNk2qapmmvFgoa8bY2fNvY8G1bw7dNDd/W8JmZ0BHxVESShP///77CR16X
				nmWGtW0M38bwbQwnyUCSMt8kSbbpkmRJUjQiGFyEJG2apGnbYuEzE8bZaGLCzIhERIhE5PLfj//v
				bbN2RMQUi5Bim8JLMojkKE6QsVgsJLbt22S51FQpFDTCbYvwbVOEb1tE+EKECDEhZoYzm4kJMyIi
				IhcRsfx/+V2Ph3Nsd7RtuW2E8LKrGg0hPHTknjIsLCxMZtu3zVvYyOtSk8RtM9s2s20zEwjCxMhI
				I2kkjSQkyFTu8pRG0mgmZNo2SNvpdOacmRk5yXObx21arGEjN6uRNJJG0kSYMGHCNdJIGkkjIlKR
				ICP8hZseD9fIw2XwLCLTtq207duR2yVHsdJMJpN1MplIJBKJRJVIJBJJSEhINCQkJCQkJCRIaJAg
				QYIECRIkyASZmZkZmRkREbmIiPz3//93bdu2Sbdt27EtSVIkSe77Htz3fd/3XQ/UdV3XdV0fPR6P
				x+PxuMTj8fDw8PDwh4eHh4fPjGdmZkYqIiIiwsn//9/+27Y123bbWNu2ZRhJkuRwnud5nmeZ51mW
				ZVm+LMuyHA6HHQ6Hw+FwOLiXZmambacZkbaVRNqG/r9tZdu2x23bVtqSJD9J061tG9O2jGnbxbSt
				Yto2Yto2xLTthGlbCVOSD0OSDkOSDUOSDEOSC0OSCkOSEYYkQxiSnCFJGZL8tHVb9iQ5Q3JDkhqS
				jCHJMCQ5QpIiJHkhSQtJVriNsm2TbZNsW8i2Bdm2+bbJt+3fNn/b+m3jt23fNn3b4tsWvm3jbRNv
				271t9rbV20Zv27xt8raFty14kqaSJJUkSXolSZIkqfL/t11JkiRWklZJUiUpKkmhkjSUJKEknZIk
				yZIkSVKooVAoFIqBbdvAtuXddmZmZmZERERERP7//3/btm270+l0Op1Op9PhkEOS5Gaz2Ww2m81m
				o9FoNBqNRqPRxMTExMTExMTExIQJEyZMmDBhwoQJMzIyMjIyMjIyMiIiIiIiJP+LiIiIbVtERIQk
				SZIkSZLkSI7kSI7kSC4kJCQkJCQkJCRIkCBBggQJEiRIkJmZmZkZEREREZH////ftm3b7vu+7/u+
				73ue53me53me3/d93/c9wkbucud5nud5nud5nud5nud5nqdpmqZpmqZpmqZpmqZpmqZpmqZpmrdt
				297Ytsa2Y2w7jG2P2LaIbV9s22LbFdum2PbEtiW2HWLbQWx7btty2/7b1m/bvm35tt3bVm/beNuG
				t+24bcVte7et3bZ129JtO7et3Lbhtg1u22nbStv2bVu3bdu2Zdt2bVuVJKMkGUqSQ5IUkuRJkiZJ
				liRJkuRIkiJJBkkykCRnJCkjyY8kPZLsSJIjyY0kNZKMkWQYSY5IUkSS17ZZ21ZtG7Vtm7Zt0rYt
				tG0L2rZNbNsktm2PbZtj29bYtjG2bYttm2LbFrFtC7Ftm7Btk7Bte9i2OWzbGrZtDNu2hW2bwiQp
				wiQphEnSjCTJSNJHkjyS1JEkjiRtJEkjSTGSFEaSRiRJRJIukmSRpIokUSRpIkkSSQqRpCCSNJck
				uST9ERF+REQfEcFHROwREXpERDwiIjwiYhwRIY6IuCMi7IiIOiKCjoiYIyLkiIhwRERwRMQ0IkIa
				EfEGI9wgow0y2CBjDZIauaPcaEJjwozMXcpEEhLkI7fLXW88fIR3uVkOB2vkjnJVA6OhI3OXMorB
				wI/cLjetsbAR3uUmKRSkkTvKhSIsIsTI3KWQn5nxzExnRCgRkUlERPr/0P8H/fbYttj229Zt25Zk
				kOSCJBXbFrFtITZpJEkk6TExMTGOiYmJaUxMmDAMChMmTJgFhQkTJoyCZmYiaGYmBM2IjIiIiIj8
				//3//W2ObW9sW9O2MW0bpiWHJIUkv23etm4SRZImkiQJCQkJCQkJCQkJEhISJMgECRIkiAQJEiTI
				Z2Y8M9MZEV5EZBcR0f8//v/hvz22Lbb9tnXbtiVpkpxJUt628LYFb9JIkkjS4/F43PF4PN54PDyc
				DQ8PD1/Dw8PD1ZmZ6MxM6IzIiIiIiMj/3//f3yZte7RtsW2DbRvYkkOSQpLfNm9bN4mTpC2B4TMi
				v92SmxQRFjwj8tstuUkRQaEzIr/dkpsUESJwRuS3W3KTIkJw2IzIb7fkJkWECZoR+e2WXMQBCwBg
				oIAAIGAAAQkMoGjbiLYN0ZJDkqKw72qxMI/cLSeJoaCR3dFgLBQRCjFy27bYNskREcu2SW5u27ZG
				YXtq2yRt27Zt27Zt27Zt2w4GBoYEBgYGBgkMDAycmRmZmZkRuYiIRUT6/+Ts1/Zr+7X92nZtu7Zd
				265t17VturY917bl2rZr224sFptYLCxMwsLCwh4WFhbmmZmZmRkRERGRivz8//X/VbkryyO3W9ut
				bdY2a9tnbdusbZe1bbK2Pda2xdp2sLYdWNue1bZlte2vtu3VtrtGRESM3DZX297qcDgcDofDWjgc
				DofD4XA4HA7HzJIcxWDgTPZ5HbdpsbCR3KVt26VtO6y2bdujOjhYnZnPiIiIiIj8/4ODg4OtYNu2
				XdXBwcFU27ZdS9IsSY1i0LZt26HadlBtS1IEBwcHTwQHB4dtO2rb0bZt25lxzMzMzMzMNPhdZzx8
				3LadmcXMzMzMzIyCZARJjnRmQnRm7rZt27Zt27Zt27Zt27ZtKyJy+e+z5/e2bduGtm1oK9JWRCRC
				RURERKRtQ2jbzrAVkSRtK8O2bdu2/bBtPWzlM8PZaBoTZqRt27Yctu2G7ftf83+kbRvDtg3Dtm3b
				/yP/////LyKFgj4h8Wjb/rf8///bdmVmOCN3bU9s27ZtW+K2DWFrt7XtILZt227bOdtWztaWZNu/
				bdu229Zn2/Zsbdtte7Zt24q0bdm2bNu2bds4W7du2zacbTtm27YVg4Eyk31t2/Zm29ps27ZttG0d
				oaEMDQ0NDQ0NDZ3ZsCQ5JCmLSIiI/P8ffJYkTZJT29K2bdueLEmSJN1t3bZNkiiWJIMk14hQRGBg
				YGBgYGBgBJbbZttCR2REREREfvm6bd+207btbWu7riu7bhu3jSS5bdu2Tdq2aduCEREYU4SYaVhb
				SbKZ+YyIiIiIRZWkS1J3m7Zt2+2qSlIlSSMZJLltW9hUSZIkjSRJ3OU+QW0lWTPTmZkZERFKNCLi
				ERHTf/22bdvhaEREo22D2LYTjIiIiAiJKBeNRh+UZEmKiIhoRCPaRtsyGCJEiM3MzMzMSO5SGhoa
				GsH/If7/t+0xPcvh4Kn0daVlVzUaOhSeJkny27ZtutvWAZxYqPRjr93tA1MdEoFRxigE5oiYehQA
				Jk4VB4GAwwIKYHDAywYf/vXge4N6gnqCvYN6wb2CPUF7B3zwr4/fE9QT1AvSE+wN3gvqHew56MM/
				fXyP4F5wj+BecM9gb/BecM/AH/7p8fUEe4P1gnuDe4N6B3uDemDowL8e/F5Qj6BeUO9gb/BeUE9w
				LwEf/unje4P0gnqD9oJ7V8HN7zFd9BJzRbqFibznXWG+T49jiU1nW2ZFIc/Dk2elFzQbQt6VUAqB
				uaU8RC3AipGwAU2eUw/q5wuBK52nm/9Sx14Jk4yCmBo+XTO9ttWQO2Rbbsn7h+5lSmiFbLkVm/iZ
				IPwzanpzpyG3pWu5xfaP6GyU0A6q5RZ3/9CzTP+EieL4LyYPb0icXtpnyAXiWW7h+0fq1kkotGa5
				ZbZ/yHYmmZrTHgMlX7/o2Mnw7erpfV+GykOmFmSoYk02fiCJEDv/FCq3uBGSJGZsgpvOpOwDON1j
				ock2jstU6DfEOVkUTeRwXH1EvzvOiYvoFvqFQK0Snkh0LwgOHlyiWyeSeGZl59ytT2FXTTt4jyms
				v8yPyDZiif8dZIQfTlSvhY2Ymm9oDyCUEe1ikvJm+4BaXmvn5MuL7dV1ebjdMSgXtPtUymbtj5ay
				D0e+rEgQDbmZkcgC7A0LwacjnPropls33lzRnpqPNJ93EBkeMspy1oHUcSg6Bo8zvDLTehHJ4rd4
				WZuDD9/wrl3rDY+Lhfie9iiyMqJdQlTetE8I5bV2lsJcLZTM0lkKV+lLBz6uKIQNzSqklUXplh1l
				cVG9dvTTitZBeBJRbspv2Z7B4efZ1yvjHb1D9CuIxxQmjP+prw5CzYW9T+b50Sz4hyI1nXK+W06Z
				1TzauvGg7JoZzAkPb8VONws0zrlDYC18BhvrV9Zohrc/qUp2gUZo6lycWFZZ48+SRtRyqKDcLehe
				FoZxBbzUyh2UDnY4t4fJyOypa5RxKsWe5XFzIpv0cr1F6XoJUkP+R5XdN3rxvpaBUMMlTaPB1LJ9
				Xov5c6lpMbbYu6kaW30BhGtKqb7tDRsQX46NLZHEo0jXtAcwGhOtzrnY/5cAzBVPMfABOU0nMR4J
				vhaTwXK++8wXWUgWEsA+7qfdrnm+ES7xCN7V7ER43OCWDwBFDT70GgRf+drwjdktPGci16l/8uT/
				r3VeET8akHsLNULXrpXpcn5qojpGzCEwd0Gvr9Z/0+sV8tekKXvYBoFRc2OXSvtrNLfxNuJyMSY6
				BGD7ejr6u0lLaNjiWcqmxobKWhuerHClmG/ccTgusg8yQBDxmGFzY1u1tL4Z1aEOZYyYupnXRXTa
				p7M2AWILJ3DnGtsJ7e3oWPdb28tvCuYBgcueHSmmf2dNbMMWBk7/je3LK16TPRZEwjt8toEE3b5H
				85VVLrw7yLtPZ+i4NS9I6ujrUTY6QWvBGFECcBJEI8O3+DiRBLndLGQWQQJ69I7OpKOV5ds4y8c4
				usZOhwdmfXtzDULQ+yO1fzPlfGFuyO6XApz1PPoxln/RMm7ZiSMQ30Gk6YVUXF8QtmynnDnGZrI2
				BTEDLB/wnSKXHWwIumUB1/ZXXQnybSADZRyjMlT4LTcsoufLkYn5c5T/l1ccQpCV2fDNpNxh4+W5
				O7Hr9QGH6YbIw8C2cuQk1sOXr7AT+SUikWKwy+12/wA7afaFOjzDDtQ6oGATuAl71RW8GnmyUDz0
				+xzpC/FyL/Pa6CvspbJYGJwdcJWgFZFWRjoH/+vlAfPYYQVs9NsMVoT4SkArh4Oh/nh56DwvWBi2
				0gbAD7+5CrQyEyfyXy8PmXUKU8BGT62RBuz1qVY+2wH/6fJgc9BgJWzyXwauq3iodL/CauWwKNBf
				Lw+Y1w07wNZVCDYi9aupVq6vIP7p8nAzRWBK2OStsYYG7y9jpB0h75TuUPgAh5LL4Mza/gVhL3oA
				uL3N2rVyBlPlu182NU+RTsO+SPVeV6uMdxj+sFC+Z0KSU0dxqqmyiFaM8kI1JI+7UbbeoYrNTAjb
				rDVHEdrXc618/gDsh8uD5qHDWrCJvxhsiOHKp5VHqL/veNnknLJ6Azukma20PF4FauWKxF97XzY1
				z5gehl1zYpeh4b7j8MY98yUSlHzkmFhMhYsISTQvMoNSvBuzBcZVAGYq2MitWsrAvX7RymexLKGX
				B5qTFiths38zchDilV0rR/SMCb088LPCdGFQOezeptDCJg7IL9jxpHTK4YOu5wsKJwdEKUCeCyUb
				B/zI7N1+rVyLPDaB6dWpQ5yvSkHXznYQyR2B3J2b39qKQXgqxeHZn7jw31UgZG78bHTxz1nsIi2C
				T5JzX1EAx5mCTW20PlUwUAIrP/2WC8ZIu4g80cCWUhWsYHs5QHZwDh+pSl8oQul0oAQKNq6lqDOi
				HmCJ8KDD9HVXlNzXtXsYvgmavseQUjhWIzxRq+iCim4i3qiHn+MvnnYYhaotTM6RBOq0/MJooem9
				oNVJn9PI9Yjfrz5s867/ioOou3YlJv5u/++XkP5qGqTuXFb2t8e4+8r/XtepYbtLn4bK+y1AlEa2
				19c8WxBtq/Hfok1mBeloS5ygOtoiM0iNNrwEMkTbs4KWaPNVUCfaXA+UizbTAOWjrdpBjDWXj7PY
				qw3Ob7+toN6vQ9bhMvrr3xoNM3YxhAw/5Xrc768/Vr4ZncUpVg+Er3v2vcIQvq3iviyhcvUpCZle
				4J3Kl8nc+FsyUGRnUdSA//T3vRLWrqCgkJ3hq73ynvYw586SqbFNavfqCRHPjuca5ypS0Ku1MQ49
				GGRRtPMFrUwSeKl2xpMlg0yKRp6wk8iDj6WaeOpiEkuhiQdmAnfQ8+gjHF1MS1kV8cBI4CxwP22U
				swljqaplPiAJmAVup8xzYsUslrLJN0QSUcDtlDMevJhEU1fxhVhKFDqacpaDF4N0KmX+YBKZQl2l
				jXLwYSiLoo0PbHJSQZ+3m5634Wowqn2DWzWGeibty+wfTdjHgLcYa21TfTb2hyb2Y+ArplW1KTeb
				/aMZ+zHwFGOlbaqfzf7RxHwMdMW2+ZW5y8LFuqW6QpmKFOj62qyjXgZ5FM38QS6RBZ5Km/XJ2Ui2
				opknzGTioeOpRjy5OslWUueBm8AZ/HTaGEcbptKuyrxgFrgL3E4f8WTKWCxVuR/IIvSB887MnYaZ
				mak84I6ZiwkjYGaxwhszjmvF+9C2Vbdg6L3eR8wSx8Z/1jnhUCPpqE/+xAqj3C6sjSkhsw/u9xdC
				wjP4n3WdOK5kOnXTk7CiaN8JbjNkwOCD+f/EkdTZVCgl8FQVKXA71qWyNg6TxsbdvMYvX6MhWhHM
				3sMkAPy+NV4i3US4rcI6R52jZEPauGMlA/j/F0t6JbUnGo7IQML3+wdWyPbfzAqsbXeR79JltRVH
				tI2QcEnfBnPrZEA+ZJN1wWWube5Z4dsy4lK7T+fW6ZBU1Nb7ik1HCiWkD9tLVbNdjlPz8kEKsYhr
				4Wdd3aQC0CtUk5UI2Ue5OmtRUzETIHQq9of+SCN3wt+s7UXOErG0HuZbn951dZ7YL6MVJAtRwmuh
				YYeUFCv4a4D8T82DCW1vht/c1lwF4YeseSrgUai8/5ivEU3cBZ953efHtm8oNh0olETjUxho8Zg4
				/NGwf0moyyczQVwalhbEjQITPErlonePNNZDYSqUDTetPNO9IxWzobAVaodNV47prpFeEWY23b5n
				eAu8Hya+MglSHx9CCiqBR18CjeMZjvJTjCxU0cKVKQIz5cRKKrRePMu2QwXok3NnOEuphDJxiFNn
				J+lKgG4W8dvgOOT7nXEY2W/MLIdTKhoDOrApMebPKFsIYGZ/Hqysr7jOdIBserPvSzap3LpNGq88
				fBVdIxqzItZ3Gav0QNuMQVcV+scP9v3eZh73Rv8zHahEDYiE6EwbdD3Ke+DfHW0B29/OlAUaWo+A
				CghTGlNtNZSASO1mpJvE0XhvK391OieqWWsSjEaDphhv1oJo1lrZtvkkHNhLjkw6HPmvfuTkzoTW
				oReZUduemGplP85Xj/4SI9GXR2ORi0UG+hvrEyXzR0AQxqpiaRNvQesgb9p7rUMX4iF/hyGons58
				ItHCfTFv3lpYTEQYCo1BqoYY6Df2JwLDxARwRegPMSx+QzQ6tDhB4yq2YVz1ROwTbVSIZb7vFKtW
				f4+t7CtBo4EKM0P0jfmJ7ixlO1d5+nvsN1+HxsEYl9E4SjG+A8jBTYQ9EZ/rXq/xK0p/jYVZue9k
				fHON2TiAr3kP2zjXaR1qoYRwINrNDhsNwHV8RKbvkXLaZyq52SyZkDSS+jOGkOUvS61reUSDfINs
				FA3MZRRUWgVD5aMlblMsaY+gf+wLXmo6xWUESDAGtLBW8HVZFDLc0LBzMRDW/AqODwFcMoKiFrK8
				MURYAiK3RTs8zlsOqDDBA8uhPZAVoGBzYwni6pDB8hzHOOwIf9HhsdSroIX+qYcYkEExMPTXXRJo
				+XXeBuq+rho5VIieOASMWnWZNxYt1OJJRJ4UqoZ5Rye3QNrR5eY16uu5v0CQKILDWP3RgWOsSVWO
				N2gC4rfJwG9KJQCU7WetzVooG/56EJMXh43/hou7BNDy4qp9pkLzBFXRgXNiRA8/MsoR8X8IkgDV
				Jiz0p2zUEQWCyBx2+DdLAHX/zTRB+b9VN6AKQQf3Dq/xMPZjx0h/PnRWKHobd3FgYpZcN0oBt5IM
				JZ0TS6emWTuC+91nbTvKU6EWkmpM4qAUncMGYVerTLUvdGAbTDUBufKvzZxe71NI8b/7f7Pi+KpD
				kHneUWvkZVfr2cfVzONqu+P7OFAv8uW9sQUwgXb4lPv56j7Kf309ByHuzjF9QpQftVBs6Mz7d316
				XGF9xt+FxKNv17MfPz8KQbd0U7XzGIeX5rgkL1/UqragW++/5r/RGkeHffpkWOF6cvh2yAWdVp+4
				iViy9mIvsKRAb0nuxATrWxEgEcAm4NZ24DjH1gV/NKM8UmdD9BgzoO/xBESAqev2iU8q1vcbiCrp
				GJ9vQCMgKfy3c2rkOuWLIgeTDAsxZg/EDPGyge2xiXhk2ERusZYLZ3l1lEc2MnQi26hlxbG8Pcox
				jxwakS3ScvEs3x4VoE/KvcloIvIcqwHCuDfCvwrOhnVY0G2xfLxus9zEhf/ip63ksSBBx7IwYncS
				R9K5kJgZhGiXxjz6OBBDWeoLo5QY4FbKLIdeTuKoi3hhLCUNnUyZ4tCTQT5VMT+QimSht2pGOHgy
				jEmBLot2PpDJRAWv1k44OZo5uDwmiDnY9n5ZgleqSOHv54I7F0fCNc1Y9ztJMcyiv/sUJcVFK6PP
				FgTaQzRaDA5DGW3yjEcbT+Ipi/gcgRbzUkICaO8GpbmsqJN3rqYE1Y/OAsWa+wVHp9RRLmo85C6f
				n4vjtx5rj6bnjVroL2gk7vNagCZUv8IViCxHNamhGR9tmOQc3eel0LdusjIokhzHOEpEuAtzHFyY
				XcQ3Aub26DTN8qMdzcRcxtL+PrKU29u/x83llvbnkqHc2v6ebCm3tP+PLuX29vfha7m1/Tl8Lbdr
				fx9Zyu3t32G3ckv7/+hUbmt/LjaWW9r/T/Zyq/bns91wV5vO239mV1CApXnQiQuqE7JbcEqA/2w3
				6KK3e/Mb8BVkYC0uXJpHEK6yDZxLNeHU0SSWYhOPBDGTBAYigsUiCYXsT2G+I4sn+RZFPEArkgXc
				rjrj4Mso2mrVzDAzhuYQb8DC2bamuQXJqDosP6H2SnMO4bHQCkg1z80ySprhxy9Aaj7P8Cu0BTB4
				czajZGL38WHNms8fjYU2zwFvbs4o6Wcfv5iw+TyLr9AWaW2esxklE9XHhxttPn+uFdp85ea5WUZJ
				H3387sKb+nx8lfTmc/5K1bP5hK++7vJdPqfTscI52lN1nHxCzZ67nI/PiViucF54qnoUn/B9wzlX
				4LDQ2gg5z6FhJUfBx9fOWTgj2BZaATDnudlcSaP3+IVWC+cZxYW2wNduzhaWzOQeHxad8/mLutDm
				cNrNzZclndrjF5LOZ8we32zX+byYWvWJPf9t83S3Krf1hMPZOY/Vc6bZO5/PzVXdqWfoKlRZt4S6
				1O7DPQ3bAOuYSzD+d433CZ1QPRW6dnBNGCSZMB7YXPeHTLMF05yjDXSnWxpmlYTpEyEp5xwySmgN
				z4R17nNpjdXYfzzLbIUmoX1lwrYy7UgKC/Cnus6dlGP85sL5vBuDnRKSB/5EjoQzMnKuFSxKmM/m
				N39oNnWDf7XcfBb8S2hn5+bmxaYJTY+NhMK/2WVz7AntX5fQnEJhQWZV0ODqFqKkpdAKOSrMZ4cV
				HgSrc4NL1XJ5zHLGy7IZwirU3JBIH+mVU17ZgFdOeU+FpPrX9aAypjmXU67QzmPJzQsZFroulgQ8
				XR9y51miuW2cEubvK4xQlnfwmFF6pGkW8scoB3NuY8ODz+jC2dGaeYbCjj3BRgRDyLGJp4qaBxqJ
				+yzDcWd3gTwSMcOZysSPboc7A5kI6bNPTZ5xq+H0VOKnr73N8mR8jUFv7XuigNBp0ovIs7Z00ik6
				a7LAyjeJh+RqUikDf3Gv1TtKDk/5qKPuxuiCCwYC/BoTFxfmBuBc+bb9HbUDMOjF6TBYxHdUfGVp
				2B9jIsGKjzCcA++O/fGEQweIUy+QWikqGd5p2d6J1NHUykLPN/xCvccF/pRq0wbvD6rzOZOwEGLF
				zhHqWzSi/AV7WsKtU00jTY1Il/BtKldFI7i6rAO4u8Jsl44Hd22d4wEP9OtxHkT0LXo2y3q1uj4R
				xGPsHXYNBZj9DP95MG0aOi/1eLSJ2XPW1ibSnrPeNgFOeizxM4UIBUAX3/GefFK9ZzgVD5XuuRdG
				8+tJ0beKid1QCxxNtfNPHObsGSChQImVED6tiPhzDssKB9orj7dhy+4MuL8HBi7oj9z9Zww6D2Sd
				Q6f75YXWu1l07llEY90blw8XWZv5aw9FgYEpbsT9/rLT/Ai94pRfXN+J1d3xaquzcngWmXOYepeA
				JAMF+GRQEYg+jD4haXNnYEb6OdJYXC0eQKFJMPNUHV/cv64hOSj8ifSxdQHmHr7YhYE3ijRdcueX
				bLwDfyahlfQhHUvioBNvcw7bh1fuB1ou9ffBzoxaJ9B2HIcG6+kKP2QvYBYFXbBf7KzRG0la4wCY
				aJnjwOMvatDT6yZhVfNo74wV37YCsLCenbQ/FpEDbYG04ZMxZoDLSB2ordMy9/QtwBPNjvMLRoGh
				ZjiK7vVRAr1e8X/9o2nWsyM5XHX35uLA76/nPlPelPV/eEutLCBPMHmxOFTMJA+zQCaz/MNbVec/
				FyCGNFExhzLZQ/Xvs238tXlDYRjlKU7YGd7AKlOXEvwcuFzge07tNii38PL5At3c6Shy8cuMdmk8
				8ODvYEMG1ViA7buwchMStwcoN2z7jDqRccEk69AjlpCkz3GTJEq04wXzQlrdOXiW9GbOPWtn3LUT
				BQrH+n/WkFHSX3l7VdPFuvNwxhQU3rMkDYwrV/Ni/qShipeFotpooV1Py1pu79XSCjZNc8ibN8mO
				FPzFvl8k35ReRRxdphHkwyIE/KzMZ8S1c14CqHnJso4ruSouaENhB4Ws40jJeMUlrMNdq1l6k6DY
				RAxpUCK49LtfsYbQv2hpqgNKxxn8L+9glJ3/3dD189UaCRTq/teizGR+DcAbWWLWVMj+rg7F6OQo
				YpEQKrkCI9mi3yVwHh1ssljExkM6EREuYQYwkvP8rtV5dF8LYwGAE6kva7jcIsLI4QReCi0s7a8g
				+J70luBcZBlmNFFW3svnpINHQ4uo4EmrnM0VAGFGsCnlDRsnHeT+WaKjkxrcYxGKllGOO3nNvUlH
				AXwW4YWT2hsyF8hZGUlrk7cAE3Ww/GcBWztpBLS5gH3MCDdaXg8t3mqysGPktDMrX8yheWT3oN+T
				L91dH+uF8GenOIr7MpffI5Jq/C2q5R18R1+klT0dCIVN6BHkY3+Bxnjnb7MX1xud7g0u6IjpPsUp
				/hfpjACNye+jycz55V5Z0CUBFXTpW58uCFUa6hGQv37j63YH2r6XqDKeAnTzC5aqj96Y++vh5Luc
				zgAd3/OnqOr+ArsroAM2BPSHnMREAC2O+UdD+P4rPfA7wnK/GFsY6ILVBLoQ/oBuMC+gC8cG6ILU
				APr3/E8fR//lYfsjhUq8b/+iuPuuK6lAl0Ab0JVNBHTXIgA9Ivinwkj/oiP3IxB8/wLVHugCRAm6
				MMyBLrw60D2EYEkP6LrvA7pG+YCOhz+gMy8Q6C4fBLqjDIGO/kSgSxUR6KxYBLoCNgId7Y9AB5Yk
				0E1gCTRzrxTai0ugOzAT6GrfBDppeQIdBaJAB8f4qNyKfhEtFvQp+5wOaOmLp2eP3OH3CxHLOxNl
				X5wXRUDzHW6EXuhUOs0k2pcR/h7Rr/JXdLN3thr0AoTSBfiFOf4ttSAiPvcLh7+Pzn/7S3nUu6GF
				vth35mmoJL+kNPiIwHu/hgRkzqhsL/fsOi2F1ZcoOj0CwNHvDH3uyCn9AhGQ0xyU160axNmeZXWI
				zdphy0NnTi20lMo37jXTaE1/myPGKdWk3SexfFXmuTb5XSQF/YzuswpGbLhJ0cdyN10g4I/ahFjD
				KjTRhNV1Ag6rDYi1vEIRTXldSMDy2oBY0ywc0fzJywT8yc2J9SfDE83AvEZAgbkhsQIzHNEczosE
				PJwbEutwhiKa4bxGQIm6AbEua2iiadgrBNSwGxJr5IYnmpF7gYCRuzmxXnEIonnFVwj4ijcmVomH
				J5olfoGASzxRo3VAW2ceRNz/aODvaOB/NGD0v4YeSXPk5siaKvHRRrnE4y7rgBaIzujRxJ95f3Ud
				0FAsqDha/H10nzWK/mWsSdY/hzV6r3+I9Mi0oyPn0bRHI3AETbAkiQIKLJDfY310WGSCuBCPHL2z
				HcGQjCNfB7SKfSYQBv2tTY+nHH0moBX93E+uA1oULy7kUkU/EwpNJawDWixtmEc1jj8nlRX5PESu
				A1oUd5mKZOsARUn7TfwKXQp0DACWYD4LsLUDmaRIE5uTuBM6ADoAOgDBqt8mmmlJ2aJCqn6baKYl
				RbZ4rOq3iWZaUmQLR7jqt4lmWlJkC4qq+m2imZYU2WLiVb9NNNOSIhsIVb9NNNOSIltMvOq3iWZa
				UmSLhqt+m2imJUW2YFDVbxPNtKTIFhJT9dtEMy0pssWiVb9NNNOSIluEA7eJZlpSZItFq36baKYl
				RbaIB6t+m2imJUW2qJCq3yaaaUmRLR6r+m2imZYU2cIRr/ptopmWFNmCogIBtKTIFo6oqt8mmmlJ
				kS0oquq3iWZaUmSLiVf9NtFMS4ps0XDVbxPNtKTIFgyq+m2imZYU2UJiqh6B1Zgh6B4AESAEJwjE
				FkaQD2Zb1NCea13Lh9S1rtJpV9O6SqddTesqnXY1rat02tW0rtJpV9O6il2B0rK27repa12l066m
				dZVObXuudS0fUte6SqddTesqnXY1rat02tW0rtJpV9O6SqddTesqdgVKy4pKANjqZEvL2rrfpq51
				lU5te651LR9S17pKp11N6wrWDewMANagPw6wpQ0MwMqKrOzWOEk+AToAOwA6AKTIFgxX/UR2O0OK
				bCHRqp/IbmdIkS0WU/UT2e0MKbJFVLDqJ7LbGVJkiwqp+onsdoYU2eKxqp/IboMiW1RI1U9ktzOk
				yBaPVf1EdjtDimxBEfGqn8huZ0iRLRxV9RPZ7QwpskXjVT+R3c6QIltMUNVPZLczAbJF41U/kd3O
				kCJbTFDVT2S3M6TIFgxX/UR2O0OKbCHRqp/IbmdIkS0WU/UT2e0MKbIxHqz6iex2hgwhCMBPZLcz
				pMgWsWDVT2S3M6TIFhVS9RPZ7QwpssVjVT+R3c6QIltQxKp+IrudIUW2cFTVT2S3M6QEgdSoIeR2
				8WvsnwERPIJAaCIkBPk42x42FMQ+7xufNvZ63/i0sef7xqd2URTNCj/Mvu9Z/3b2fU/927Pve+rf
				zn3fU/929vue+rez7/cYgVGn6phDCqrs623vx+a+xxufNva83/jUxj3vGz9t7Hnf+LRjz/vGp417
				3jc+bezzvvFpY8/3jU8be95v/CmIPe83Pm3sed/4bGPPBFBZjAwA9mBAD7Cl2Mwx2N1dEZHaA4ZO
				BDsAOgA6ADQjEvHbLTlZVRHNiET8dksuRlVEMyIRv92S+6aKaEYk4rdbcp5UEc2IRPx2S66LKqIZ
				kYjfbslxrwoCIxLx2y25LqqIZkQifrslx72KaEYk4rdbcutcRTQjEvHbLblaq4hmRCJ+uyVHYxXR
				jEjEb7fkZmsVBSIRv92So7GKaEYk4rdbcrO5imhGJOK3W3KyqiKaEYn47ZZcjKqIZkQifrsl900V
				0YxIxG+35DypIpqAYAgMQkvumyqiGZGI327JeVJFNCMS8dstuS6qiGZEIn67Jce9imhGJOK3W3Lz
				XEU0IxLx2y25WquIZgKB1JgRoN8AEZwQJBBcGEE+MtX1Yhh1muvFMOo014th1GmuF8Oogy7QHOPI
				Oas5xpFzVnOMI+dkzzSMEtX1Yhh1muvFMOo014th1GmuF8Oo01wvhlGnuV4Mow66QHOMI+es5hhH
				zlnNMY6ckz3TMEpU14th1GmuF8Oo01wvhlGnuV4Mo05zvRhGneY6gTm0CgAmHzMMsKUZA0RIks2K
				gcyBQABAACYAo4po5k2IIAhBhgRjVBHNvAkRBCFISRijimjmTYggCEFIZGNUEc28CREEIcjIGKOK
				aOZNiCAIQUqNUUU08yYEEDchgiAEKTVGFdHMmxBBEIJMaIwqopk3IYIgBBEyY1QRzbwJEQQhSCDH
				qCKaeRMiCEKQIBujimjmTYggCEFkIkb/////3d3d3d3d3d3d3d3d3a0gBCGRY1QRzbwJEQQhyMgY
				o4poZuecc875/////////////////wGB1agh8B7h72cRKAQKwuCFEeMDxybjGMcoRmIUoxjFKEZh
				FKMYxShGURSjGMUoRjEUoxjFKEYxjnmtQwm5PyOO0ThACnnf++JSrGQMQ7jEVo5x4FWsZAwjuMRW
				jnHgVaxkDCO8ysb73heXYiVjGOESm3KMA6/KiGMUB0gh1/e+uBQrGcMBzCUkRQDKeoQNEaCnkAPg
				oJCbdkVEyo7FABBH1QDXANYAMWFyT4VexVgQPSZI7qnQqxgL1mNCyD0VehVjoXpMCCP3VOhVjAXq
				MeFyT4VexViYHhNG7qnQqxgL0mOCyD0VehVjIfSYYLmnQq9iLATrMaFyT4VexVi4HhMo91ToVYyF
				0WPC5J4KvYqxIHpMkNxToVcxFqzHhJB7KvQqxkL1mBBE7qnQqxgL1GPC5Z4KvYqxMD0mjNxToVcx
				FqTHBJF7KvQqxkLoMcFyT4VexdBjQuWeCr23pAYICgRE27Zt27Zt27Zt13Vd13Vd13Vd13Vd13Vd
				13UDekyo3FOhVzEWrscEyj0VehVjYfSYMLmnQq9iLIgeEyT3VOhVjAXrMSHkngq9irFQPSaEcLmn
				Qq9iLFCPCZd7KvQqxsL0mDByT4VexViQHhNE7qnQqxgLoccEyz0VehVjIYweEyr3VOhVjIXrMYFy
				T4VexVgYPSZM7qnQqxgLoscEyT0VehVjwXpMCLmnQq9iLFSPCeFyT4VexVigHhMu91ToVYyF6TFh
				5J4KvYqxID0miNxToVcxFkKPCZZ7KvQqxkIQPSZU7qnQqxgL12MC5Z4KvYqxMHqW7ba6ri+EHhMs
				91ToVYyFQD0mVO6p0KtOblJEYNg/I2K35CZFhAX9MyJ2S25SRFCIf0bEbslNiggRwv4ZEbslNyki
				BIX/MyJ2S25SRHiYf0YkyO9QZjUYZteEhPA7lFkNBtkVNGFyT4VexViwHhMk91ToVYyF6jEh5J4K
				vYqxQD1mcbmnQq9iLEyPCZd7KvQqxoL0mDByT4VexVCIkM+I0GswP6uhhhC/p0KvYixQjwmXeyr0
				KsbC9Jgwck+FXsVYkB4TRO6p0KsYC6HHBMs9FXoVYyE8v/g3r3uPWw93/OEzvow97XTcleJiCqN4
				hJnQy8cjFdNdKS6mIIpHkAm8fDxSMd2V4mIKVjyCJ+zy8UjFdFeKiylU8QidoMvHI6YbwG4BMBhJ
				kkOSJMkQQwyRJM/z/GazoUbD8zzP82HC8IHnR3ieF6FQKPu+7/u+7/u+7/u+7/u+7/u+7/u+7/u+
				7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+7/u+67qu67pu27Zt
				27ZtO4cyqLNRvc8awx0SQgghBLGBknQTkIAAQsJXQiBoKOKhWNoBAGE7auPuAU8YQC9iEDoRg+hE
				GURH5gvWjbxFYhnkaPlWx4IawmStiY2Qh1GKlsy+lLg1HW4G1g28DXDbeHRTJhdoGYg2NPYQLW4G
				3gysDXE3sJax8abMLxAYEN1o9iM03oy4jXE38GbELeOjSxkuQmOgutHYS2i4GXE38GbE3Yj7xsYj
				MblAzEC0obEeL8rbRfN3pQtA+ZJLIeOWYgAYKUcn0BojGMrbxfFd6YIHyq0r0v9JNwrJGz02XrQu
				UldhW/u1IvpgRaGZeFSvqLVfSGOs6Ey/ncoVzcMrsq1XJBysKETzoKorogcrmlBXNFsNKfyKcuJO
				QU3eIRfvryp0RZ3iisz3is4W8lXtilp5tJZWJMuwhVtRjtxbtRW1ZOXyMFesk5TnKzfl+xqlYITn
				qmhFxJYx7CvK7R8rX1FLM9n+iuj7inb/ikS73tb5MD9tTgLviRWFOpEhQkgC3HWLK5Lh3ZnZ8bqX
				VxQSV6+yIhK2oo2cf6SL0abSjnb+63TlonxcWygxVxUrosUVGcMVCZAVlZoV5eTMLFvRhK2oLK3I
				BK1o1q2ojK3I7Fa0pFbURK1oxq1Igq1o1lZUglZkllZ05lZE1lZ0citaolZkhlY04VYky1Y0YSsq
				SytqRisyeysqaSs6cSsqQysyQSuadSuSYCuatRUtoxUxqxWdvBWVaCuasRWVoBWZpRVNuBXJshWd
				2YqU1Yqa1IpOvBXJsBVN2IrK0opM0Ipm3YrK2IrMbkVLakVN1Ipm3Iok2IpmbUUlaEVmaUVnbkVk
				bUUnt6IlakVmaEUTbkWybEUTtqKytKJmtCKzt6KStqITt6IytCITtKJZtyIJtqJZW9EyWhGzWtHJ
				W1GJtqIZW1EJWpFZWtGEW5EsW9GZrUhZrahJrejEW5EMW9GEragsrcgErWjWraiMrcjsVnQum6bw
				ahySc8dx5TzOfnYcOyfGESU9Tv/oOAA3xymlPc7/xDgAR8dJSnoc/+Y4AmfHWUpxHP/oOAKOjkPK
				eZz/7DgGDhECSinuXXLbu5OLXiGnF3Sd3mqwohOyIqSworPsrUe2yAjZGN7rMKbFejbewsCjSi04
				X8jr17CB1Bf7fJpsOj0pr4tW2Z7q6GU+xG5GEf4P06N8WAvD9x4HIzT+fP1DiKjVeVNErCX9NuPO
				fL0QX+u5aU+W5VviYpviqf4j/tyV4PtnWHCyZpmfEWZe7+FwCzqxDPKceJTP4PSgjle4ZBvhSZ7I
				6LPIqSXl/Pzg3A+G/aZwb/tKoeOJRtaL8P9ZJmmhfFhmmRwW+vwgPb0vlPuBrN+o7iN3GPYxQX3l
				Cn00SaM/gUzdhtNYJLkY3K9lgLbMiX2SxcOKph06as4nIwz/w5NRiHgZdnfLgracR3mUks+Ij03W
				03rDEX8I9ZlB3Qe+BzLflkinR83GxJxvdcKR78jvsz4Z2pvGvewvgY5nGilvwv5vGaKF82CdZXBY
				6fGLdPL+UOYXkn6zuof8IdjnBHU99C6YeZtEPR52GhN2fpVLRnqnfk/9YdBvFXe1vwg6PmlIfQn+
				v2WQVsyGa5bCyaLNH6LT90OxP4j6neo26gfhPhOo+8HzRObVEuvwuGmYuPOlbhjyPfld9odCf1O4
				1/0kit1NUZ9MoOnKMrQXxb1tLsvUgGiKwGuEpgtM2aErGlyLmZsZBJPZnGVMzjKWsZnNmcxkJmc5
				m7GMZWxmcyYzmclZzmYsYxmb2ZzJTGZylrMZyxjsaWEDcMsYfKsAGiWJHxWQpZUcD2PlXe14vcyU
				9q4ElKe7TwzcAfkBDQIXf4fP78vvx//v7/X/4e/v9/b7+j/9f/z/////79f36vvQ9+d78335nnw/
				PC88Hzw/nhfPB57/nPec75znnJ/55zKfx7zzzTnXfOZhLvPLY2755pVrTvl85L3I+5D3k/eS90He
				P9473jfeM95PvJd4H/F+8V7xPsT77733vnvPvZ+9l32Pfd++a9/Dvl/vZX2vvlPvde1h1ntN76X3
				Cnqvh/cO79/2Lkeibe/evXv37t27d+/evXvXrk2bNm3atGnTpk2bNm3atGnTpk2bNm3atGnTpk2b
				Nm3atGnTpk2bNm3atGnTpk2bNm3atGnTps2bN2/evHnz5s2bN2/evHnz5s2bN2/etGnTpkuXLl26
				dOnSpUuXLl26dOnSpUuXLl26dOnSpUuXLlu200477bTTTjvttNPOO+/807mn806nnE5nOpXpNKbT
				TaeaTsN0eunU0mmlU0qnI52KdBrS6aRTSadBOn106ui00Smj04lOJTqN6HTRqaLTEJ1+nXqddp1y
				nc46lXVCXxjrDTPfMaUTlE1IFiT0BbHeIPMdUzpB2YQk9IWw3hBqvmNKJyibkCws9IVZb7j5jimd
				oGxCsqDQF2S9weY7bsOEsmFCp2FCpWFCo2G+hrn6h/7nHTIRROIR4Vg0FIwQE5+EF9EtOMUshOwL
				xzpRYRPkcoe7UpywkUs41okKmhCXO9yV4gSNXMKxTlQIMWGXO9yV4oSgkUs41okKn6DLHe5KccJH
				LuFYJyp4QtjlDnelOMEjl3Csra5tUZ2tPqGWN8x1RAmcuMyhLoj6BFreMNcRJczEZSEmbNvmeV3X
				dV3XdV3HMYIWX3zx7du3b9+u6Vq4dmt2WK3R2lgTa2HtIkewAMFAd8oTVDnDs4oYIWx2kSNUgGCg
				O+WpnJR/9Rf/uTy+6+G3XdNjcXiWg1+3FXuFanqWZSlS6jVU6EmSHIkir0ANPxwORxyJ14wCPzMz
				I9KIc4XRzGVkZEQUaa4RhbmIiEhIIsoVRCMPCQkJMSS5JhTkERERk0KMK4QmvlgsJk6Ka6YQl4e/
				WtLEXWGaXZc+kqWLVOmnpF0jhV0i/SH9k6rL0i/rCr0bSqJfgn5ZdCnoD0ETHv6IhfPhwf6D/fsK
				dniww4MdHmzrvq9ghwfbtm3btmvXrl27bt22bdu2ZcuWLVuWLEmSJElyyCGHHHI4w5mZmZmZmZEZ
				mZEZmZERGREREREREQmREAmREAmJkIiIiIiIiFjEIhaxiMUW27Zt2zZt2rRp06RJkiRJkkKwFIKl
				ECwuaCRfIVjxzsGXQrDDQwh2+H+H+/fV3wEcxcC7HIlp/hsYFARwMAAABQcCGAwQMCIRkSAh8piI
				QxKNIPx4EiZhEiZhEja5QiRMwiyXsMkljDKZxMRNNHmY8JKRFUJUySnhSDQRiRKmKfBBDHSggwQ2
				kEE4QQKDLDDIp20kTA8S9l/r47w2n3R5eFwunx49fPE4bLHDtNgWa+FPlqfBQbyML42gN5M0bKIh
				s8ZGjQmNzRkhyJjx1x8y+phh8DGO+EyEZ8aIsRgxM4ERMvOJ8FeLDTO8jEO6oDZhJA8Of7XYIMPL
				OKQLahNE8tDwV4sNMbyMQ7qgNiEkDwx/tdiw4WUc0gW1CZM8TPirxQYNL+OQLqhNkORBwl8tNoQZ
				XsYhXVCbEELyEOGvFhs+vIxDuqA24ZKHhb9abPDwMg7pgtoESx4U/mqxocPLOKQLasPQEMIzguY/
				lrusF9lcJpfFZbtMl4XLbpktq2W0bCwLk4UnmyeTJwue7J3MnaydTCaTTiSbBFnEGuLYpLEqhDGZ
				2C53cN1CFNuEsHDeStlQJhTZdu3atWuXLl2yZMlB6CDjIOIg4aA5iBwkOMgbxA0SdqFjOqFiQtjk
				CoeuFx0+vdAxnVDBcbj4DttzLdPB0wsd0wkVEzy5wmHWiw6dXuiYTiQUEpqEJKEgoUcoLBQWCguF
				hcJCYaGwUFgoLBQWCguFhcJCYSELWchCZplUJJQgIw8RR0hjwlAEQXc5EpLf83N5fNfDb7umx+Lw
				LAe/bstOpdFVDT3NkhwKg6MY+PF0ODMyMRtNmIulQhkRCZlIgjwcDcaERMRCEeLzOm4mi21a2GVV
				1EgUU9BdjoQw/f//////////////////////////////////////Xdd1Xdd1PTw8PDw8PDw8PPy+
				7/u+7/u+bdu2bdu2bbuu67qu67quaZqmaZqmaXo8Ho/H4/F4PBaLxWKxWCwWi8PhcDgcDofD4Xme
				53me53mWZVmWZVmW5eDg4ODg4ODg4OD3fd/3fd/3dV3XdV3Xdd22bdu2bdu2ZVmWZVmWZdnpdDqd
				TqfT6VQqlUqlUqlUKo1Go9FoNBqNRtd1Xdd1XddVVVVVVVVVVUNDQ0NDQ0NDQ0PP8zzP8zzP0zRN
				0zRN0zTLsizLsizLkiRJkiRJkiSHw+FwOBwOh0OhUCgUCoVCoTAYDAaDwWAwGBzHcRzHcRxHURRF
				URRFUQwMDAwMDAwk6ff8XB7f9fDbrumxODzLwa/bslNpdFVDT7Mkh8LgKAZ+PB3OjEzMRhPmYqlQ
				RkRCJpIgD0eDMSERsVCE+LyOm8limxZ2WRU1ElPQHeaXmEKY3+/5uTy+6+G3XdNjcXiWg1+3ZafS
				6KqGnmZJDoURjfyoBMTp9A70AWMdAsAAYUaZJRDoFAAIbz6WFgAIEBLSGoAAgECAAIvLH2Orwm6W
				/nXjr58hvk8EjB9Gqyy/t/6UXVROZhDfn7zCtitPc4n+W1yPIwsVOQjHrn/hUY16G87+U4+BE0Kq
				DqO/kKSHEDwx2hbY+q8dgNHJuYCDkv7TCKilJGPUNjVp2irMVkLOQy1IQmhjaqHujF0l5YwRfgyo
				NaWySx/5rURMGDHtBs+uVcm3BkgTEULrnrfNMABRk3YsImwY/aPkNZQMPaOTM1QgpO4+aVpuIBin
				8hnOpFTWE/6XfRxucxBuMvzZ+gSudGhziZ1Z/MLTGgtzkM+nPgfTJIcfSt+kTocvlpoZgn8er7Ep
				Bts80PcST/J0oeUN0PnpY+kVoeiH4b2LY/CLQ3UP4M3HF3qdQJkPfO7aEZpdONxjcC77ONzmINxk
				+LP1CVzp0OYSO7P4hac1FuYgn099DqZJDj+UvkmdDl8sNTME/zxeY1MMtnmg7yWe5OlCA2TGo2uG
				WrRZ6nfy1UKJQfT+4jf+oqGMAXi28SlP7ZDaMXfbcQWdUJztANu5eoZ+c2jygc9dySmFjeO74UaP
				/vGJgtAx8hl9yfEZ/SzFqIW11NpZEAIV3N0oxUNwb2k7zS4x/FB6f3WylC4SVEs5FaD6B8Y/Q15z
				KY4JoQvgaPRbNiF0wBuNvl0nhC7Xo9G/+gmhS/vRWFQqy6Cw5XJWRjqpOV3GKlLuFvgyXXY3H+KY
				2y8CLXZMZx8wjvmPEWiOrISLNI6tIUYKlLgEHWkccydGoFR1CZdhHFt8jBT/BhMsb6yl0zWOrYJ2
				R4rRU+SYg2cEWiNZzl6vHHOuRqD3KBMi9ti0Q/OUY3FTI/OrboLqtnm1GVKOuV8j0LxfO2rw6muv
				g+7JQZ+E6ECso7+ussjiuLAMc6w8sCELIYKcyHJaitTQmSk8xL5+MQTsNafWWkV5493hDnLo+z5r
				rUesbjNhS7139Go+WzLniARCCkzlSmoWQMo06b5Ekgo2Bw8fa1xRzmPpVWB56gIpwKjdvK4YuLUH
				jJdkftMPCEkbCsYBapUzzeaKD+Bqk8vUIQ466vnAq61wTubW7Dzzp4Cv6c/kc8b5Uu0etjm6480L
				YQwbXcRpwdezYgoSbGajZlAhQub1B+yy3+GCogvGAF6XplQrkJ3Zw30XXeiYIG1zQiNXgiDKlHeM
				uiDdXwPzS8QGWXOdd+xXDv26ubiG5rV+oTzM0cW1uwc5f/Ky8e9Cq5k0Hmyyk9eNWOChsuHTCTpL
				PE6c841CGXOWLi4kA8lczUn+31uSom5VRsnVOCfmnZx94fA1Xxt1sCpR2Ilnzky/MfiFL2uV2VIx
				7Ml9A3VfGDjN02YVbFsdZ+adk9MvKD7nZVJFlF2E81yfcKK0mNG2/v9HJdeUUoBvyQ3jvVAjfy/f
				E/FOiZDfZLPxvpCc/8tPybGiJKQfcOH8byRatrjj95bBowsqJLlB7HtTjiuQv8vay9JxrZVOnJqo
				XpaMa+00wtZE96r0OEunFcWyO6za7gOmTV0njJ5c7pXTyWCT9L0+tZ+pbtc4pYYG4aCm5kYiV7x9
				SB/RsIAWHRFdZLol6T2/aGNEIhPQP8eiA1ovkq7GFjaH3EyUpv9NynFkRm7CYtHU6t2IME2bL9yY
				6vHrF1Yr7ShIga2FtpkPviT3OPzxSLo2OG2YP+qTk8c6fG/FAOAYVNBIgQhgGuSHSuFYdQLOhkpw
				Z9WBUqEexpCqUCYqz4dvtn4vtgNQ//edF3afpL67Mk8+UQVURBDDO+Tx1mgP8qhu8Icc3hgNIhtB
				zBA6Sxg05b2ti3x3s2dLPUltUu4asC802eniXgJKOQ20n9f4LwLNbkbYDW0R63wgYf11RYoQEgko
				iiki6sFM2IY6EevJOWH/uUSKeBgKKNoRERU6KawGDRFrFlNh//FDitzOCgitDhG1YyzsBt4Qa+Np
				Yf+bIUWSzAUE1QsRRT0v7AasEOsvg2Hve3LnmsPsLHJA3TlyxOhbT4j33Jg/w1y+CBuzET2icIME
				JEFKG6wluKUIZhMceYP9BKccwYmCK2uwp+CXIvhVcCUNxhW8cgQ/C56swdmCW0ZwuuDJGvwvOOUI
				dhgceYMzBrcMwSqDL23wz+CWIJhp8DoMbuJAl4ApeNw7NfJ/fSUpr3LgzwBmGv9Ekrk/uYbK3/iC
				fatn8koaLh973Qn5vml09p193/UcjKL/XDHF21Y3/DEQvD5cmt2kfAngJbB8RirCy6WnKJsnMqZY
				6/JiUkLWY9Q9eaMwacJaiadpxhe2rqnxvksJNfw9ENDbemA6bc8/bpcEgmSajcQxeVdtNKaXbZBB
				8xqo+ToelEDswCuz5mN3UAIpWyOeZTs6GLPtTUk2r2vu5WCtsKU9IoOFn1er8mAjKcWeV3mSL5Az
				OXqvJpAlfM7M8aPLqS4uZG2Q57waWDv56Q69cfykDr5dxy5PCrZPrcbwLaVUfMxNNR45qOWPDqje
				Q4Sq+1LJ6jylukpvLQ8H4MFcW07XYTH6qOt518ZVYAB1386Qdh34+qzGcfAn+wrdoPqB4xcFHkeO
				Ab7+8UB9yOHLNQ8MLxhfOdMjYiRl2IY9mkxwDZu9B4t5wWEr8jEytnbYqT5ohpkP++FHi1EMYsf9
				WDJYRGzkH2vm7IitBQjBVFdiQwIRmVlN7HUgaEYMit0UxMDAT7HHBiEZo1bsBiEEwzyLfSekwahz
				sauFLBj8LzbNkAVzLsZWOYRgKpWx4YeIzFw09kQECdSO2G/oT1D5nOWlkU1zt8/CW7HO2ZYgWmgy
				zJ5t1dIFFAT6BIpv8j1vZCM35LU+DdaXzROMdcmEsr+NWnRHA0CYRvEhu3eKbOaenpaXwTryeIOx
				LJlA9m9byq5gAuhzIL5k9k6ZTbjX56p9UH8eT1B2pRPInu1K3REfAMUE1Pe81imzcbfyXDM4M0cB
				Bl3tgKSfR+PYW3OOQMn+O0m/KDlnQAsmoogb3aTmSIxGifVnC1Z+RUlRZrdP2iZ7S0lKJF0cOrT2
				VGKhyvayJaIdpMuXoAh+pl5eRCtkuaroqxXhSkssnNGecdOSmTe0Y62IxLvO3bkIr0us1GV23yWi
				k8y+h7eW4IUUI9yjPXiR7Ki6ausuchcaIfQYZ/DKdwOluPndiMXEnYAxKpWdB96sQsdwss19y0WU
				0hndGryKR9lfkqU2sgr1sxM9XTKY5IR5mi8x4rNazauHF6OyUC/xUJWm14qLFXmQl3mUaOLjTUWq
				vcmLPGol+fVkoUWe7EGOvZr8eKmYYm/WEI9aaV6c3GyxJzvIQ682HmsqptqSWuajV5qLJzVb5SQP
				8tgjxdebmqlasob5rFmSR9KPS0KzFbuSBCXXvWkZwfG67BM4STNyxcH2oACMg2gmY1LYFnj3iwLR
				0sFTC/eL5avk0MWmwdneEeyDbORgmwRn2x8C5CqO8sTsqrM1+zEym5Rg867iUWWmzTtvdVxNcrUB
				866Kc0tUG2neuHhuuWp75k0WP5auNtW8j2PBEtVGnjcqnleu2555k8XPpbNNPe+zWLhEt5HnjYjn
				kOu2d95EbIXMt3nn7WLJTgwN2b7vVDYvYyz7GgVnY6bubMU/l43mMMrmboWylaNh9uKdy4bDmGVb
				ReHsTak5u+inZbsdZtk5rFh25GjMVpwdSsIEAoVxn20uOx6TyDh3LrLMmTOZ8+REtnlzkEG+XMua
				yKgw++j56LAgvIuD+i4H6PRYeO3hgUhPBT9NBJz24vChYaF4VwYdqNlPsZKdR7Vkx8ahbPaHVbYX
				cr8UURnYn/Ily87ZJ7qjzLNfWlpa4k/fvMf7b4LxlRSjDLz6BYortBndxv1iHQWD/X/vl6LTZDPI
				aPeL6DFtMxrc0qtfcsnHYJcwb6JbAr3Po4xBB0PG63d2oPeJ1B8RqLm4lMag+4wwtkyOEfNm9F8f
				f3HttIsWHYNu10HvE7Rj0KW2EehI4zHoniL0visReueXKF5mwfJuMfpHn1pkpTQ3Fm5Uy4q14LNX
				Gh4nFUptSRry2aONz5ILrfakhnGs1cTjzY1WeUmLePZKcbXkYouc7GU8a5X4WHMzJWvSIh81aX6t
				uViRJ3mZJ/BLrAL6GxZfMhfi75z7klzG/RqKL2lJ1m9j+JK5g37r+JfkLMpvEP2SViB+F9OXzIDv
				+4dfkmvhvkH6S9pI9g08XzIHrG+f/pIcwfRtxF/SdqCvYP+S2aL5zpAvyXmU7yL8khZwfI/hS+YG
				4rujviSXCb6B5kvaiO91HF8y8+zezSg5REN+VErx9dJmtBauIT9LkrR4ciMkb/YQjx1pXL25SLEl
				axlHrTavnlykypq9yKFHGl9LFlvfvkTk0HOD+Je0Dp275ksKmolFuLkfCzOZHTR3O8NMcpuYy+M9
				yppCgX0pRnbG2w6gbeGhrKcHOw0PTPtVKN/CwFXfASZ9LIz3HUDbwkNZTw92Gh6Y9qtQvgUQM+GW
				DIvC2WstblTkSR7moddAIq7R2KGWFKplIS74HZNE1I5e0UJtCiUsYDI00RpA2c53Rhy1W77EZKNF
				zWuljZcWorZyDfmJaXBRZ7SmZ0mDjGvgXdGHIDurhZLHQmYbPJKXwo6iuMbA4v5mxZf941IEFFMB
				uu4JNx5Aa0w5kK6bDV9IapHbcbe+ut+UJCtlgt0bmGEY5kycA1UDUQPTTIi7t2w6E8Q/SOafjT0a
				+zH2w7Sf1idtsiVLkcpFuG/UN4lvEi7JSHsoNIdCaigkBgVJHBQUMc9EyDMhwjMhgv8Q88/tsf3a
				Z3tp65Wy2lisYRqLNQxjMYZhTGPGpoxtyJhGGNOMMx5xpg/+dKDDOiNh0oVjYZgq0VDCJJGwSZgk
				CVNDWAgLMuP3k9uzrdpiK1kb38i4RobHyPAwkfARmW/j7d1O6SLJU0yMpZiYhmJiGhQmTCdMGH6G
				npHOCH+R+Lewp7AVYStEq2nDJ8Mmg0sGMwTLRNKNRtwfobEweQi1qvBRfOLxTjzeiYd3wsM74eGc
				8HDODGeGM8P/8p6X//LwsfQWuXjebk9/3cXbNVyNrkOqJ6MWCe08D2X54nDncJiUg4OF4Zkx+BfH
				Drw9bl/SFKl0XUXWdZ2oqiqJRqMhoaGhQWbmn7H/1ubYyoSkNpIxUSQsOI4TKIqfYB/ULaRIOTIa
				/T5IxrJwcEerKg9SKAdxpRNkAq/FPL2ioWy7xaqmixAq4hKzTNg0M2GfEfl+fwWthhFprYzaP8QH
				0XOxBH8ikfrz2Im8RUJfUFIEPSJIE8IN4RMTJua8XPd87ixL6ZISDa2MFHqaKyaSCc9CGmnqkDqi
				S5GQIN3nbXIZMoWZa9wQdspYEcGGiWGYuGXiPg95wR40oAADAzAQgAIHCHggBhokQEEChTMgZgEN
				ePCYw2M6Q1s2MQPWBQiBBg4OwMCDBQ4OMIAGCigwQIKo5w0mgpDAAQcgEAACLPAgwQS/4faAnpYm
				GCVRBQwWUPDAgYMGAwjVxEMXNPD0NBEUoIEDBAABAgmko4hAAwowMIACBGjAAAMKHiSILVCSFjBw
				oIAGGEhwERERERGZTCaTyWQymUwkEolEIpFIJJKQkJCQkJCQkJCQIEGCBAkSJEiQIEFms9lsNpvN
				ZrPv+75v27bNtu22bduW4jiO4ziZTCaTyWQymWzbtm3btm3bNE3TNE3TNC0Wi8VisVgsFgsLCwsL
				CwsLCwsbjUaj0Wg0Go2u67qu67quy7Isy7Isy7KqqqqqqqqqiqIoiqIoiqJEIpFIJBKJRKJpmqZp
				mqZpkiRJkiRJkqRQKBQKhUKhUCgoKCgoKCgoKChoYmJiYmJiYmJi4vF4PB6Px+PxcDgcDofD4XA4
				Go1Go9FoNBoNBoPBYDAYDAZDQkJCQkJCQkJCYrFYLBaLxWKxUCgUCoVCoVAoIiIiIiIiIiIKVwhF
				0DCEuGXKOUTZsXBYCQ7uJji4mhkzZoZhZDbizP9f/PdyCh+X8Amy27rdxW1ZeDh4G/cte7dWo6Ei
				zikJOY+VgwwHjjAYLDEUkRCXUjprA0OQXKUa11jYVckTrSiZUNGkGTXmjJothVSEJMSE7x5RGpNs
				7uCXt8yNCSOcS9zoZJfijfBhEFdDCfzs4GlvYTmRSRahHDkZORkpERkiMkRkEJFBRM5EfiI/kZ5I
				TyJdhBDhIoT4t9QOoc1JO1o1dwjHCI3IzDfe/EpxSrRETBer5g4JEgwhxJwyMpv5fLN8d+chihky
				n82INGRMDKmHEZlnk34jXWkoyCND4pL57CO6pxMh4jFhNOG8fJ/xLb5l1m5pWWLSm4OBnSwLi8SC
				J5KwmX3VN2sNm/OWimtICpqIKB2q4ERQ2N0x5ZzPRmbTXGGG4SqQEp9pHg+/525JhQRP8NxrkoiG
				rjOLGM5HuyFuZN5RJIqFXWETotHIjIysCaEmQjSiaUKquRQ0MTPjMP8Xxrs+03j4h2F7JGyZhcMo
				2oiWD7Gq8iHjJ4V2MHCuzzBhkW8uojTCbBPCxMLOkchPUtBzN6JChgRFImTTTyNZTAiiMDOff6j7
				ocqHnxC7MVqs0MPBj9fh4f2nb8bmdBRlaHIjFgkzi/Ty7NPDXhcP3mezL82epGlDQS8bE+NKY2Kk
				a0yoGqbRMNM3M8HPLTYn/cnL5/ETvzl4f3Jb+bsr/0ThRX5/ErmEPMi/2b1tNn2m6zNdn+n6LB7/
				4vEvHv/Cw6/w8Cs83Aofa8aasWasv/qrv7IbdsNmuIyW0TIauPuiNMSghJhryiCf5A4yrSuUSSJs
				tzyFu2qEy7KoIVyaiKCHI95gcHBlgrkJDpbQBAcvYoJHEWZiZkJ8PPMO/8p/7u/0f6HxV6HhoeOa
				DqH3LIdfD/26HTE3dQqdiDtMMOUjBvu5uFSncIYEGflqc10nVWusjIaDIzB0VWdCh//Zm9QrN8Ui
				NPnKaFIqoikURWEwKBIMFAkMFJkR+UX+icjEnqQhHBnEFZkgs32yiorNwxQRsyBBviBBvBlvxpux
				5tZf/dVf2ZVd2VRLtVTLaJASpAQpISIhIiGy2BbbQhM2YXdvWRsS3hJK0BQR17yTCMEhi9cNV3To
				Byfo6Sm0GFQ7N12RcSFBrnF0IiFw02Yzm88Md88w7B0xaCpujBIkhSNmKNR8JDTPFd5yOInEbPbf
				D6Pzcf0Ol09902LatuW6Ld2K17mlTDJMCoNHcSYY+MvF4rIiEwlDpJu3dion46IRGjZho5PyJIka
				JJMjDcbHCyVUBIaFwgaLKRRFTBHxdCIjMYUKMhMP/337Hl/xrNOmUChNTKHELtkKZYkpFCWmSD6J
				JRlD84lBrFAooYRiiIhmoaApQhYRcYUI1gQHNz71lP0//DVi97PD1YojSPuGIOyQ5UUCLSLS7aMm
				bhTjMA2GxPQv/fOVt3t1T3ymE77RcMbzmNvjd9d5xsPlsq8ciR+2Nfm127ptW9JkpWR0ZdVg4DBq
				hlYowpHxFBkx985CThTTwiZEroPSwEmcoInfYS6nExkRQmQ+rYEjCQx8hAQ6yHzjKi4bTSTIhJLP
				7F+uHmvrsDJ4KBLhJMJJRCYRmUQkoklEk0hMIrGYhMVko9g2im1XbLtiU2yrYlsV26jYRoVtorBt
				CtumsE0K26SwLRS2BYVtERbRCWERFmbCHja3Z+TOW/6hcs++yJXEtF2YMmz4wLl6kRclYSMziq6g
				0YMS9TjICq7W9D5Ly7TFhJHmwSgdLOvocX4edoOUMlSYEjyyexNlYnpoNNRz76UsCzUYaM4rLicL
				KSSEFBikRkSyaHqfpWXaQkHSPCZKB5F1FBHUR8GKhwtSQoiR3bMoozB57r2UZdHGw815xeVoyg4M
				tSJB7TekdtIiQRWR4AIlm8JM6kgKExEhDxFxTwiUHwLloOnQvehxyVzJFuHgh6C5pxTJEx3pmBMh
				MlrgVG4ojIhnvtlo/s0mxt/fhe38LxU13iXroaA5/nAEh8ewHsfcMXWYOkwYkg4TRhTPWOaZijyT
				cEyYL/ju3d+9tHFh45el8YfXCKsPRx960fASISb5KckhP1KhzEeRiyFB9uDnhQeOnk0TX8JGYUtL
				ISeRUNC6e1Q+ZA4SEWIz192gq/AIrzB8RDydkI0jE0SbxYYL+33Z/Puuj+Phr2+rFCXiWZpsqXU0
				VAexUkYnGg+dEL6nFAoDF7qQUVQojxCZECFBNjOf5ttYtrlarOd0sar4QlASCzRYkGBs27btui27
				tqFzl0IGOZeKOA4wcCvc1Ah0YCIJCTL7XG7TYmGXRIkmPQ4wqC/z9gio0dylLCYiQtxlmDBhFGEO
				hDBzl3FADkwhAgAIIgEEIQEEQQAMFmiwIEGYai7xT1M26egpPiqifTrj24Rvnq2X6EotSRNaIg4F
				hcyhIH44Qva93ns77UxYm7C2bmFrM6E1/Rnx7HnnbH/ePu8Lw+Ll4h4Ug3agWIKViteFyklZLE6R
				BScKhVCisBiiCAzyCEdcJiIi5AsRYuaFsHZzm9E2GmoP1n7twdqDZ2/BluXgLZhq8BZszdaCxwWJ
				wc/EyKXzqFBkHCKbhsQwyIjLyeKKhTnuOQRlZvJDQfStVnYqwhJiupJjLzzs8BleJo4JE1LXpFT0
				+LZ7VD5mmWHmMW7QZbVDqbuufCwqI2QhTHhIEM8tp4Q3k+RbPFO3lcM0zDANnk4Yfi535a1/1q+U
				265favjoUT10diV+euKWri/pC/12NG9RfPAOyuvWrVsLW2mkFLKIK5nE4oqQhXgO8obn4wlfEyPB
				lu+aho9/hoPF0lBzo0aSsTGMDI6E1y1uZQo/byJbyLRpQaSw0UOyO+Ht4Zgj7LBtu24oIjgoxMfz
				mbauo1G/UVeCv3nlMsQNwTOhb9m7baOhHJ7mRsiYzSiG0QSOPEakYSgi/EhC9i/u/7Ltflu/fue3
				4biCwx+OT9Qt665t3VZuP488Q4YnOCZMcPr39/VKG87bnojFIausul+07UJbbthuJxkzuXIUSQo1
				ViiTKAlKUODnfWTSkFYFKSIRacJACbVKGuws8Av8rKHOGuJwH89GxpGJ2TaaMFqY+R/rw35+9H0e
				dsMrvlWpVYs6S2041OCg0/xQupAWklZNpKsm0rVaSCFmxv1FrIgY6zBLaENDoQ0JrVaNl0/zSw+f
				22pHKseqjCQtJLkTlIeZxBNk9i7o2+eb55cVM0l/RIQfEeFHRPgREXaIEHaIEHaIEHaIEHWIEPVM
				PVPP1DP1TPu3f/u3P/uzNmuzNmuzNtmSLdmSrbAVkkJSSMoEyUByMnKREEtFhiIX2TyphCGbLMi2
				jXYpZq3SUBqGpGGlYUhjhDKkCaFixZAYiqEYwyFjOCT5+YQhR/75hww1OKd9CQfvAZhCqCSlnPkb
				BABAUQCzGwAYQGJOSYaU1cA2FIAEY9ScPCyRAAAAAAAAAAIBAAEAAwouBkA0CAi9wN5fe/XaG+um
				1hvXXkuvvfbuPcSGYbsvg0YvCXrHMPTKtRf39HrGfvP1ajS9gEhiPU27IQl6BTz0NDjEpuqx3xpP
				eudor06A2DBwp/7dzC7h8edykxsp94L05twEzW6DTS8Yq+2w5ZtpAl3BF0uSfcPuJuj/t39ym9Gt
				8VjhvsENhZsrJ5B3/H9kn/Ud2rcAN9zRs7GPNxZdGmIzo93oFje0G3Wn68XHJmI//PUcvSGp97zZ
				lelpNO6GePRg0B/3V57e+wYSel9N7BLPvzHwVzH/0/tv/C/xk1QkxB80rZ1U6OHoQJQRUzZsJR18
				4VMUpo7QIH6XI3fUUKETFJK96ogm25fJZZx9V+iSEwRmKLSXTaHlP5upfVqnjctcGDJWvFglInpK
				0RK8GmyiKJEy8EUj5kkFagxq/SlYM+GCWO0+6dhjvYuklOCSCCn6zLxauZdfmM1lMyPkeFcVbpQr
				KY5UNPFWbJReeIrCScO7v4ujWLq+8CxcQdq2vg83pbCWjppQDgg7JS0tPIsCoVdkF614kViXu/As
				/Au/jYPEXUSfJ4DEYfjlp1rl6qiAXzugAo5Bv35RBXBzsN33bWFYXMBvY5RFgjYoyVbtBjycpCKV
				MbkKxDugFZANtlqng2XeNuWeK1DJheWnyMWEfybyculEmy2Kd3q9KQM4fMFcv2qz0n9iDEWFvoUx
				TX/+pwJu/fq7VgMswEH+uibhGHC5/xdXcMoMhjyhAisiaIV73K37x0LdrRdtC8/9BdwSIeqtauFZ
				hLuHCH3SG6Kvzy+uN1Uruok6kSw8i+/CL2t1KjnqNPSphP7+cuog1LTwFHG3hihi7tJeXWfhif79
				u8SkenXBC8+Cv3vcY6Hvoxf/hWfx3z2YanQQemIivCz47mKQvltIbCVrS8F2DK1O2DVh+qDxNe0O
				5ieX6+SchyJIs7bkO17FwGAZ0RY73S2FHpBV0+5GWGs2uZqAzaTxih9hLWs0xDkrxFpxDNz3bfeJ
				5HBeqG0cqy6nKbChxb/92mQ0PLpI+UgA2TtyDUvT9W81iCYpuoUADmKnfZ63FCa5MtHVXBtP+70H
				MXuwpCNu5fxbwjlc+QG9573GYvG9dBNIeaY5BXc4VCTcIccruVusb2n7IOscIzYbVJyQ5HETvI9a
				6XdLm4fRLV/O8E9NCk2FYTu+PrlpvGOas4BMXs5Tgb82qLk91tDuQ7Gfr+hQjhT5cWdPV2GMnBk1
				PvvvEr6g/+mXDoluGzVm3FaHT+Ragjp8+S5lNqrkft1bTAW6pU2X6ZYvZwVLa7zjg1cXNqNdfs1Z
				jsSvAEVDe2kTLrG4mB4mdchebJ4G/PW2BDqUl9YcwwnqO5XcR++4Dh289NuWW3JeNXXbvwCr3JLn
				o6lb8AVY45YKj5q6Ge1NZUBjBtDEtaD6SIeSLT1BpwBl1lkbTNHHcK4EDvls/F54xb/Rp7SRNeXW
				/XSpXZexgTtRdBaIYwRTmKhYc5e7m7O+xzKadjmEvE44YaEf7oZTsOIlm0I/Jly7l7DA+sthCpYr
				vCkqg0FyS+GI8gnrs42qgNX9Taj45/Zx4kWvCtGn0M5KnKa9JqcavKWtHeErcv6RONX0ljZB/c/L
				QUhAXXXvLVVc/W+ZA3XOBPeWQqj+n5HjNmXEVdTfkvqer8+q5ipxeEU8wfIn51wPjrrEfvgWvyXn
				BZVvbZRVlL8l3MD6RI26wmb/v8y63FJopwIQr85U2gH7WDRZ8ezVaiTQtMAtlXBHdSV+qgrekIpn
				a/6V65WExUrE+4HfvKKRT/7UXAa1c2053rt2uyc/5FfvMHyAQnx/PTB9/r9K1kjv09TEJ8epkAAo
				UsGhCI5f77RRigoUJBlQMHuhgm1TAXHsTchauAfqUQltaUjJpeG9kkwX1AVto1gBoRgUGhqoxkGu
				QJn6Awp7BFTx0/IrfEVm1lzhhvwB4hheos0J7ypDA/95BlzVKGkTZ1q11gnT4/rSiItDGlwGXMma
				Pw3iGl4ekUhf/Pd16r5YSWm5fSsd7Ra8rsFjGCXxUhR4el+rGXdgd9gxMeyoCYFn9j093qFLzLVU
				I1u2BAXDN6tXnbg2XaQkVzLlmqQzD0poE05y3DG4V1LkMm9/4ioglgsdffeqostmUxe08CyQcN5m
				yMgbncfPFVaKVE1vHpTQF20tkEbhcd17eBVQ5ATtqHNBYgsm0Mm88Cy0+p9DEFWOvMtU0Mg3vrfP
				JJzK9TQem/NWj8hEB7ABV3Cq6nR0eY2GPQQq3CLwdPRsZ0NPYxh/MURt+1PSn5gxruwpvj/E1Gj+
				LFxzbl0GEMtZaratsOlWX2El8Sqpl5RYKDLHwZ3YpQLKF6+N1aW6opQMGDLedACwJ3XtwrM4Juzc
				d38qKr1JF2rhKdIYdnRzPkWvzG4FC8+i5/XcVHrKNV5StLHwFNkYnRyEEeIt+gvPgnfbbbKdQl0j
				6cKy8BR36uFyuB0iKd1YeM5fcjbRAptbFp7FmGTncohTkRdPh2Xh0xOiwStha3MAaQ5hwH70vAo3
				7voEC7Rbb7UupcLqgvBzgRjzIsWJX8EST3qFu0P5BBivcqozVHRaeIoZyic2dpVjrKGi48KT7G4G
				HKKgeztEsApFsxJqUHYW2sTjkuuEeqWVHulPom83qGIHMjLUugCoTG9q4Sm6LH901a+KrvjmNtsv
				yaUzUHEp1IlfHsN33bkVyCEqnrgzZe8LLu1uVGK+d5k7Ga72gXYdP27Fcm9PZEaK9ty6xKh84/qC
				4Q3ac0hvpL5g/IJyhtMrtm8Q32BdY3iD6RyrN4jrML6wOYP2HtMZQVTo4iKRYUs61NAccKAZQfqG
				0DSGcOnKXBohXLUiY97jRMomNCJ+CxC8RlhJ9nY2Y7Msq0psTmvgTJTBxsjaxa7OWwpZICJdCp8S
				DsAtVVmrYDXzVOBd0C1VBiOiWxJPRY2ARN6wjRWQrtFgrZlb2t4loqtzTkVP1SO7s1U7QZyi5WiH
				vqUtOQhcPzfl4piSaNQt4eIpIp36mqJnDMDV3dI20YqIsucxVMVj+e4g5sJwpja3BJkTgLdkVo7W
				5ue+pS35FnBdQLdJm1+LYvXfEn7qBDMR0C1IO7h+cfF/ulfVmsjE8+C839LW6JPo6te1JTile9e9
				oEq90j2q15bi/l8O7FXdd1+LmclWlReORau9PgnBOdzvRrV89dyiNMbpAs7wMWNz6Ed4/KpKb1LC
				sUX8C36ilEvZiKY7SpBMY9rOyh5pkDBuC7AWZLcki8BK6EWrWIMh17rTxXMDePg1vVdFpHcc73Nx
				S6EODcxSUJSLryGaXz1e/XcY7bW0t7Q9PBZdVM/jO8biMcoApUaIienVPgDfSlxnzrdJSCX0RGej
				lQ70+M4chNiMLLn+VF0/IO8P2THP5x8rB4C1anOFwm4yC3iXkmbzecKG8XjtqE+nVUJuMd4ODd7/
				2geVxrT7xgtjLS0zLadNQszLX8GdaVGfXWIro+upFco6m9bV/2+IzP6YayNysmGskJbwTC+m/w5i
				V2j9V52HZ24JhzaBGdk7uRKGb90tAZ7fBC7gGa9No73WxOAt2Y1vArnpAay6JQwelcy3tI2bAPdU
				Q3Ijed1SqDeBOdp0cvLoXoqpQ33GlKqvt4gKt6Q4qU0NVSYpsk2dz3eDwjv9vN5St1RJm4BVRU5R
				RLCJqxAatHuLd2c5hqt6/BGt2Ior6uSz1L420as2OcSKt6T43gQ4nYzDv6Wt2wQ4Rtzk3ry+2h4b
				6vMTPFumlbilMNsE5q7a5EBNnRFKmL39FQ63tA2bAKfimhxZpjdguucGhfTZMk24W9rMTYCDVE3u
				len1MZhmwyN9bJlO5OOGyu59ef/tevgbjF+u14JDZXkf+UAU96FXuKEDbQbmlvi2N4F8XoUGb2nz
				TYCTUjM5LNPneku42QRmCJjJTZk+q1vC2yYw465MTsv0mTB4qE9LKWkOK0XNy+vIjs0WWCk/3aeM
				Ua6O6fZpg87WoAwC29cWs3TQ7jgJc+2l+J3gCLQRmsuWhXJBhZOJWkFVvRftjhv/qLxrvXD9ApjZ
				Uav2mTlJOm54CS0BrXXpijhCPA48VfuMqyQ9fdZnMI49/dBalpbHvwHGC/N6yHVRCBgdm68OtuDv
				uRBgHFqGFv1l54FTBpk7u8y7pCvf8Xb9e7GxIVqLkl4+DpGh6mD8Sc14kQ8eCa8sqSsecC39fmiE
				gP70QBU2RQuJ7rq5G0P8nazmu9+M0K9BCmWq18YdS7P/dz0QKWoPfhOcXnab00l3KlWK7JCQw1sK
				/6mHSIr4GeKVcDzeHXSbbF6uCTpl5oFXReg0g4pFK4YijvBSo5S7NkQvknsWC6FVbtmd1bXBE+j6
				hJbjazCGql8mHZCom71iJ7rSwVnFJGGAgg8Jan1J7nFS1x0KNE0ivaOv08s63BeMqO1f1FgdMO6c
				e1x2fYZKt2EiRVkMEAeqejpPALeESPTQ5z+iAx/tQFP7DLAldG8bS7fBrnjZjroq07PMG2U8RscE
				J5hy/Sh/RSJn2XCOcuRYkAoIwmN3/s9aFeLD08eJicLb3/eST0M58SlC3T0UO+MUzi6gdkecVSGB
				E4aHnj5/JNcAlJSlog2SooFCS3l4ZCLqlih7rUZbjBUc1vBvCZLikb8H3NzuTW5I527PCfAbDM7s
				+6dPun9+RAu5iuUIoROu24Q2RH0NzN0m8z5aqNX/vYmMwIGSXN7xvLjzEmT2Dcag9Afa0UimtXBp
				FrgwrHCW8tCLeK3gtOpgQMjxFrDUeqL1yB73Stv93/tNyjZHYcwGiL777utMFe1GFMDd9Mnm/UiG
				MQpjMEB88Sc95ryIe2KykQoMhETX7MYSUfcojKLYprOWiwkNcpA93zSdTu5MC3m0a8DMQrc1u2Yk
				6p7zokgs6PwolhSkegop3zC9X9Z8LMbVvu2xrT3fSds2jg3Dj1R2oVfU9TYV7e/oloIP0AAHQ4wf
				XCdEj6bACM0SWqOq0saxbTIOvoGUOCUOorIbB0Zdypso+me2SYk6lCfxvthFvWt9q3p0q1pgVNES
				iVOXEdxDZWrL4APvLJFlG5QKhvidST+rrNliqxYil6ZbnjKOX5hhD8HnAgaZYNsGnohtC2RbLwRE
				NBZMsK+tDevWgfCwxUbiYh7SPXllMCYfq4ZOjo2rvnUFdca0sj5FOIVTGGU35Z66ydxQdKCBEbwQ
				IisqXWvqBp2HHmm0aLLK2HRLwOfZAZe+1qG/ktXSQpxI0BHU5uI32SLK7v1Adf14oeig0NEXQSaC
				XyFg/X2PiH8V6V6VPvUqWSddmwBerdLL3JCfJZ7n53r+h64KpYkM2/+prWeGl+HJa+LXxZuTt9cD
				1731haA/Z6CVhOe4GAkYHukLHQFQOWAlcabIWr9todL6YRfXtC3hNVqdIg0S9gKZqEdXIU4aTI39
				HNs5x05yhuLv3PpYacrZZt8JACGD6Gq7eErF3wIEk3iB0Gxcvs+5Hja1EmJI4Nwt+VY3gRw5rmqL
				wcobbp+6Kv0yWc1Uk33b9meiPMHD66GPJ/ZZu/NTQ8GzVw7SEAhDkC1u0MbUj6kNJWOLheUV5hm4
				8y7cZHdjrboxXXVBqUW2Wo8yE4VL+19gcq/NR3IIMN7y5qFc+Q3DOOD4mrDxF9IqJ+ej3qr2ZdeJ
				iobwNF0hejaJVnwVuXl6CemjCjmte1GuzfEDop0cpeMUISnM7h/E6pLvprU9qIjrdQafH6QVE82/
				4yNZU23/J/MqlCg/teUoaoY9EbqQeGilZRFe5z3+XbeTqEwL2RR+M6Ev2X3+WV2Pr7TMnZTlljbk
				j+W8dUOjMaNVZ8lRaXXgs1XE8RV7jMlYZEfHRFIY75v9uZJXMuQKge+vEDCidZcuEdj57lrGRkAr
				pqI0MEbnoQnXJnIvpnMMKU4NoJ8mgbQERofAlEWoF0VYJ7hfyQDCV/jSYS7S+KV1x3V1QlSrldYK
				0n1xcwhE7CBaK0odbXIE6qb+OoNiAMT1oqZl2J6b3S1VPNFDn+IkxLkV7AoTFZEYCWJPqzy5EMf6
				IzDEyIDaFlfiC7jrsQi1+kdrsdKlVV04LYFX0kWgfMEhyIxQv5ceV58oDKTdI9k9Dl5dU4JtKtP0
				/szledPrAlKfh/5zlnfriWtF0tInBteLH/MSNQZOZRCqSGXoYFV1/G4qiikpj0eF2jpw76ns3eII
				ujPSz9n2RLppyL6n8nONMfDOT3CEtrzmBC18G+GMDDnL1Dh3AXBQu1u5E+m+qa3BXxenXLGy/hqj
				pV85OTSr/7TQS9z8PNorJny5oQOGPXByr/WaumWQ93SwlLOZfauXy9k+Ay5QSO1UCsDHuPsnmI7Y
				IAJLHhFDdzFnQbUd6LIKwEM3lHfOvRp+8DHwdZH8oxN+3RJLoXA1r6Ym+P6byp8EaX2LnD6gQ/kM
				XImUmshfLMxuhcuzQusDbaWCXc/d5k5HCBh6fz/xkz7W4WQNcO49wNfa2fHOPPTssx0fORSUt3ww
				DCe8wLJ4pk2BzXFK9PZdNhNX89kxw9jx/zG33TQXqnug9MPMYuzVh/H40ovvO4sJCRadkIlgUnQD
				w2/8vnNEu6fthNEtNGupytjSbBozQkXI4hv73Dqy6hwA4JSjx9VfUf3St2qrN3xLxC6YmyaKttc4
				zcfjzoGrf3R/6Z41Dv07GdUPN82Ldm8QqS8ye95k/IYfbvVjDTA9ncWhR1WLhgPkZsJXceg2w/rh
				diNiYuEP8pbWNnyygsMZdnb0+4+GtYtBuUjI8u2dXpr0YS83h5z4knVWcph+leIQh1b+W5NuN80J
				u95IW3kwLPHytPqUJZgeu+HQwzrz8A4iugBgCG0DxWilj7DZWLQIPhwsKNtyL/h22VJATOkQB5Rd
				fIWtmtIBOCK4RAewOW6nbmqj820GEs01h4+zVWdh5nKLCRP9hbX1eVPjxLJ931/f+JuMSoNEKsza
				WkFfdDH6bNjZ16XR51WJpvp5E2Hl4K8VlOkVttwDsG486mbKXYgysM4M4abG8KYCiMWoxghvaVGI
				FIf0AbCc2eumvu0aA0RsdSw0/yJKoqmUtLYNcFD2itw2dW+pMrwSolA3i+vXBL2lsh1eidXWe9RR
				eqzKiHo3mvEU3j0AAKCF/wVfMsR3pBjpKJaZ7vn1AG/rynYEx6Cs1WUEyy5TimeFKCJYCm3j5tvE
				mrd0vIgem100f6yYcdCHMZkUaNSwNSyTlWiyZkAQe8SYuZOG2Wb0Q1zyUjQfAgHFpy1iC6bepDmb
				Z6gcMBsvXAtswcmWPnFCe0ub9ItNH7RBQ1KkzsR+VectER77xba+jRy3tCH8YhsWNC6uYcv5jmxN
				mo0LihjHXlqif0AXTHP0M5BaFgQdz61u6feFIkLjprD5ooX8NwyCITlWQIB0obdJ31aw1bIOPjSP
				rWZUHWTIeZJJlg1SKrXwLRU0S+NBYjzcLuGiLqzOrg1KGIDCj/6sZZ4+3RDeQDvH9IbiGpdvCOcg
				vWJ3wCpQVBbt/FN3u/GioskLR5i/cTEe1K6xWUvGLNUNwimL0uuYc4V0bb5EGqe4M2aCYIxqpqeg
				KHlOM+Q01f1D7piW6BgIrBh1q2vm5i+OcCSBmk7hYRNPYwDN2pmQE3w5tf44IUvWslBdDB/pb3yq
				srGmRZlmsFJrXX0VptkY9x5h43iCbqApj0IoNjOreicI8Ep0bPVILmTtkhGQvzLdJRa2WWdSdTz+
				/Pz0cftv6ZSLR0frA0x1WP1slRkaXitAIxUP0o7Pj9CPB/VNa7ghVu1Ui/0Anrk2FYq2tvry/+th
				dBuaSPDaYb5+vkCAC1sznSrvb5muHZJ54eyueNUSutsArbDYOkFjlyjaTrnvfaduje18p9798rSq
				qgraRoeDaVk/Z+4Crpyc9j0DYr7ZCPF3+Qm+8ft/CLBkZM8P1ct4GFxufVB6ZOqNahaiL60+CH2i
				1eZow6TGBtv5WH0yicPFVQZbHY7e0GqzazYrUFoRsbFeIrdXT5iwRNMXzI2a63peHgKRMgyERUP9
				051HXydglZerMOgLlX64YqWkemQAZlYNGCeVblMkFBB+r+bdgybAX7zUf/bCR90KYzWNkJ34iD/O
				q/KZO2/b3JzwXed6oV5HetdkRRW7Qx3fU5icLvc6RKmseuMWCfLgenEMVksPvThPuoQw/Py5psbu
				y74B0VBpYCaRxRmqIlRJR80haU/mOOjnGRc09jOG4ebgH6CTVVnjo2q4Pduh2U6Y3NgOoQGNo6At
				AcO14QHqoHHHaTutx9gAZrnmb2aw4Qs467GnW5SOBg2Pa79+j3S9sDDxLZ56g/wdlbqNjzHYqzto
				cX7fe50wDSqLXmKV8ikeKPR71ZWAE8AXp6Gx9RU0V7jQXD6NyxVl1bekAC8jmhBQO4qOoosk7TWd
				zhrExPefx+RD+Ocv/3V27CbN9Ok1xyMZ7/RHuTW8/nm61qeeDf5n1Mxq9O9mmQm9OM31Bep04t+I
				LvHx+JRAOfb3kFmgz0xp1LejQ3iNIVkAcD7LIp7GzsIsfdyoMOc2cFl1oEgJpsOChm0coY1GParu
				WM/uAdYNSzs2MejCIyhD887MpsXiCpTpFEW10TaWc8AwkTceZBxEfCfn4zZtpSSlLMnAUaER/BbX
				8+Kvi1kCkf1/0dQfvonjcFW6xEWmnTZJX4XcYSN7Y7Q/2YcSu/zItdDz6EU5t6AW2bb/5hwLBbey
				Yn1m4M0ONUvQZgKMELHHHPy3z69aYMlFS5wWrrSwvhNIw97qDsHP2tIRTuH5Mf0sP5U+ohLWX2vp
				rCvMRVUEhgs8acCwBT/p2h1yM/4rll/mUmB9akKjHdGfV7XR8h5DGCNM2GJICzgTDnTtTY0x4ETv
				B8jVfirkcU5xsbXe4sB7nwIKL9fiwRQkGLJUgxqx46MMw/etA4de3Cx3wJSchODQq+mnDTLwRI4v
				YvcGAz8thwDIXo7vYY9Zr8oB7EXsz32JNIgYmcFykW5IJ6hYAkq49DNMrdSAEDsLIQb7ysKh1+f9
				xgoOaE/MHKvKjn/CcBaL6rNe/qFXtLrCXv9gHwMs5UP9xo89wznE6dKF0OuG6rUHErSWLCU1DCge
				3/zEn0rVBk/khH1/qon4lW7ad4vx0HHAVxlk+RPuh8u60z9K7aInEqW8iF2Hgdr+ws82JyIPE7vc
				QCN2L5FnNPGKHuNG7AkyAZRDPu/nLeLFBkbADCCyBt8SPGawCJ+v3xK7DjcR8eP+SyY0BPAXLwzE
				oF3UxEFiV3PuhtgNUZCXLj+EDi4SSZWf7wARGP+vm98iVqDqH3Q4kWXWc4RETur5mUaSrAyRJpQT
				eQ8CCwOG78f6ZjRAtdQmY3LsERg5KvFAZ8iC0cKbdnAI4fApEbv0AQmSBumxAWEylAG+1F7tRHKK
				s1yBWNW12tk0JuucUWs66NxMJ3dPkiUhsbhYxI79JSJj2BFq4h6wmrlRUevV9yXi5+xK0cv3RI1X
				zwWtV7c3gCjuKAxU2G65N6O+W3sOgTWqnnev3x1onaEbMKan9kxplONl1e5j05KTwPUzSeLlFUPa
				l+1tBs+sStkv9wQNV7dGX1C2N0q/0Cpkv/4ZPUDdGq3yRNco/eJXtI36Z1TIE220ype3sXWIX5Gq
				fq7RIk/u6C5R3oboObNNqvq9o5sgOaNL1s0doufsnewK9Y4OWZeULlm3P6QXsHdyVf1YOmRdmVVt
				wf6RJvHTylX1Y3aQZsZgrd1XrQPEwgAKR+0jD5AlSQcPkAgpV7LvV+4uij8COAIzAhPj6XA2msuI
				SJAQS4UykTxMkBBCBIcGhgWFx4REiAhHg7FQ3GNxcNiu6Vl+p9LQqNuyq3oOhYFBsyRH8ZvJwmLB
				C13gwha0cIVREIWgEApWqAIVpiCFfy4Pj/s9v+ufGZkwMZ4OZ6O5jIgECbFUKBPJwwQJIURwaGBY
				UHhMSISIcDQYC8U9FgeH7Zqe5XcqDY26Lbuq51AYGDRLchS/mSwsFl50wcUWWlwxClEERSisqIKK
				KaT45/LwuN/zu/6ZkQkT4+lwNprLiEiQEEuFMpE8TJAQgk0TIBTCEW73xi1/RaIRhTABBQARUIzY
				tmvapscMt66r+iOkgw5Mjh6ZAy8asM1Z8+WRQw5/JjAAgQW2LMuyLP////8zMzPTViohXMpE8pEQ
				LsOCwkdCOBptqXgg7oIAd0KgZem57kgbbSuytoEEgWWwDMpuLBKWK2fdtm2qqqqqqqqq+v///8/M
				zMzMiIjMggCLHQhLhTKRfCSEQwPDgsJHQjgajIXiIyHsmp7lj4RwW7bqR0KYDIIFqeInx3Ecx3Ec
				x1EURVEURVEU/////5mZmZkZERGRCmUi+RxkLnEgRkIEhwaGBYWPhAhHg7FQfCSE7Zqe5Y+EqNuy
				q/qREDRLchQ/GyWEN3Yjt23TNE3TNE3TtP///39mZmZmRkREREQkhBBCCCGEiIiIiAjbtm27YsWK
				FStWrFixYkWKFClSpEiRIkWKFCdOnDhx4sSJEydOlChRokSJ5SRK4kceHvd7ftc/MzMzMxMQmo8E
				CbFUKBPJR0KI4NDAsKDwkRARjgZjofhIcNiu6Vn+SGjUbdlV/Uhg0CzJUfxIWKzjNtciV65cuTLl
				yZI/EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLRYCwUHwlhu6Zn+SMh6rbsqn4kBM2S
				HMWPhJjXcZv2kRCq1apUp0r9SDgbLs/uIxMmxtPhbDQfkSAhlgplIvlICCGCQwPDgsJHIkSEo8FY
				KD7i4LBd07P8kYZG3ZZd1Y8wMGiW5Ch+ZGExr+M27SMhxLIsy/Ly8Ljf87s+MmFiPB3ORvMRCRJi
				qVAmkk8IISyEsEaEI9Z1tQSvXmvOW9fQqNuyq/oRBgbNkhzFjyws5nXcpn1EC1o7TdpHHh73e37X
				PzJhYjwdzkbzEQkSYqlQJpKPhBAiODQwLCh8JEJEOBqMheIjDg7bNT3LH2lo1G3ZVf0IA4NmSY7i
				RxYW8zpu09qGK5VS2488PO733/WPzFn+FxEREZEQQgghhBAiIiIiImzbtu2+7/u+7/u+53me53me
				5/l93/d93/d913Vd13Vd1/X///9/ZjwzMyISJMRSoUwkHwkhRHBoYFhQ+ISIYESMbXvsmQnhTleV
				nJngmFMOR24khMtt2kdCuNRMI81HQrj8rn8khMvZaD4SwqVMJB8J4YYgEkRERERE7rE4OGzX9Cy/
				U2lo1G3ZVT2HwsCgWZKj+M1kYTHxpBNONtHkkpGIJEhCYkkllEwiyT+Xh8f9nt/1z4xMCAofCRGO
				BmOh+EgI2zU9yx8JUbdlV/UjIWiW5Ch+JMS8jtu0j4RQrValOlXqR0Lc7/ld/0iI8XQ4G81HQoil
				QplIPhLCDQwLCh+AOINMQIGDZRxQEEEGbZqWSbJl+ZFAuiQpo+lxHMdRJElapOP7PntmZmQinEge
				JIS5gSFssZURnrd5nud5Xtd1Xdd1XddxHMdxHMdx3LZt27Zt27ZpmqZpmqZp2v///z8zI8/MjMgi
				iyyyyCKLLLLIIgc5yEEOcpCDHOQgBznIIYcccsghhxxyyCGHbNmyZcuWLVu2bNly5cqVK1euXLly
				5cqUKVOmTJkyZcqUKU+ePHny5MmTJ0+eLFlyCEtuMMmy/P3//xOe2bwXCWL55X1DcFCYeB/xxyX4
				be+P9O37vjz/n/872bvv/UgI69Tbfy4Pj/s9v+ufGZkwMZ4OZ6O5jASRUmYmTJigEBEzMfMRT4On
				4aln2s60nYZLchQ/EmJex23aR8J0Gmk+EuJ+z+/6R0KMp8PZaD4SQiwVykTykRDBoYFhQeEjIcLR
				YCwUHwlhu6Zn+SMh6rbsqj6QIkJh23C5aR8J4XISST4SwuWufySEy43mE8QSQkMIoSE0NIQQggkh
				NCIUn2A7NDQ0tKGhQf1ICJcTPxLC5bSPhHA5Kfzh///oTEx0ZhPMR0KigUiEEMIhhIiIRkRERBUP
				DpuO9o2IiPhIYNAsyVH8SFjM67hNG0VEraiCiimk+Eh43O/5Xf9ImBhPh7MJERG2bdt227ZtS5Ik
				GcEYg9pHJCMYEj8SHvd7ftc/EibG0+FsNB8JEmKpUCaSj4QQwaGBYUHhIyEiHA3GQvGR4LBd07P8
				kdCo27Kr+pHAoFmSo/iRsPC2iFgsImKxWCw+Eh73e37XPxLCMwqFQjEiIaKoKCYSQgghhBBCRERE
				RIRt27bdtm3bkiRJktu2bZsUUkghhRRSSCGFFFL8v9/zuz4zMbd/f4KIiIiEEEIIIYQQEREREWHb
				tm33fd/3fd/3Pc/zPM/zPM/v+77v+77vu67ruq7ruq7/////MzMzM2PPzMzYY8/MzEzEzMQ4JibG
				nvHY7tidTqfT6XgCgyY5ih8Ji3nd9tF47GqomUaaj4TH/Z7f9Y+EifF0OBvNR4KEWCqUieQjIURw
				aGBYUPhIiAhHg7FQfCQ4bNf0LH8kNOq27Kp+JDBoluQozmQiYrEkSCQSTiL///O7/pEwMZ4OZ6P5
				SJAQS4UykXwkhAgODQwLCh8JEeFoMBaKjwSH7Zqe5Y+ERt2WXdWPBAbNkhzFj4TFvI4LQRQUFEoF
				S+Ej4XG/53f9I2FiPB3ORvORIGHLRPKREG6IcDhGQjgajIXiIyHsmp7lj4RwW3ZVPxLCLMlR/EgI
				r+M27SMhrKiCiimk+EgIv+d3/SMhPB3ORvOREJaKJdh0cAPDgsJHQjgajIXiIyHsmp7lj4RwW3ZV
				PxLCLMlR/EgIr+M27SMhLFemPFnyR0L4Pb/rHwnh6bAiISwVyijsSIjg0MCwEI2EqPRDV3VtEBAA
				cxwEBDmnlGNFNQAUAAAFAAIAABgAEAAQKDAwOCgYIBAAAAAAAAAAAICAUsoNAAIAQDL+8VzsQbk5
				1GU9OsbMQXRzRpzyB9UW7SSBazjtCHYdg5eqtpzqDy2ER+xifMHgIi8MVrZ+yD0J5dwsXSVzwxU7
				Pz85hFnYbpbOErmkKNFPwbwrvU6T9dvTHFnDisIGEgdGzUpM/63VOqil2rBU/4yQpWu18NAlMToX
				SIpyDNfWAzxEt7h2x98hB5O1zUSKrPYOMZLNKl16YHXdhYTAPq3rB1JDijIALI0cC/5em+NllMCx
				VfW0EFlyU6kmZ0scPKAlyeyiBEUXPGMFIg68aRETA/FwiYsetaRaaca2pJumVKH6/RohMJb++6IX
				VOG75drQ9bDQwffVsxXARHihw7GCwip9f69Wrh4a0Pi8pmEIQ9HhLnCHF5sOsgAbJdHVOousDwQJ
				fn97w1yNCTlbBHdafW6nUoWwEXdffToNG5XjG3IyDZFahnVMNS1dbBL2B6vIWs+C1kffoHghx6r1
				6VnYEEq5SdJg52HrAwxzhKDo1j2aiM5xfURKtAa12MpQdIkoXzhhq2OLlyysftQSWZ7fO1Hr5zrX
				MEtd+Nd9OhlsBUPdh/t5bsUeEZnJd5NG5XXl2j/L7IFflwy6E78W7VeY9lQOjiv1Jlg5K+v2oRs5
				8HqWneQoupYY/izCEsxP5CaGWfD9H53X8uCYt8ilG2qQCOxauB5EI0nYLe2udBOJ/eBBLZa/vZuG
				gFZkX5DsBqoAvvG7XEXgbfLXAfRNWorlX/lDP0oJNi8Pqn+sPB66u9besMhazARHjU0BQUX2ZVMI
				Q7iddonqWGt5HA77n+qZYCtDHc546OhCr5PCGSFdN0LNGmhVQGWojQ6jS127cMqhdq9he0tObDJn
				d22++YjHfyavUmd3h7GpymB0LOvmkoYV5LymzvRbMKiVRLzXb9Wh5sSdyIS8uvfd20xcExJ3S6y7
				S8VXHllhYYt24d6U7l/tOPdowyOWNHWPaRcp3eMGPcumWULto6xFCfdXDXai9JQURgyUU3gdxo4R
				b+xSdUKjbRzewSCBpqXYzYW8vOPFQJSqe4zj23RBCDlrprQ7YaZMLKF4CB6ouI1z12FivZ2dz1j1
				o0GqPt/QiWIJcuOl99y4WnW4QiVDVdGRlarPNk2GsgpEjLGn04MTOifE3sbTYzzxLyi+qwPvUdr6
				jJTd02kGBcu0FkYTN5ihxLtWCnKKM0w3zSu8JoSnqbN6wyqQLtc3fIsjMmkJZ5qlo8Q3nJOYV1ul
				T1azOfGuatOxO0wj1tCphosNuco4iUXD6sJdzxzVVPpLndjhntQEpE6KwR05m7otSDhWxFMcQj1z
				HcCJEibTslcXh8+/yfQDtCts6wIel5M/QME5EABAjJU/b9Z5ak3IyoW2ruAEJdcffiDkytSyEmg5
				vVmbI61VmOvHrJPLik+zTmaVKQCNx7dgoLcW1WYFyC2QHJNjMGjWEPnsjqA2a0MLkc46TasEj46I
				I5qRMiEWP/XGbW8U6QqEs+rYFK3VO7pc7ordwZ5p/EZvxsKEauV8WsB/fom5doyc0xqyLDWodctg
				aTlh2wGLgB6gCwcVz8A8gl8sPHUEHJbRDALhrgUgS4I7EgJhZ2tKkKV7WUJ52E1A6XBFwWxYkY2t
				Gyq0WD3m0xGICyb+wOCDwYCB7S3YtloJGNBVGbu/ZdlXz0QmJplWYsOM7BQ6erzaLYGuaOX0BGsT
				ofXWYUNRVYMupMpFeIWzW6JQLA0tB8uiqzp5YHB/f3985Wu8J6lNEto2reYIdPDT9490wHM6uTnZ
				u1NY/jDHvnw/S2b9TjYYEtxksmMPcPjf55/c6sNU30ziLSebpmBnv/0QJ70kZxs52o4qE2ba6N0d
				yZikAr1LQVmku6MJIr7AW7elLcRJI00EziUdyXLiWteRbFwX+iS+OEfixnUbqlWOVhnLopFjdwKm
				3VqzGIxWctxftyE6VEJRaLdfE+hcC2rdkpZTJuTok92eZt76uc6sKh7aevXNXTXtqXIUJIcKeGWM
				wHWSxXSB5NzWp5IpR9ud3CpXYbcoLXbiHcfKHLpL5HRqmePeYTnfbgux3JlrriNIlIlTAknYok40
				54KPEThbHecEHkiQK1wmC4G8oeUEzKJgd1sqK6fzCSSwRcFgGbUgOx1kuV7ljBAlYPJuTqS7qwSG
				qhb37tK4R9MnYNauaoxzLqpWjqEWnDkufFRy7mBwHzcoCvpVKEw5CO8j/rDYhV5rGSXL4XiiwwvB
				EDpwXSoskqyW6SMVvwpFfdxZZxuQjX+r8FPcjzkIv/tklRjF5a28uoB+0dPh/xGQIMAFk3mrFCkO
				RZ7FOTaoG2d5wpBW+sroLHGZHgAhdMCMSUUyRD7s8KSZRw3WKsiGQ5MqAMRVZbjNw1c3fJA4aRYr
				hSSppIZjC6/VQePwdXsPTktdyfr2uAJaGkObdJoTvhvignzODpVvoK3xVqfZycAbOj6vgLc0g1ia
				N0JU4e1RWH3GXK0Cz7OoziXT2V6uYMwkQbueCLGYVGOCGLOtGRoFIMeWdquqcMcE5FAfz/3QsxAf
				IssbD90pagTfP+gF11ND/cen92okoPDhsemhswNiLAw7o9gjEQ1Uc1HVpUDvYIiU1jRrD0l6i21/
				10DZ0rTlFGFPtA2FQgixlXespaWpPXSGNO65KFEF+3IPnD20qWoIprlR0/EarGbL4XORlkRrpG3b
				AnGD+eUwtntfFJxgGxgSzT+0z7wkuJkmpXf1I/u+RY/EtzrwDbyxoeZn8HYbzQbiuRrFzf4z52OH
				LYemDfCe2CUvmhsXZUYyeuxuK3vG8ZX05cabWNGzg3xV+8X22rODnMVu8M6r7PQfU9XAAEbwxJ9m
				vLDHUy0m+ZyORlIE0OUkfnJcXMOa5wZ0Y37V5sFrRWzEdLZqf40u6Pdrde+x0ettWIU+Ua21atdN
				8UE/ZX++HUSnr6mjblRmjH+6zVWJvkzbONMY0ySoY+7u2Y0OJLPxoGie5joxpNT6AqrfsFDQP5F0
				Lgz3RdAiDoX8r+49zVxRzERDDtx3X5N3ec213/TkcLh1dYy2y+0rvw+nJWen26u59Wbe/lU0Ozq7
				vbxN1/Z1c6/Bs8Hjy2Vjbi23V/qePJ2PtW1P0baNu/3f2bRs7Fp3mb/a3Wz9CmdTxbfbxye5R3OX
				z0guz1cJs4thk8eVcC73MZz7SriIiyaZOVG6ange3BKqQ/oHkijCx5mrp6uE8JcoPa0b8LsVogQl
				TpIyMGuijSAnqTsiXlrJTdFBefuBRhI+bK0kC40SnKWDmpjllN4aJWLI4T5Fnpm3gVKoBu7pdQOM
				XgVA6PAaXOrJ0BBST73uCEaZZo6+CsSOLFw/UfnmJakBy2Axf6h/GMc0GpdODnoIJfFoGeapAY42
				hZzSy1DGTBLdTVyM2foYrqgR03DMzLiHw0GYT19a/n7Y36DGgfb7YZpEuR4P9+024QZN5mtwRYXM
				g2M+6zjOHp3vV1b+QpQF0JP5WtLWZyEAC27ZWXtdW7HnIJY/2LbVTToGjJsKcH2ZIZ1mVgrJBfJi
				QVPH4eFCDDjzscp6rf15USt0TsRdpIacK7bWbRfNk1CDgX8lufD475fkJWJKjrsC+sFOkcnfznAJ
				eYTV+uViDM95G56p2nY8W6t1Rx09fbLE4ryoiElHzxQE5oqkbac3514pEeFnZyGAzJzIVpWv6old
				8yR6DVdiwSRitgcvcBc9UzLG6LMiecrRZK1wJURdAylQ1t3sNU7FLpSEWS+8QGru+Yc2vHvd7bOn
				MFJX8KbstDpL9kaAKsU4czQXlJ3GTGvAkVEUbx8Egz4+9mO5MhOp7X3uguL8J1sqQLEquBA9C9SY
				6W3X55biihv7bVkH/W9TbuZeK0e9iuHGQ1KLi6uHFCkL9pYbb4v99oQ9EN+4G5PLfsdU7sPxt0Jo
				D7tC0+LI6qz1Su94/dCsk3MmrL2gWDBTuc5sCEz+qswf2wldyqxSqTdGvgrSL2xLnS5Be7OucfnR
				41CrBsn0tKhOHjwul4pPfzFADUeo6qvTd1FqdOv7UENunMW0Ua7vZ5xqL4+lvOia8LRc4pQhCle3
				T23jau05fEpNFLFLo9JrP/PxUKsCa1e0iEoPOqr0tm2/9UFuPTDgMnjNVO/XVQH9+QLWFxVFoy08
				j8ZACRKO3K2rPNJ9ITLSMv8BXRbvFTzhj0SRUZFhlX0nhc5q7EuO5z/3h3xqd9Zh2RibRNIQOXqN
				OhpgF57POYbJ9ADXKgVADxY6YOI9pAE0hfDKe/oLTFM/wHDB/s/Qu4AEjGAHwjamY89cSThi2eJJ
				IMVplojCQVCE4ngh2NQukhfHCRT5DHIYNkWGy8JhGYxuWIuzcW9wpZ3tOi6532Qdwjecq70XpwD7
				mgnO6FgDt6tcQiRAQ/NIANbEuY6ZxLfPVzFAldfM9qzumtR+Q6t+egN3kMBAbM2VjYxVtdyx13cD
				riCPTeHWoELin67fyaFl/mGWT2L99T6ucT1PKuHBzFyu+6WWNrDFYfy4TnA9PtxW43hi0p9dPRDw
				7F3DwSvllK4ImH/iD/k7Y6KoSKpqbHUc0zjDtxy6hjID69D5ncgGoWhM9bMCS+FiRv0KNPUMszh5
				sE0ljSQ+0rInPLTsa6Ngu902MZJYZkA0+WegxwZnNoUFDvYp/vCdGItyBkMDSP2pQKwnFXT+9RkU
				h+ptKMsyHG/wZAj/rThC/hWf2Z80mn8njyAJFdDcVp8nwGnE3Ma00bymblI1Gp3ILtb3liVD7ytm
				X2g2A4cCugXuBXrW2sHCqylIp7mb07UfVOVov+FRmW4D38S1QNGzTL0+lXztthvLxsBQwNOtFm9h
				GPv2LGje9iogs1WFsQWhCZ6uwmot3DZrLBl4s+dqNHDGJHQWZH2EyqOUIwWFf4CRC2aUcEY0P4n9
				S2qSU36yeWW6ZFnWcsmm8BUn23i2lS0cw7QtzlZ/g8CeWOv0JVy+fbnRrU9kPutx/Bcllkn7P2fB
				yQH+8QkJ2BeY84vBR613QVBG95QQcko1imXaFT1+SYIC4vtQBfflyFlK12usQ4HZTPXG2CGfEE16
				tyAzGmOXUOujQ9018grimpaCyMJ7WmIkMi7ZsoiKwWxkDlTsDUbd+MdWd4jqMTGkRqbEFrsRxNFE
				+sxdIOtkn9zHNi5TWCdBMQwSV3hjYAbibJNu1a8BNhe4barSRQ39zm0BFH8AyqrUEhZgSQrSBktD
				OjQlkpJCSwlrehIEQeAEIAEkASEBbdu2bdu2bdu2bdu2bdu2bdu23dZ2W9tt29r2LldCEvIyum7b
				Xa5On8vjd7kyeSwO3+Wq1Kk0epcrEofC4F2uRpvJYjdXRdWRQnTPkJOJcYUkx5HbOI7k7vJ7nT6X
				x+/Sc5k8FofvsmuVOpVG75JjkTgUBu9yW402k8XuslZVVFNSUXdJoyKiIaGgu5xNDc2MTMxdyqSE
				ZEQk5O622Hb3VasVyesuVyaPxeG7XJU6lUbvckXiUBi8y9VoM1nsLldFNSUVdZcrIhoSCrrL1dDM
				yMTc5UpIRkRC7nJFUatVradT/f9t27bttm3bliRJkty2bduqqqqqqoiIiIiIZmZmZmZEREpIRkTE
				5YJGoxGN9v//f9u2bbtt27YlSZIkt20BQw59OJzxkOQMpx22M+RoKAy+LJrJYu5qSirq5mhIKOhl
				0YxMjMsVjYiEuIxhxZASEzF3uaK5PH6XKxqLw3e5oqk0epcrGgqDd7mimVAoJFlVJSRJkiQFfdzh
				CEkaoXCEIxShCEUoIiIiIiIiEhISEhISEiIhvMu9Tp/L43c5l8ljcfgu1yp1Ko3e5VgkDoXBu9xq
				tJksdperKqopqai7HBURDQkF3eWmhmZGJuYuJ8FgkLzLRZARjGAEI/j////btm3bbdu2LUmSJLlt
				27ZVVVVVVdHpdDqdTqfT6fP5fD6fz+fzuVwul8vlcrlcHo/H4/F4PB6P/79t27Zt27Zt27Vt2x5J
				kja5bfNsb7Yt5c0eFQ0J2e6mxmPbtm3btm3bttu2DXNxGdgW+cpkN0RAMhwO0yTph/zcA3rM56pQ
				ZFtk22zLti3bsi3vlSxJsi1LtmzbBpUkSbZtW5YkS7Yk757f6/S5PH7X9Fwmj8Xhu2XXKnUqjd4l
				ORaJQ2Hw7ritRpvJYneLtaqimpKKukukURHRkFDQXW5IkiRJkiRJkgwGg8Fg8P///7dt27bbtm1b
				kiRJctu2bauqqqqqotFoNBqNRqPRZrPZbDabzWYzmUwmk8lkMpksFovFYrFYLBb7//+XV9lVZIeL
				XKdFllUsFutdcTSy2N1iVVG5oiGhoLtc0YxMzF2uaESkWCTJYpF44oknmmgK3+WKptLoXa5oKAze
				5YpmsthdrmhKKurmioI+xCEZoguZQkJCJJGQIDOIiEQikRgBAMBVaUiGYu7KlNywqCPCkDuow0k8
				sEpBbITOGSwTRNBdB3M0oaJHoIfPJX7XXJlGwhS6Ko1E9CHczgIxNBhgqIEtiAQLAgQUGMAAAQ4o
				oMAE723bRrZpTdu20xIRkVDQPTMzRTMTc5cybafT6XRaMfX/oj8ubVtL21aknVZ6l6OQK7dNGmvb
				tiImEamUaEgo6OPpjHQmA6tIW5IRCXFIy5CQkJGQCHk0Sn/09mw72rZto23bluSwU8Fti0a3zeWK
				Rirq5FK0Q0TRm2YmGo22bRuNRrRc0US0/f+fJ/2f4b8VtNT+J4nB4CdrtD3214qmpKLukoiIzpeb
				zzymcnnJSZGH3EKSjPjv/67T5/L4bdf0XLY4/AYD5Zp19CxJmjQ5xkLQNvWai6sq2yfbJtO2bY8j
				iOGoNAYfOV0IOuMaAAQdjJEYow4p1AEUAAAEAAAAAAYGCAoIBhgQGgoIBgwEAAAAAAAAAAqAtMED
				RGM85ACSfgpTHf0SJGGmzFUKLMb8gEhbLY8qZdzxQHyoeQQM6vfPJof/fepKCtkPQM8VK1S4wGr8
				d8J+VaGUTncV76DY/lRJzU03HoIhPn8pwYgjRqo2wlBh4NfFUIo+0CaPJS13EbZBA54DxpQYz81v
				Vh4XFnFgBqMhM40HyU4DYIyzU+TmV2hDopyo+rBa8SxLvL/rQTJJ0SzdtstnFKej+T+7s1VWtkx7
				/t429kz3e1UnmvPCFAFwfrhqO0vV/LmL2zaapGLV+vtETEoVsT1o99ued13PUGOPnSW33n0EgBNb
				s6/DNenSz9ATMCCuXQVbS4VprzEXslySsvr7uUJnAcFELH8FV5KWgn3NGQEIlLSSJfh1pW4pcd9b
				SlTPFOiKHjmTsU6ZabDuWwwdTqyWCQ9URZYPdmZKLL+1RqjDKLdqr55KivkibABTAjVnwcaOaXcO
				kpy28MCkS4nDKlCWWesQy94AqBi5qx3NOFakyLF6iQ6RAuJIxqTdKQjSoiglyGxQdj2FFF9LgbUO
				6p2vHG1WYOSwZecJOmzdX9VaR4WM6Mg8t8TJJQtpHXV5FXXHPo3dt1ojAOTT1HaZOTUjTgnxIK1N
				2ikRGe29uHk1dIHntRRcVara0llwBkl/2Y8b5rAoflWB2KpEk7ImAJlZmSoiOSXc6Ww36B9csqpu
				Igxdu7UiEek3bsdAK9g4zchD0Y9lS7S/MJty/FlwVbR33wcHTHvC1Wf/b3URCH9WRrGQfL+k4AdS
				rxKTt1VMOWxVH7JaaEDk5lgcI918qK97WsaSVP+wAFlA0mejcMX1lAHhx9RS8mSvCzKzwYKj/hHk
				4s8VU9dZOrpC+Tq7nK7IiA50iXWKSxJnMO6QmVkRldiO4s6A/1u3yIrcBxjW+7RC8ldNc3zFfNnh
				lWVKQRuko2CVwT8Nbgig3Wwx5CWd9a6p+qe1EktRrPOo4xZlkk2cj7cYZQ3FevsI1mDhrOfZexNU
				5H9mRVVj53OfWdilFDwFXieci8aS9szeeG1JR/D0U1rCsfxudjWTbgGNVYuaWVmIZLZVJm3RIcsF
				y4xijqg3SxlmNdKosMQDS9S+fmAcQVUVpKIh1wn7mcqT+TJdtZVis2JVkNSDTU94ACxtF/DFpQf9
				sVMWoRxc5lX5365ERJ8kK3QDAu0jFCF+qRZB8orIE9PIsnQCPhp2dgbLs3KyoiwHxC5XDNcCxlbn
				LhUv9wcNq/4Vmcdi3Hyi64TMPIwQcS8HdJmfnsdi285HBIszOGPs05z9RSJMOuJklV4/AdURdgT+
				JJgFfpzmBEV1tcCHcO/MVlRzTsTANgS4fACMrvbSlu6guunIiMqQFKEQMpr+sjI7VEo3HEeIZN3D
				8B+VJ24Cg2qEEBrpeGXqgVzZG88LA9nHPSvcSl3NMAHBJESUlKnaJHutIIk+sc6HIX9KPUK35idu
				ISUsSJXgFEXf+bkE6sw9oqsmYvetFsgixI+bLaOK9ppbjgHh2yMwBbrwCuXxkZxr78i8sEvjSed6
				a/B8GYGzVIe9CV42gPDDGRt86BQzSIOzsvqBd/TfOKd1lctJZ/ZO0EpGIi7sB6xTOd3QkmN0/9q9
				6AeM05/SxA1AaIPrTqpCbheD5GNE3FTwB1pphHr4sVxt/YCLQ+7YISBTEGUQQJ+tAPlmX/FML2TZ
				Pbgx5CtUzzGD5dMORjelS///uksAzNgh1BHIBtDbVxYZsIEZZRK5V/C3Zh5yFK//DSOxxCUrIKs0
				TIK0XnsVvBBt0f5tZe1ur3eXm42EF7AcmDdiNyLBYgYVLNvhIV7DBLJ69TXmYM3060RTX7PI4cM1
				wqb2VSsPMZOwZl6iuq8lRTnsqLAvCtRgwWJh36aHoEwJZPWjh4DUsIMjrMx9Xb+JpB3WvK/D38Pa
				WTvxoTTENgJAtjxin7GTUvSPpaqHgIvUApTP3DFf3hrY/Y2xxbU05QyREfKkRf4VMupFneVsNtsu
				+eczv5CrjLeGJpqsMS/AHsA4RKuarB7IB5HZZAEC/MQpOYStmyz4cohMOFmhayfRvLPM+wlRN/cF
				UgPiO+wk/K09uJqyByiqzs77QB7zqb4QPAWUpSA4cLunUw1yvRnIsGvjAjNWNvsL1zW7sTeaOxbH
				AAoRXsfGcvZajGQitLS6c2sIVd0jWExPOBVdWLPi7lfmr6SVRggicDVAmsdMXoiMwRfi8VfmX8le
				KRY20vWKUi/EDOvX5yOANlhp5XAe8cPG22pTHFeqeyKI1PFCRAT4xtjxV1aeZl38SvCsQtfdwSXT
				bbcw1FapXI8wQzBcEQLqcPlX35bREAsffj1nG17LMW9F464xqPURfLmes2MaGERwa5vPhIFGQ6xt
				4f0CFf50NbeCK/Ap81a06zrm1rDhAxwGx2p6vvJ8gV6fkbOnum4PL2scRWvsd3f2t4bHzTV9OlCZ
				p1WtoPpbv201mQ1h9UsAsQW8tipxRey0lj+D/DLduqsUFtY1aR942Z7Ij60EhsBT6jJLe4R4MvAg
				a7QvsROb6wzBIcU6ZevERAzXvd5pNAaPuVIWZYZIH7FR8wVr47DOpQC2miy4s72kGWvJAa70Djb9
				sh8tGf6e8b4E1Z4ja57kmLSaVWeuPQd/8CR+VyHvIbXmSbyRpOIJed0zeBJRu+rs+L5wV+FdO9bB
				KLYEsiIqFVIhZhorT3w8qA/aDTuAzUesij0ZWR3iyr5zazSr/Ir9q/LSYnq6ELOoawuwVyWza/Ge
				pZgXYmElEuJpuQSIDk8nlA8VA52K+wNXFQQj9heSoboRTnzqAe5Bv+GqGro/Ae482PMemZIhmdSD
				XQAfhh4qn23lmNaBr4Ig4gV7Q26LroH7bWgcC3tB1Y7sZIAoSMug25GMWvADsq4WSgDSrEIk0O0J
				8kuT4g6JuMaNAjhsUQ/T+UUpTCzsl6qLcMNgBrOHIVDx9+uEHhhoBLsV5rO7uTkopXofZ6d+JInY
				9pDPVvtsPnT9l5By6H+1ohHSZAXfPyXVY3D4Gplna2DYWdWEcX4l16XfUFcNFsYXdno98ziPZBml
				0MJ21U57wKFfh/SvhDM935VZ7qLJ49FdCevoIQ7PYA8RMBwKTFhn1YJKRl8QFxfxdYJAV4ElV+sC
				Gm0igAbXgbFD+Lqm1Gsdm8UhLtg4iJlRwzqE+yME4LvijJ2XKCT58yEx6/VBXtGhWNSFUK/atayU
				BqBe75+IwzJTje8aU8Rv3qH40hUJQUq1E4TQBG+bY/M1SdaO4S+DJA453oZPJg4cPcelJg5LbH7b
				SVxL7f2SW3bs7g7TT4aM26n8h7PbyjzGmFoMOCVgXZYDX5mNPTzRel0UxePA/V+pgWDXojpaG1J3
				L0C1VEQiafkpFAYrcFuKVPrVKAGzgqxvBGGpPCIpIgclL5YlXrI7RyT62a0Iq1dMLhc5DBsFzTOb
				sBRykxmTdYCKJSljEOka85ZDYEOmSnNK9J6xeY7lTlRuU1/KDhN8d32h4O4UULD/MZDWCKN6JOIY
				FgT+skj9te4umQybcJKR8QZYn8xygA+WeAc4ufmdENEKOyXUQ4YlO9F5ctkXkCF6NusvPz75jmQj
				oQ5AOYgPNTnM1PJ/xIjRjQF4zKivh32BDedcWTY6w56X8OK8jzBJsa8C1Nnpj2hJ3cn1UL9REcjy
				KJAU/8mQ/D2KC7E/QFH40v3WqUTHqfv2gnjwCcb1AiLMFVnFeU4uoiNRB24gG/hIiqZosajQmlfL
				MQpTnkDwDNzLABuq5BIuASsBMAGkkCQ5euzIcaSRY4wvrlhkccUVV5yiFFckljhiEREZdL/D2ZAj
				w6GlQhZNJZQIQ3iXCwYnKMGg+xE/2uv0LX7P9LyNxQsvzOu2W1HXRc+R49YG2bbY7XqLtTNE1UjZ
				C1EztWRGRXzMKSGEgh7ichOzGZnFzC0liCFkJSNZyGQhj0mMscUkFpuYxCQm93v56fL4PTY9j8dj
				8bjV1rSqRa1ptaJ1FrGIRdZYxGIJi1hedUVb0SiYFclir6riaoqmpBaqXCoSQ42KqIaEgj7hKWdD
				YVMzI7OYCrtYKg2jTKpIymEjJSF1i8sVTdREyQKDKPcMDF6nPzD44xdHTY/K5BH7bttVqSONPnAX
				iAvmSPCuWzWnEQqK8eJKTRDWTlPk0CCqJMh96r3pAo6KaITIDeWKRoLuFY3EnCsaCbnLSU1FmCYi
				fJcrV4UI/pfE73ou8ojD9TnMgEzrcLmi6aUvPbEijjD4rQz+osR7912mEmzWWBWLVVQVdVOJioaI
				zM3nIzF3uSK5PMRckSYeQTzucv/EbVrKZIfHbVs0bc0VaSR4lyuaxVw1skMFA69TFdUZJhig6UjU
				HUXyyEUmcocs5CB/TI875njjGo9nLOMY2+KKKZ6YZETkIXe4YYbDFJ6whCN8v3yd3uB/uHO7sTh8
				t1wbtG2lUbMkPxaJQwneXSshthpttthw2CFrVTRVqUb1VDG1VFJHLSp1qEJBvafD2dTQzMhEzC0V
				ipSQjFQk5I42yuiirChFJyrRiN4/9zrpc3n8dk3PYzIpZrh0WWFZUtmyjJ4kSXIkSXICfdu7Lbmi
				CX7uBLfRRhZ7VdWqpSmJukvFUdHECAXdpU0zIzF3uSIRqZBPOKpoJCrqL9vVyXOJv95Ekcfi8N2y
				LU0r0bscizgyEfxcrmiz7W7LWtFIRZ3cCY6IaISCPp6ZVUszEnNXuCqaGJGQu1wQg4KC5C5X9JHH
				P+GanotG7LZsV6WpRF9uoohDYfDuF9xG00rsLldFNTIRdXK5IhoiuttyVjQyFHNxJzgiIY+JiYlZ
				tTQxEjF3L9yLJkYev8uZtiV8lyuqtKKfcNvAYGCKSKLg6mgVhY4EvRK3opFYcZtKo8gk5orENCQm
				cThU75ERzhRNhJCJuVhkX6jVForCRQKFh0hFoLszqxAUYktICImQMA8/TK5UNBK/yxWNhO8VjUTP
				FY0E73JFsbtc0UjUHRGPeMQjPhLx4Of3epyCe+X7foO3GvR9e/PkebrcarQt9iprL4k6mTiiIaGg
				j6czq5nMXKRCuZA0iFDIML54nCYel4j//l7/UJxsei6T7bCEatuuqG1PjmSROBTy3mjbFru7QMqK
				yiMVdZezkAOaUoKxG4gd4rvnigK7lwcuHZgcuG7QNZhGAzaC4pCtyYKqqmpqEBoNEQUtzHRoZoYC
				zXSkd1kriehdjgKL5hJf4F3hiobE/oRbdq3SVKI3SZIkkkLyG7uxZjFXsaaizBoKiplZtTQjMXdF
				KKRpJeQuF6TgyEQEf5er/r/b0iua8OtOcC11pFGSXLU0lODNrWhiZLG7rCqJussVkVDQJ9zhbIpG
				ZlK2K6ERCXljm6i7/0/TSvwuizwyEX5driiKpKgEDPZclwAAQxYAEKgFUSgLlaVMFwAUAAAEBggM
				CBAQGCgQFBQoABREgIhMPERIdGBYUCAYCgMkQVhAqq8HQ9TA1lNBJmmgpeLIKyaQHkQtawBLov9b
				Lm2sN6XEDPK0w3Yx58Y7OtyiQM6KTnp+3Fmx9F9vEEddtwoGJzHrbwI86Sm50+JUEm4njo7LEkho
				/bDTjrpBZKgNcilD/d32dRqff7OBILrOo1UZgK1b2Ta1RkecCQzLbPMXMTaFHGAnkKI+HMxE/2ve
				6JICA9iakkYPU23qREfKQx3vI7eizU6mmz8jSN2OA8P2f8Gk+pfMGobUWsAaMv7QnVX+0a159Y92
				hV4vCeojDvgNPvyKsPHeXT3IfRyBGsrIbzNoSmdRJthqiiRmR6DPbIGpSiwvybnRn8O7Pc33PQ4U
				VpJWcBaKYqOLaXFiWwNEjNwkxW9/ZB1E+thrAa7N4m/HoTN6BIaUCDGAfENDN/RlMwq//FqkxUmp
				jqyMIlO+lDz9zpKN7DseIOPQAPT0HdcW6rI2sEhcqBCsqzgpqiPvo1gBHjv9V/XhmVCVcc5FQMxS
				w+lwPEw5XZwLrAPS6MPAdNX3p2usFqB/igFshUa7pk/deEmf74vz3jr+HrWXyegB9ByrZcPUQAAU
				QwOz6CNWPy612wpIVi1YRzOjheUtgILQvxrroAI/lBZBgP6hUVf0MVxZ4ol9cU4Kh0GjhABoTr84
				EoxgIyY8ApgVGuYGmuX0X38TCk+hjsMSg37cExZQzvQWTnWEVTgAyhSujpDDYdW6MExavBtgi/Fw
				LkBa6WX9J5P6K/fpHSL/bC4Ul1jPpD7FLcQJNhLRfcf6hLsRZ2jvkXKWrZ9rK9H8XJuXXpF238oO
				or731OxmZj+ji4ZR2zZCS9Y/9Cf16xxnm/vfZpApe291Wx2iStBww94iWwDTRbey3cRjoVgBLRqI
				iEJ2gqQRYbToNExG025KojqJ14k6++80F/2sH26ruXNNf9wXYAOleKLNrZ6x11G1fmDrflW5PnBf
				wARK2y7ttjpLi0CDLVxsCTZ8B15kW9OZpXi70ZANQRzjMrj9H5UCVgFWmfISe2sLEP+PNDU5hAEJ
				CUg4uitAo3ND9Npkeh+LEi4bKf81DyAifRhiStgLhPZrKdLMn/6wqQfSMl11K2QIiPW797UMRLAV
				lHeK64fW+25BIHrvuJ6QMiqE9ati3vVbVp220OG8h5QiA+Gw5pA7u37dVryl4Z7LdOoskaReJPC9
				Hy7TMxNNWYeS+5RyrGkzAV2VZ8BMcQl3cO5uRy4rMzID67k6yuBi8TOj7HseabT+KxOxfu1ewEww
				Z0BYtuJppim79juPVkjH1kRZJZEs4SbNaZb8fS5nMt9dei7M/tSOFe6p1gKBvTFBPZJnuVzfrtiK
				aBiLUVa1jsDibAhB0ndxBWdqxFocNBFtTo2ufYk/LXqHm4AkaJmq5SI+c94dUuAMaNEk7foukbem
				U0u1j7uvHLQn9qZ3UXDReP9lxXfCCBcTssZL8apLAGWG+ivPtkQFnobaxv+byQsqw3UwQbrH5ZSG
				qHWRpAbLaBQOOXuUJ4KZ9djg9AdPmWBxhRRLGHwcCO1lgdzsKlUQKGsJd8Sd+wEv/sTuUCh3N7hI
				UUrfuBURRVE+72V8pC7DJgz0xh1c6fBzwCtmztuXDPcFkfit9PEYnfEv74RLezIaXMpPSmQkdaKi
				OZYwAPcfDoj/qWKCvZRmuL+j/Ingjk/sk3673G2Z1Een/f36YlQ6+YVC3LvhgpZBEgaFmP5lv9Mb
				MRS05A1dnhxgAucsSY9FJ15nWQI5uK86kPWnEDEUG/XHfZAyVRHuIMQZ7J/LDblI3eu0x01cxKSj
				HZE6ZEtctDLILtT9d7RD3UgO/ZKDruZ4/6DQZVKP78Sxfy6BEO5DHEj/0zkM90Ej8xoWl51ypY2L
				M6IE2f+X/zHeaiw+TrjzSE/00ynaGu43GbkL7PoL3atuJO693FyuNtyQguX28v0Avm0vQR43q+bv
				xesnPopRFCXg4pISIBJ3vMSk2ycqlysVWvB3E+NaPemyHG+QWqHy/UKXKR2KIpG0TIu5aNioIVNH
				Rq0xUhrTriTPdjk/nQpc2YtHOmberWgJsri5OYDDn88xrh3JjxsA5ZQRLqZEG92r5csiTMW/X95T
				uKGU3izgztG83xwZ7RdC8suyxzMi01/yyS7bx0yBc/aiScsS0ONW8oBp/WQdaBaydVw1lMgeXC4S
				FY4Okv1fLo3tPcgkf7OWjioCCtCtcdOU0cWHuWX8lusjGG0xWl6oLiSpN8Fd9jJPmR0PswRCcB96
				IL2fziiAy62G+0PKnxjueBFT109gufz8tC7iEl26hI4IuNLgfsrYqEL33wU7CCNFEku2cgXrOgfF
				OSvFjlfvgnYHS0iUgZwcSOSwPS7uj1GqNQeXkPXKBBczIhbTT5Y/OSRIYGqFlgPVVwVXO0vnUs0P
				HWar2r/TAFvSjz74O4n0Ialcx7HI3kdWKWjEYdbkznYWkU+TzIpCuwQ8/0l3ATnQkEkc/gmMA/DI
				oaU9qA0cHLA+vVzyi/bFEgIGbbLCLkEVICqcdCyiypdogaojP3GfuMCVtZSc6v8fx+qJi/qc1ePo
				K+RkmwUQEf3coQZy5ybWjJwHueDwgI8pBGN+NkujGYMCd/hi3YsocDCR4D8kHzogyvLMZxQBcEM8
				vBok/zjaD8v0wTKvV0wDzSfcIjWTGSTsCQe/laMSQd+f4i+JGC/YYOc5x0gKHvzIl8L6isgyEz52
				Eci6ogPHePJRKxY2jfAcUQVjlwfQul+lPL7l22Ea8zCjrhglhJOQP2psnFyXHA4plCtlBKs9pdiT
				ibDmwQpw4vIP5hoj9UV1q5HNTHCxXrXNEgh+UUTjmrarSe4WLAnW4lGP4RfHgzwzTAw/k6fEhBlf
				E5yDGq1UnQN85fokgqWfeinGbEl83gKOSPzg/5y7qoMHbuQb818VCDIjIXYRCFZRBMc4+ahpoDWF
				8JxRBWPjAYoDFcfMeSdMzyQztsXYIHFCnlJji0Ar2XCIVK5XEQz3FEElxHjKDxbHSUxRMOdH6i4n
				qowknwmN9fktKZ/gh0M+XGdZNdnlgnJwrzz8NcjiOKifzHQ34vNai4Hh27sLPFuxJ88/mlQHDlqU
				G+UIqp+ivsNkITLBGHBy3w/eGshnBgq1ImSmZ+w6sDqlDQ6fzmNHVSobfEUDBEZoAioD5WOheuc2
				jzwzetloYcZls5MRQHOnNjjoVm6RESR7ivmF2r84wfjhRLsWvDHyUfDAnKNFlQ8whc71YlOBIvHg
				GEpMhDuwqejYc1hr8rap4jO5dxuPbnz9QjJft0DN4cU53E957iO47CncSpKJKjIY4XHiuBJcsUgp
				kQkzNq3a3OAPOd9vRgWFygWTNdHaIbpYznyIDR6HyQk3To7gej2ZOWQ4XKBcvwic8lSjK3gy4XC1
				EUye85aZYPTIToCW6VTZv1yfyDb44UQDD2RUMhbiwycT+DQYg0P8hZvQP3k7/AEjG6Zx13Mv0hKD
				foDdVyTzwp4mrznQdZFs/ZaJcLynhN7jQX5mbebCNDPKbmWYKtVurflUyX/8UtV7sYbDqvDnKMDb
				kvKlonB547c5FYrLtrrjbgGkXxowcJPAwdtwVbQQyMNx2uW0RHihEo3QKXkheJgUBXP5ofM23MZH
				MUTFORkXO5z2cZK9DqYmRL7Vjx3jTUiGFgR6x94NZG5Y+FTcr3x3K6cumKcY+Q+XKDWmU5tuusa/
				lu5mGVK38yd3Q4ghPadLd4vdQ0gdDWEWRYZjybhjCffwhz/ALUq0DwG9qiH3+1hnNM0Gol3nAEeA
				tUT/enDudri/YNGCMbnsDS52viXXAO64Ax1s7BISEEWnLB3ElHplr9SStdK/UjyuWQYVIxSaWuG4
				Xlejt1gP3a4K+KBeBloY7kKon2BsVnftH3MActiV4Qqk6gXGDmXz/jEnYA/CanDFVbn52AFxDzeE
				AM0hWY84NxGWDnBgF3IrU8MheRmgmcHV7x9k2VuxNmhHd3Sy/uF6j6GXaKKVr29XvbH5IIewC94a
				5ryY0KPGsI3Q/b3QpRS48qBKoEyClxkf/Nnm8Ko3iPJs9ivGPQjbgVdWCqttcsdxvTo/9Nio9KHg
				TzXhINygtT44g5Ix+/F7WoazI8apex/64/VAUxFQfpSN1AjPz2o1AAFot7YMSRDc7hs9RV2z7yuA
				J6kJA4K0xDYF9lZx6t73EcDpq+XiAoQhSvv4n4w0VEvVMZhV733wUFiRvYLSGtxa7/EP8fU+OSgB
				mqdlcX8S3FrvbhP59WSjyWUqHDRxRlRNA4ty5mMu/qTVAxEjSGDEIfekLBohcrHYJFEaBCEpxsDH
				svmyJf6tbyjWDS8r9ElwIznZUfQDBwqcradqdlhWQNS+ricBz4iAgWKAWwrcvT7it5ZHDSgvcFsX
				AgMnI+vsd/Ks1suyHlwkSXfHFK38MAqib+AhxH8Phrt8IF3p2xb56qvPbJPsBwaOfOIW92+X3K1M
				EVzi3SLcA8aB6APtSXEYMJq3t2+GHzbBQT5056AvBEdVJ+CuHeIMPfBJHg5ilsykm5pLg/bUOsOq
				aze2BlSdqEAXIUuRaRUdcPwjupV7jlvYX8HFvpYX28j6uLI3dNyYjtbkfL4jBAFGVlzChWs+VPH8
				qd1DFdbBeCgP7gSs90q7/DiSIAjaX1GIuJ+GZ1n33PIRosLiLR1xbq70xd+iNsBj+KESNqh915ol
				G52wzd64rFdz2hozhYvlfjvU+O1rkKYIAdncw8DyIJvIRi9/XuXHFgxWVH0UhYO+Jrm5Avbk+OEy
				wfcyHL8wTzgHUQJ9kbFd2rX/1e+YrV9D2MLjUAfw83TbsXZoKz0VJOx3uL/20ES3Ar4FF2eMWA5Z
				xduQUuGI/JViOxHZIlZAX38vVqhPHidkBFvLBfzvSrnG/5FRzOO7JZ9vwz0dE/jk7cJad4RyF/rz
				9bxm6wkQBAB/sZMLspX1NZ1PjwUy6OT2PTk+TwM5zzGv6X88+UVedosy/Y2Pe0eJm2934C7k0fox
				EGSbbI+rqxhHZxdYYNTgBkJyZUZINRE/YkPRarlyc3NBLgssTaQxVLz3yFdQzlgOgbBdVq45ctnl
				dF+aecEOeRsycJUIZJl7lPPhkCCUCgG2HswPMneETiDwqk7YN4y7F4G6coN7kY4egcLpxPLNjQOi
				+Tz8vfT3Al+kQ+6GwO6ZQauE3IbJfWbZRFNZdM29jXf73O6Vec6NG+jfXCDwXVVNXaKbVb85wMbd
				ks3QEBt8r/6Ld+usmonOhSUCGdFZgWkEc+DiDrRnwHhCYt6umq3F4DhNeU8AkSP9E/CWpjtZ5XhM
				XS6kDgK1bzfgPPxeO8jFY2OAhS2c4u26laK5W39gJgAYkBBMXwCcG5oSvEMU/2lgI5C2Pi0nxY6E
				hqk0j7OBpuGIH3YsVGEDyzNxq51ceW8WsVNJNeFj3cP10ua6CLVU9+xs21UQfBu1iqdaoJ0mSDPw
				DClsb7XmAYGtK66G0uunR0PqhSU28kQ65gPaBudnfR5O2QCb7dZfgSOg8DrB3prjhcK7wFNeYU2r
				j4dQW1kpuNKkdGYJagmlnZ/6QsSt8tHOWKwj4JvcgMUInJi8Cq7s6tcjq6y9LzI57TUUwE4RQnDj
				kEKdtf3CB1ZXYoXn+XcSZ893KX702olRNa3i5xtvoXSJCzCVO2ucwlqzhpZX8W8vvlANrG8gq4bL
				NANxKpDDVYYglcal2NAttVYZLF6Diq/c91cfqMbUV4BVw3WeobgqiOOqw2jw/SVcV8Xk624Zm5Sj
				upQChGlQ1TODpCpKHytyk7LXqkQz3aoENzTx8G4lOnEi2OCynU7A6SCDF7jSxdDHPZJpKA4RKwkE
				c6zHZyovVfMQ30oSTpkXVeXMJIDWwJqe3HBkN8Bdi9BF57AIl+KeIkYTt8pzXqMQ+wbAcNZgMVfU
				BlbrTTRT4yjTUEs1A2XdOG9G7FuX9MaJ3P9N6wNNByGFb7inxIjo1i1ovXSUSxvDIFd3mIus0Wqn
				+z/pB59TGb+qZYZt61GuRryjgokSzjjYuAzqBlEBVYEBF7IYXtwjdICyY/mBAKapTsuUYtVNRO8h
				5Bra5G1UL67qgHt59i+p0Er0uXRPqZq1iTF3Y6AQScEFN1Vn6JiKDoZ8Q8HALg1WtoEOqN7OL4dW
				oht+zMapmuFk5o3qGw1IBTqEEZADi3c0dHgGdYgjDqncqTB9CJngEKAcdXWD/TISmwwcl46osX+s
				g+DRgHMnduppovpYLakTlpVdNYPg+vKudUCJFv+qkez/ZYoAkiWQFUI4RMBh91pAbU9pwOtQbRtA
				tyxpy7wnMXUswKQbglv8WVk52yLPXakCo/4orQwe5AQ7dWRZY9IGB2fhzw5iGr/bdovlt5yVsHGt
				anDDOzcZXMqJyZ+BSqAt88k6XyJy4KC2bbQF1dy6xbxcCsE5rpRrwQX1x+jbd0aRs7x/Wfu4sphM
				/Ni2FllwaysraJVIMzjDmXA9uKD+mOggsLWWDahgQ8kSDz1nY3m0DL2IQ3RNtfjW8Tfh222nXbg5
				tcCynlh7MKMP+lJAGp4WgjmX8RryTEOoDRiwCWFVhQZvTxkNT2MAo4WNQV9saJpegygw6ksyPCcE
				Pyviw+d516A1AKlNWzsxVEir5WjCSqBY+DY8xLL/Z5dFbueDe3Z17DzDBO+PjSmsmM4Lazcl2nC3
				pEDDVWyoTbd8CNBXrUhb9RvlRNv22KwC2PR8pwWHUA8CzUwCF4LdJDDMJk+QphB+ZaPNThmqoGFX
				eFyx+1b7btUP2oGSfWwd6Ws9iP/gWvlpKgCwBtmkBNP2Aq+4HNGAAIA4XRPZupDTwO5tgDYZHISC
				2g5tsamKvZcgdPfvfBCfBTvLHvqelcm1INbnPO/hMMpwGYTeoH8Xqo6+h3Z8PnQvSeBCdniS5tUk
				5NYo6G0+xfvzK8ic16ycIKIeVnkgUDtoZna8LUwCHS61MGKHfAOvZRdFQM6+eLeyyrPrV2ZUkTB/
				XdhG4TQG0OW3/nM3ELQ+u6zR6CQnxPGu48y6qdsYdzaMqhIUGgG62zgYDKClDmR3Zjb9VlXiBHkB
				iAGBAfPYPOYVc4r5XGLumDfmjHnMI0YuIvd7fvFXFdWUlKvFWkWdioaEHMQMyUI01HalYnbRkosb
				HIN3udiLJuTiPiTk4lDu8XLZ98plMo2Y/KKRjV9CIpaKiJTJNtW2XUJ12yKRZkmyNq/bVmEKhx1u
				OBwO1+n3e/6voipaFPVkKomohGZMM1NCI5aKiJTJtmvarlKnbru2RSLNkmSNtnndtopStI422mi0
				Tr/f8z9ffPHF04ovvk40RCETiSPihzWkGcrQw85wwxheZIQiwgopnAhvlkk2xbRZmzPDfGNKadmS
				5VqeLJJICmmyJEcG+Y00zigbyzFGBxkMLsgvfP76hdrUpLZQM9EWaIygfbZTw2wWZp/tlwWZZa9s
				X4g93sW2u1O3i9syovvJnYbkGB+510a8vdv2xYomdondscck4GKxepz+uPg/Ix5/VZymyvGKv4iE
				5CWKL2hoJi6ziV+kQZmE3OWR0g63Sq24a08ShywXrNFmMq90iMcZa7SIZEmSLBpxx2gFDGWhGCs4
				wWDw9ZGFP/6iaajVosKII3pNOTFBJt4kxMGz2KPnV6flAl804goZCa622dpte6xiFJvHWMR++pz+
				Hi+qVou1qheRJDC5pAU9qiPucBNTgXwlJGIpZTIhD+ZFI9GIgOXCb0RjlgoYhKgOghhxyzX6io64
				JBek04ipjM0rIjriiCgXEY2I6BTNHvEXVVAjflcu6sRgoWhExCUuCJrTyPye2cRcikYarpwLedGI
				63Ph/tSLyy5aZJ7B/eJu/4tGHOciXh9xuUdcqspFvYg0pjqpgl40dylFlHrIa1wu5/BLI623FS3W
				Ly5ZX7CKRtwVF4s6RY24jFpEFfllvOjirqJeNGLigvoaGnG5eYyIy4W8TDSm0wu/aKTismfRiEvS
				F3wtaMSjjqvF6EGnh6AH/UEPCuqnPvQR+bhcvKZoRGpcymqiXkRzmtNwQTNFIzLjUjYT8xKSGZH5
				XGZTNCIelzJP+NWZdz5clFM0IhyXMk5w88037+bcfAGc2tTURUZKRKpCmYTUy0UWu2qH36JPYip1
				2649iUOTHIM12kzmddv2mqgoRkUVzf/+r6JyFRVFnYiEiIiCikbGU85iTiJiSsiLPBbb9fxSp3XL
				rtEicSg0S458bbN5HbcYFUkQNYgWFEH1z+/3/B5/FVVJVYsVVTQk5BJpQSJFYUhBzMzMiIiIiIjY
				ttuWwyGLNpuNxMTExMREzO/3/4uqWKsaISKioI+nM1M0MosEnYScRmzX9Bx+0UjbsmtPIw0UCoVG
				5nXctheFhLx+cfk9fhopV4u1inrRCFGJNKLTyHg6nE1M0Ii4lIm8aMS1KyXHqyTo1Fftz1K3bR2l
				iaZpoem5Zppnc95iRWF5OBzhF/2v3/6vSlWV1UWdiCpkKhE1qJ+hmamnHc5mpCQWKaWTkCJXbNf0
				3BeNtG7bafRko6SiP2DoeCpm2TH4olXWNtYwEnW0XDR60shP8ly8qtiqYrGIiDSxHNGwhjIz3MRc
				hBQREWEIb9JkTc/hkkbqsmQZZSPaF0sjYbYsOwYftdKssnoNrlusL4qJStTRRhldRPR10jniB889
				XkWqopTrZHFVPBUNUYhY0hnEz5BmPOwMF1NCEqFYTgonwpfHFJulzzBb0tRlW67RImlIIU2eJEeS
				H2scZ+Q4dtzOGF9BGnGwQQYXDNZH88n9nvz2+F40NSnXWuOizqIRDdm0Em0U5JrRzGQ85mwze4lH
				JiIrxSG7PRrbXu0t7OqonbhmtzZe5OG4knNwr41G7K3btm2xuWKjiU1ijpmxLRbbizyPyR/r+Tke
				e1WMasquWIsVW0XdRTEaigmZalJsFBT7xIpm7OnM5kUjYqlQJvKiEdu15/BJ6rbs2hcJWXJ80cg6
				xk4jEXPEGrGILWIRe9HI/Z7ffxopV6tWUSchU4k0ohfJTIebedGIywgqAK2Q32WPL/ZNO/y3p9Z9
				+6/RF0/DC82S/Bg8zbxuixWJ4/H461Vy/3ztr1dVTZVUVbEqqk5VRESmKlGNgl5TNFMynk6Nl6iE
				TbFtXgEzFgAQaPNIOMhifFElCxQAAAUABAAEDBISDAoOEBIIDg4iIBIeGBgaFiYmKhwQDBYcEhcI
				n3V54jmVcw5HaJKnuAIWnMxzBrYdgHDIOZFzdlebbmQL7tsIkW071JCTc1VzpDap7sOCa/qc+7ad
				pfEk58ptoDjb4GosOPTNkdh2Zlso56bOSVUk3XQW3DPl5Np2LpdXOadTKJG33dVZcK/OSZBt6K2n
				SM41f1dEzp3/YARgbY5ybEclXAYnuD8l+rxeu5HBYdxfZGwXAoIGV+b+ErKcVWVwqPcXMbbLG5HB
				lbm/SvwcsHVlcJXeXzG2M9Cua3D7T3g2/tpUBnfJKZ5juwOt+wbXf5A1+zkqa5PBVTjLQmznZbvZ
				4Hbeci97ZmQXMrh9dzmJ7azQSjc4xF/WZRwWI4MzcZjN2O4o1pPBsX5MsqzNwK5ncPsvc0bcnfGC
				ut83yaM06fMGA9+35P73WDd4Z2mCx+jb8E/cAnRcIlg/+jb6CKe2nYpaU3CaIwwAqfdyIxbcm3Pi
				2Xa+la3g9EaYwVlekBacSUZYzLbLvfCCk2yxb3dTsrRG2LTtpIyVgpMyJ1ChuEkL7vU5CdtObGkL
				TuEcYZGGxjvFgtt2OfS2XWVHTXoMGxsgIGnA36UFt4VzmLbdeY0XnDhzeJ3dFbTgJGLO0LbDCXDB
				SR+6Lgao944tOPTMEfkx9KLCONoauOuNtmVOKAD7c2ThHa8gLjqp+xP5UNtYEvf6/oxxXr62p53Q
				/Y3N8NpcNnf9/q4BXz/aN17d/S029dpcWvd/f7iRnz4WLmPv+QnxUmUrP7+TO0V9CEgfK8fqez9I
				eFep/SZ6fZ9lPxb8x9o9/5jeEg+o0WIyvnt3+QsK/2Ht3IFdf5mHVW31qR/+YcZFh/lauAbh08fE
				S/WtnBxQdpkeiJo6OLIMSUI/JnLWSEFiycCYYY/OgoynFU6eiBWe2NfeC5xGCRGdozQcRbRQK06f
				k6pIdVPNw+eNEN8K0lK8E43lRliU7dTV1omocY50KWn2YlePU0Zo5vDuJiwYX2qEtpryvwgyUuA5
				JnfyrnDlKP8RCotLgLTTk3HmKE6bdzMl5FmcE6kyy0SbsHzdAF1vcfdWS3ahOcflJoqQKcxKc6Q0
				2bjPorIxzrmtOy0yT2oWDNXEs+GeVJctbc7dmQtSSufLTnFe5cjOzmhVjCRG3e3qQo08hk+iVmlR
				ufTl1pt9d2kQhbKvJZqui6YQwHliusmUGrwiVIPnJ+1nktAIX9DVbRpdflcO+v8pzuSa2S5U5dIa
				bc7TdesWdBDcog4TRB5WnF3xYjMnrrxD0NZOLHPlyobFQN9mc827BfVWoIeR3vOSL5hYalOC22rO
				X1m7VAASULNb1edZGt+W7jes+AXGQ03kViiu+FE5MRip3a1tHkq/QgwT1mCtmT55MliAEi0lZ3EQ
				9HUh3QZkwuf0YFimLTpYUi1TFaPZgNVPxrvBgPuD+Xsk4PqQ0zPbqyHzPv8HGszxn0EN3EK6ma3F
				vCh9pqBf74gbY4AU2thXxEyN1bQan3yC9iUllDF02TvzVuaWBnHqnu14j/KeO17di15aVTIbQvPX
				9dwsf5cvS1aoOQA252PeLKhP9DyMxBSH/M4Fbx0ZZRlzgOraZQPQ8tRWcaxeMlpuG4eGOsBlYnpk
				XfPbbYVi3HCzQvsJcEkV78Et2XK7wYT5psc0B5xn9WZUfnSXKOcMnEhutJSnLkUdhKp6+rxReNLh
				6I+ThlDUIxHbR86b1tVEbf4FJc5zq6pGKQl6y2ZUwgprtPHngOxIWm0ZX2us5BZR+WbXJ3HZXDOH
				0ESzvd3WWbAGngK8QX+FW2Dy3v0safXeVBtHJmSoq5VNlHtVYPUwihx57IxN3lpMHKx/lgbOSGFf
				AkGCtXmDlpxqkWWvMivqMmjgdLc76R483P72bF/ZWI3ZkI9hwaGA2zW0tVKiM4Rm4UpbN2M3F1fV
				1jjp/QlxoJd2tlbnRjk5y3QVHZGur3cwTNc9F8S5ZAQ/nbaKUn4yS1cfsLT07cbItt4eU209rAb4
				GQr/mpRWsTZAep/2J4VlSYECBEVaAHi2R5s3cPVYEVjeGaW1EGjwiwlqpZZFYbAAfbXMswtIIn4q
				YLeapeBgQfs2Qq4NnGlNGGyIzuvCdXzwnKj5Dw+eDHAQ6JudP4nnq16yrkX0bXWUUG2p6RMYr6d4
				5+l6PKMxr7SCkuiJ2xC/EcOAUUvE2j1i5pV8JN06P6Aw3GTE4/EsVw4dlRv41TAh40PvNjZ/Bn13
				YlS701IbImD9lpsadXuMCYyGsmpoFVz00g+05wXXYm9epRJeJDRWKGYYGP0x7VQu9TrBxIRbtWqu
				d+MJIIX7nduQTsUwntFv7Dnk4gZkbSjyNq6hwzxYrCpUi4KbgTzbsWWseaj8fDQQxkt5MUiQdUW3
				Qxeiekwl1GeDHSs8BkkPV7MOZ6hAW4hKdjSAzcODYIV+15aCdJjSfKsKQ9UvFnw9TLyWQp4BNILD
				9JkoDR6QBDDXt9vyIdJ2YVUF8IxzQCMCluEFCAOlxepl1Y9JMXRLFw6MD+A05WMEJhVzkBSsN1Hm
				qvVrfPQuEcnOA+jTEHyR8XV+bbUu0m1bbN62wPqH+96S11TrjWVimCkxKeXjO9qr2vZYiW8Y1jV/
				6SxtQtbzdq+T+HAGWqwQ1YV0axuzr4njLY/ObEH4aibeGNnLkmBLEGJVVFqeYupLTX3lLwCgYfja
				zF9REnZSvAz1Dqp+rHPhU3O+CcvOaJ2WEfGWw7RP48sx6XsFk4YMZmNmb+4UilLUbWmdO/n3qMrJ
				EMwEhN9c206qVJD45CC0Wu+xetu/ljtB2A6HlLYTup6vK+Mni+JPOHqQ+mJAOBIa+JHaUvvqQu3D
				C7S+iPExMkWsQ4qiBjjFbK++YPJvl3dYF4b+yaIKG7Pn5j8GVs+C5PPNaD+Czc0q5kQv1hDT4gno
				1fJVuUqUI4HsKZOEBEemWgYmMj5F6t2khjkBqpFZQgCJZPYlSUaGVLL2Oo2cCwA4nb2FCUpGKhg+
				Motyoq2JCTamoF3y36JCm4JcLlmRwlYpyTYkBh3uVshuJh2lX1Wu9ATn0GRBClRlJaOpHfW6MgTu
				Omoq/M3P1GRCoZNRSwA7MVmPPtHqfQvohNaf8IezrSPADlD2PAIT3WSfA2xOD6AwNoktWP8wOzbZ
				Vxll0i68UU/Gq0zptK5GHNS2Zj4CpG6/UmeTnUgztJbsIaJmbgcxaVXdUXC8snanpcYnqyizTU32
				ICUN7Jn1DvAXvpmDcq1sAyiPyhoCGt/twuAhjyMcM9jBsg0A+assF+JcdqrFN9ko4+RBqlm2BoC7
				smCpdNwAJ6/y4syglCWyZWkGcCwbFMWM0uPNTaSm8ybEKpcxZNK0LE5EUs4EpNOYYaXLhFS8jF6A
				v2XAqciogWI9DWVbB4jzfplbsa7LGJKJ3NUdiIu0a2g/0WvX+auEmf7MvJcFRj0QKaiFckR1JbmK
				2Qng3WL4dBDHMJoEr9v6n3cNWerPD+M0GfUTuGxzLTKWWfTNmclPrvwm6gTWmUzeH/g8gdNcvj9c
				eQJIBdbbTKcNPi/kTXahTMe4ZgiRJ1VzqAnuOJ7SudlrFblT6FWB2T4ImPcnd/Dj6Lzm1Jqe0VwN
				pyA4CEBqnjg/k5bwD9G3nXy2ULErL48HbQsg/0UVPl/TcA7E/Nq3jr9XoNMOSshPzE3tDiLqJoqT
				yg1R10Bx4mxDdAnAKXh7WEGPiEsZuNr5LZwEUTfoXK+EKCiYHG0QqcivlTI84ALe7vzymeCSPGxU
				kz8AmWJxj8NmjIkvMcduI8DypJGgj8jxx6jk82/tcN2RgOULmKgnyvCnA/m87krs3FWklFSEE47T
				MIPie8oyJ3AjplHlKF+L3ySM0dn5vIOtuIQ/YHkIDokZfY4zQQbQyTFh9xHA8qRQmvryHYgM/0Qg
				nw+FbWrsMZkVdAUQKFnxBqLAn5HN50NdV37YHJZPH3zBBCd/jeipLpOTUxsbiMcS1Rp8YDDsGMop
				B6MJIFzqxf5LNuEzT3IMPWkMEjvojzx4agsYAMwCfmIqAk2FfVUKJikmnAqo0AjthKV41xeyJwAh
				MUfPmZz+QS0mHnVk50ED8H87qAYBB5UCAhWacoGiON4AlDYAbwTY5BQNoHVaIyMuqQ8QhkHaV4Li
				ACBWaa1e9guXw8xTENDWZQo4w1ySQfgVhmlpvKkeyAnQVADWOMX7djfrdHt6UWbFwwz1TMkvEnNn
				yW60dEfIKNFd7bAEdCDgpRr9lfT7kh7UHZv+k++rJ1YvxHg9L3uXo0vxAFwgVLiXKmZF4jWzxF5f
				Z+I7wx/wei3eu7LCuiIh2MCaaz+BTRUBzQazDSl+XpFwNuhn0+dgtNgQAd/1pmB0RYJaQtyuYfPl
				zzsdNaDl8mjITbkfpiKBz3Q5I/4V1UQ/4Lln4Ky9r9yx5sDcwM95eyxxzQ3rDvMaelfKPetpw419
				Vtt+101eXfOQT+rbK3fuqT1vrQ8Csn9n7i4U2Qp5h0jMjStXDl/rZN68RmrLcSMaGf18PJIAaKyu
				P4CvzVsHmLmW5H1FkZsHbJlVYuDfhzAIYaZQtHxa0JtAr0kbV12DbQcvZsv13KjlyP/URBo8qTMS
				wH22uWmZrapZ4cd+2rWbj9bnSeA5qBKVoDBJXI95g71Lr05FRun2nK2kegPkwj7jld9g0xAUUM5q
				fvHJnmtDFXgSwkLKgZhpfn8K1MvcSV48E3dTr7GMamhWnoIhNzMjHqQiFCk+GcOSQJrpziLmtoHu
				V6RSBV9XEih8+3ISZaDu58UaMdGOHJr6xES+WyYNMLXhH8xDkr7srpA4FwSm7Ob5tVz7NjbKqHkn
				aGwbWAhfZes06VMGQOLW5kMPH10jhxvrHo6ixC1lA9OYD32x7Dn+lp1sD1U2GYmgXYCjZbX7KuXw
				DvCAA6AEop76FiplU1IXx6qxjMoNjC0klHg7ijPq+wKYJf8FNywHqdikKtQjVHkR/fRldA42xlnl
				eASAA89gNEINFXRU0VrlsTsJlYRhGGahRGJXADIU9FvcL5tjg0MfJHU9MjNdjBRe9J2T9D9Zx6kf
				AFGu6gfsSWX+gPDUdmCT8S3A8TsuVRNeigisCRgolemziRyAxzQyyCemeB0xMY1K5XGtEtM5SEAK
				o/h7ZOkNFy0orkYPvjWb7lYk7/sq06nE8AZ0PzOAsyt+NfZesykWGarym8Ca67qnHfI7Xolp6cjO
				Pgn6b5WKH2kwspmdhXSFgNOmgzClAVdSgvWDGsSupGUxFGv1pPRwfxBa8XNG9E2vLMqtDXi3mkR3
				Kyr3Mm561Fe0Spx5tBHEHzDrADIGZoMgi/urAiRrzdbLzytWFMCR0LSqKDpcMPYk1g8L6ggeA67B
				YEJUAD0AFa2pIbcD0d7Eo/2jjwg0ih7lV4jVBjhrv6lYLPgpAS5vzTXcge77jkg2nhdYB5hzQPV3
				nSErxHEx0LqxK+wn1FL7Wa+Bdd5D0S9QTwhLda5TIQBaFkEir2cTdHhg7wlNoelRRU9vcP51WjS3
				r1QmJlzJZUBag1fOHY4ktbvjMIGcQXJ2vrSAsQALGNT9ZikmJVfioMAGF9a8oMEIiTlnknWicYQb
				i0eQJsAyktR9HRNz76ybAB0GTjFvMiN5bs4hrFNHDm5PclM4YwHD6yAOi1lKlyYKqL3ntZgo1Gu/
				EecRnAPWYS2hEV76eqU1UoyHqyfiU920QDHXXAdIa3TywjHSisqZkg29zx2LSWMkExpcP7JFzOij
				bfUVS+HhxvpPT/LYL69NiTiTpAkEU1/txUCsrq0vWOLdDzPW0ylNYBmJ8j7K9cyYJmRAfdYs5gy2
				2lPi5fj+dcDS0wr1qmmZbj5RA/WJsRgzW592yylP/LwJE7hflEMVc+vq+8cB/G9N/CeTslXHPt08
				Bza1nYA+13CTL3+dIyOGftUrHxX9nn5c39+gUmT+hgL91us3dB5Kb8A4BusVHzkDbnuzLO6DEdCz
				Zs8+YbDrezZ4Cb1jncQEx4wLJd9HiEYq7HrsngAE5CYDpPu/QDSYSacFxwwVuBX9bvYVp2nJK9zm
				W1RjetdbXBIbR1ceKBP/3bOQheS6xsE4dj/Rf449S4avmWdlCwSKdhZ6uCSPTfRZ/c2icPLcOA3O
				UrdOEajMBe4AXyvNQm7f2X2rXqp08pcpjSUiQv3o8sviPOMpA9QYwRpVhqaYDLS5aMFKC6AAUYou
				YbcUEwG36/fcYezFErONHff0pcx8tLGVhLmS5hsgLxaU8R6LaW1FXwnRk/IwePSCAQvjbrxzXbti
				e2SK4pYJJavb7E4W/7i7tkgsJdrYqPcADDJskEBcMXRkZG2Lgy+ZzJAHhG7/zQrSFpfxen5SHHf0
				gLK4qd3ZNm5Z1gxgT29C4I6918HfatHDNz1G8hnMVKwG9oHeGUP3fSDxdbTVtBRMC4o4fMLlxsnh
				aGUjKcZw1x4ymYsgZMCtxk6eb1tRmumnT3ocOCI6cLPuz5SsiXJGAv2bbQxBCn/j5qkjPrctTmZO
				57UnwTrcyHecKGh4JSsbuUY3a5CGb2SKm6sdjfC2yJsJbUFS6FYMl9SB2DhhTFna5IB5BKVwK9O5
				9NgKyouz3QxRHVEiGIePT7w560Xn+jom7/MapnVtJswpfa6NhFFPdBFvDiwnlNhNpzmYEgwEatWs
				6yMakUcsEZynN3vIwZiCN+a1hC0orstPkQCFaQC+hGa9YHXsJq6TRujFyNgJIrPrkPxwAInyrpcX
				FPbVw6YtN3pt8OQE+7Ic9kpWKw+eG/lJNNbf/qdtRjREIlqLCJFMvteY2DnakmatFOPnACb97cfe
				yovGi3IrOnAZXXLGMbl88leby1/XHGM8q8D015Dc6BoosukLd+1rNbmCilb3eHvbDAlcQ6xqzKi+
				A8O0fxe2CNEQL7OGmEtfHafZxEHbPO5l7isZPx+Y/Lsbu5W3xk+hFQW4hDCeh04nq60fuaR9ORy+
				YISUwJjd7f4td2jGs1hjmos1b1GZXG1ejLGlLmjkHIHZT8tb21hqQm9Z1ZGLbPn3+TJgmy24jzmi
				eNYaYdOnpdta1yy6olUcvUDhkn7zt9UhUtVpC8Ce1aV+qLW+3TnemQfzxFqjya37WFTNUN9wJcdN
				LLLQ6qUUqR/dM9tPKuXvFnaXm5xKobxg++ilx3P5uG+w1lXL3GdBRS0VOm5i3yCPBd1o90/JNVSr
				BOO2hucsQBNGNbbjO+LzSitYJf9SOR0Zu3VBfIVQec3kzP6bN/qoZWLuaPOK6U0zyfxVZNukpdns
				mK6/uU9DCuLGQqLytSTNkH5e9ZsubDildGMXCoya88i3WjvE1hivxeP0lu+nQEHxAQ7BlDJ1tnGj
				75BCLBso/cMWYifJn+jd8Z6kQ8nb2nDOExhU95QqB4SNevgnzXFnTidA28ptwJj/VS0/o7kFDWGm
				LWkl9iZIaNaBwcxWooLfhhOpQUqQkGIiV/EItiNYiYwGilJBTJB/1uFv+qyemDkH2kxwwS7d8mvI
				DcptRQqBDfzahi3JI6y0SrfaqDg1v3lspRnU09cYCb/qCi10SzOR2xt8IndvpMgroFORv7B6n889
				0iJfdM9FrlmjoUS/EiMH9KCM3OrtGbnTMzXyokYbOaf4jaQ3tmsFSbKFN3X/5URYIiMHAkhiM9Xa
				xBQ82oruNgJjvBCBzyb6XS7DSFMHVyGsVkDBTS+rEF9iNVKYwoCDJXMEjuxKG19zxDmJIXdprl7y
				3eczZJwJbUiqq7IMMowLhvdn+pW+KtcVQjCKyXU2zPLP7UyCjxfgruzw6yKCsKY/FYH5iC1Q/Vek
				PGChL3RxCNXWE7BAgGRHwFzDFdA2r/D9gekqcg0po3OmzgTqHIYElC8VKPJIOgEKrQrYRq7hACGq
				PSLXRnCbyDQYzbZQ4R832nB9A3ZkYUZ691dam1DJAbkatUt96QD9YFT4DUTD8hBAHKUZVAD9SFYW
				a5ERe6gINxaZ+vChqXEYtKrvGnKt7oYzK/OxuUayWtYDifyrPovBaGhzEpBfZ6YoHmgEa+49oMDZ
				Qwlu32YF0VfdohYYrf045qJkBQDN6jEkVx4J04m2KavxP21dGaf3Q6uKNEW5a1kDmjBr2wCQrwNH
				ptn4ag0L12WTwPW7e2e9m7uvLTyqklUyuYbwdQca9dlF0xujmWZKmox7wq1ovX/IdcMzpQirmrjq
				XeGKSs+AOoG3CuUssmfLgGspvSq8qWytBZBebMMlQgGc6BBVxbyRNn4eZzOUHv9bMWndD8Dmy1HW
				4NajjiJt+u3WCVomv24NxFXbCAiw8xWGopypbdUWnw6tn6IbUWPs//9Tf6y++dyOMKiwXxj6ILSF
				eGremnz3AsDq8AyJoAqTqfS24ZAtsOMAqiVrC0k+7O+iCSpl78nf9t50LwmNNHN7aBVs4gj2o5f4
				7Lj93R3a0/bsCkiwb/8sB9t0PHUFVKdf3/Z7G2yuFRwd36rbK1WwiRMyxceut7sN2EP72xAzGLf9
				ENN4slAEUbCpqmhY3k5TF42+xNFsBk77hoGEBUbx1xxBK4QNy/Oz6aKTml0ASSkxIndlNS4RU97N
				9Q+D6cefp/auIW5cUGNAh17nM0u6raFpVpXvjCKrOrdla71VrsMWpit3lllfC1Hzdt5fx6uzaI26
				8NrveU0576z3D1Ye0Jyh6dOKoSCVT0+Ks6yDdSvHanttl7Op8dlnfd3GWnZaxFs7KVGttGq6xTqC
				pa1AzUotW2+bXsrL+nd5K2k32fRzpF2kdSsEVeWqNLJAuVbAClVvwkNA4HHvDShlYIpxrdw61FfP
				bUySxW3qT9b180CEg8G2ZtYXs6/fGfUTlWFrBNbCDo0QmRR1sKodCuU3pqkwk+02SuW3og4BiS5Q
				ispvYOeCktDStFAL4l7ORc3BV0GTVWCqPYoh6JsqaAKWiuoHq9Qqp4wsrsMIoL9AC1MKFNrAGQiO
				zk7k/XbVUQOjUlzowQHvJwhFHbEpSJneD5GWAkJoThHvtxOjHuKoVFnvN5GvJuLoWhnvNxC8LuEp
				YWnvhySy6Z6GTQLZpaOygFY9rerncMpq1GVFInLnvc8K1Xvb6nK2UPM+ZAgFOAMGh1+hQe67fhCC
				7wULp7/Ohjf9RzvoYu4daX+0N2Y0H+6+0Q3C+V64cDpONthmgd4MAqfB4CxCOiNqnUd1n+wF3fne
				XQSI60WqYpMhtIL4ki7NtpFGklC0T7ofdoIsfS+EacnGbU7IG0EYzA4xWoo47q99IBMuWBU+lxeA
				pkbUBrqDSZIsPJTX2X3HBUI4ZLDs9DdgAzNDxE0gJOaKIJZZABWQ7jvbgpxbtgun8M06w0QBM4nG
				2ag5NhoWZYOYOF4Y6hhtq5qMIbfZaGIoZr4MFSP4KuikibgW4Hx3RkqHIPTGLnCjRNlVbHhvCSv0
				gh4U0a/7KcEJDx4g134vt/fANBhSs4X2rN31DTbS/vXlpyNE7+1d+velzF4Sf6uV34vio/Wz/kDF
				XblmdSrtPSeXNF/E/zJyoC5yT01pd8bgc+2xkXx5Amt9Ut8Rk2V2Yl30h6r0Xf/Vw4uoKryOXDre
				x3E9uN+NRq1TE+myNZTruXYoC0qlV9+YO+/LXd9pxVZM29jS86Qh9nnXJ/5f85K67JoahfeLrp/1
				xf7f8vzhUqMd0hbs+r7f5bauL2/FIXlvTx13fLkzS8fVGsX/m3ASCy5n1oQZ/rosEh41eC6bZnO9
				6ItlvCcLFUHMHmKZOIgMuUGtmU733AmJZaXJExKYyXynV1LYnaaB4BmVu4Mc6adLsiE+OwSbufvm
				CQAk0ZG6BE6zh0wLSfPuzpOByBDVBQJ99ZeTZaAr9WBghyf2AOASHWmdwM58sDs2ENgdSwMJgqhs
				orvx6ed0UWgzeMFM9pvsA4A+OlJSgfkUcnompd3pUIOeUdM+6IV+dp/+barAgJpvaLcIvA66YPTu
				B8UhAdrrpB4mAM2o2hzlh9IZhrP736etZsPlkUmbJSayu3dKk7hBKLvS/z9FBA+qAZoBvwGur/SV
				pvde3Wt75bWIJ7yeV/N4vLNa3ZxVzvq7O+uZGZl1zCpmZmZWO6uyUlmnrKysZZmRtchKZGQnq0tG
				N1Yb69hY77HhWE+sJiZWuVgqVor1bOS/y5tNHotvm75WqVPp27JGKxrRhiY0M600Ws+uqHpXvbOy
				Kll1zMyqNdpZVauqVFPyqrparKOqUZVoqHoylUjVm6oVybk25hvhVE+qVC0REalepFqRav3V/9X+
				1StydVyu3q7p6tm0r9v2iobFclmsOzrq73jUM6OWmYlRb0atWVlRq4paVS5qq6hXRNQhop6oRKKe
				DbVmhjoeamfOhFok1BG5WKgVyrn/e95oLL5t02dU6duyViSTSiLJ6HdnZmYzKyqpV7VYRkNCJxOd
				0ch8ZjhWJCIXS4ViNP/v/2d0m+i5TqfT6XSo0+l0OJzicDic4XDKubm7O7ObWVW9qkVDRKSrkflM
				Z6xG5GKpyNH8/89fWXy7ttW0r9m6K9OUoQiFYgpRKHd2Rzd3/82R9zN7kVHM7D2NVlUfuqp+RiT6
				EP0mkn4zr6HMZ14OTT4ilor8bj/d/wNyd3WdkztfeWdW1jExs5V2VZ2SKlfLOio60Sv0000lurlt
				7hoamftze2ZObpO7hETktlTkftvvOl1+/7ff/3yb77L4vu/avXtXpfd7u+3xNt5FI7zP2zzP39l2
				dh3dnNzt692ZbWaXkYnZN9tWsyvbyq6Rsl92nZFdZNOQLWTfLemsxqYZmY87Nsc+scUuGrFFbLHF
				rth321g0v33ueZtlW0Zu1zZt17baRVNb6nXLHu0Zmxb6tGnSd7Wrm5/veGZlY7X1ZqP1qlY1Vam+
				XKwe1YqGKtSbSL2p1cxUph9OT2pSMlKRXiyU3muvzyvv7/M91+xxxb1tutda0VR6l71i7WEtLFvW
				ZH1nR0cfLfe7Hs2jz8zIxmgxsxqNvrIqKqlXtY7kRDT0Zzoc+sSEhBZa5CIVmkLfT6fntPzvaZ4+
				m8n0mBbfrmmaPisqPaXFUS17pEmTJtJDmjTpkiZ919611+Nd7WpXG3GNVte61lWqrnVtVY3oSnQd
				oivRlTTXmivN9TPXzpVDl6tQrH6lX0f8669nvpavNL7KA1Y0cpdH3lnRyH3lnRWN3HZQomydyMVh
				M1pZjZTd1DKrmRWN3CUrmrucs6IRS4VydDvr9JHft/J2ZiuyjU1sL21nrZKQeDZty5rRimgjIqcd
				iWsOnRUh7ezMdXSnj5yRd3ljJyZlYlY3VOSoBJ2qSmrERuauVUUcpdWdOCpxjkqIfaZ4ZlLkkEJ0
				VIKMqkznoMRUqBIP03JnZDT6HRIxVeUqi8qmiobkprKaoqkpucs5k5KSGpGLhXImUVRjk8TxiLnc
				vMjxiBMZx911OTo+NuTPyjQWu/RZ0cw5Tn5XLlue1R2kYcnNYhXdXFnu5x7vykbstmppFzooYeSY
				s7KTopvPOUTuOsp38Ipo5BZHlWTlaCWOxkESVpyRu5yzopGLpZSzopHfL39WNHLbpc+KRu7SlT0r
				GvmVpLOikfuuvLOikduutLOikbuurLOikdd0JdLVyIyHczUiYhHK1ch///zViE1fjbgtezXC4ZjD
				Iedq5M53vKsRu9mMdjVS5SrWkRSJPUJyEpvEppERj9CIR2RkPOXIiUhJR8QiYilF7vJ65yKX++Xl
				LC53LGKxS8tVqp2KVNyycpSiDkUoFFNKBhIOLB4QDlh4eHh44LBBgYeNDhsVHixw2JAARAIFEqFh
				AYILHTZk2NDhgY0KHDYqaNjo4MADhg0NHCx00HABwgXFRcYFhgSKCggSJEw0uEtj2EjggoYNBhKw
				kOGsqMHYAWkDpzto+BIoqLA/G4MFCGBcPHhkTFBoOHiU0MfisDjgwqIAjYwLC8cDBQaFiwkaDh4V
				A1RQPCRMuEtawwIXHLBQASJCfCbrFGVE7HfVYgAHDjAkPERAPPDoGRQUHFxgSGhgD4yMRwRHhKMC
				AoSKCI6iB4QHFhMJFDBwWExUOJjAeGRMcEQAUDEhgQIGATh4RJiwkBsCg4UKGzI8bOjwUMHCBQwN
				NLDxYCEBDRscLGDYkPGQ4YEMFyLYiAARAaGBAMUEBgUKigmNB4XFRMaECgcQCRRElI3Ew9EFBGQ8
				sHhAWJBRYUGhQR0QWgO/DIuHxYWECBcUEBEQHTQMkYExIQHCw4AHBA0JFxkQDIasMioY1MEDgQyL
				iokMjAeFBQUNCBMCXEB4kEABgy/QSKBgQQOOiAZFBUbGI8LF44GGxQQBFI8IU1J3lXVkVDRyMpVI
				V0MzMvXxdMg5sRIacYXS2++9Fc0rv8/7ilY04rsjjtLXntpp5a3btlY0Ltk7u5qTn3s86Vl9xPib
				azQrGnm5xTpzUYmM3Eci/9nwNfwvw394D38Of8Kb8CU8jcjYF94VnsLfztd5Oj/n5fx58/xJKqki
				z8o8mR/z5s3bfM3T/JW38kXlp7yUv8u3PMufkS/yRH7Ikydv8iX5s6KRc3lnRSN3aWVFI3dZZ0Uj
				J5d0VnNzc3c5Z0UjdylnNHKXPysauV3TN2ZFI3fZC4wRqFTs0jq+MAAAAFAQAOMUAAAAdCoQx9Ik
				EmKvDR0UAAAMDAYIGjAkGhQeEBYSDAwKChAMDBAMCgwUHh4gFAwiSBKKlHKrGQBfn9Vth+esruOR
				ndXzuG25pkZG+61TjlxQQOplKGbwrp2iXwT1x34ZfXrN0ljvkOfon8AsQ9HOR1B92RF9hn7rYxME
				sWsLJ4AMvmXlOW8530JwWT2NjB/1QwNxWQ1CU1v0a9n+hdmFPVatc27D4z5qPZaOHa3YvkKhh/X0
				+QcjS/yXPsnoQiVfQpaPg8DMreJhkgpA044qSRuyitDgGoPJvSrGf5J37hYulA8BSQjdlx8HpAgL
				5CR9iqTJJAKJSxUGcW9MFAwHGwqMWvc497EjuE3VdIvm5Xk2ZDX8tceayFyBlGur4SMXZBSN1fEa
				jeJiYJ5Hec4/oeWQg6toSz+M95f478QE10WRo/iHbpghLZn9RpOq/V/zUejO+ntYb24hr3ksMSiY
				PwH+CogX6UT9y8f7sfR2/jZVWy/386oulo4k2mPpPFcz4Bz3B/Cb6WH/YP06u25bRP+APPqhgnLx
				UPNFrG7+/61Y3fFlULxwOm2DRqwuL3lVCA1bfssHTndQfFpOB9fURXHNYbVYPWNWP3M91gdnBUqO
				OYkuR3HZ9BZWl18PZ1jdjHaN1W0nzb6qCwybmldNECDdGriC/cmC2RWJmNteu0g3HU2v52bfJ6A+
				gq3cVkwcbLQHQt2F2O2jABbGgp6xlJFSsu2EOFDJvvZa1TQtD5QR7hGvE8s4jtqmZhDYdiNMvkvE
				+aaXg77r53l+NiMngLhTuVkJ/LaMLQY6WomKiBRgeRSNQGfzlQtEtOVica/8qEgR0b4hHapcnaF4
				BjStfuqv2JRSFHiXGDaKtppqF96wiKkLGOKK/44HeDdiOhxtim/hard5eUSaZeZLPPnAT+nrA4dK
				uZKVU/f84EZs6kEIm9BGaBC2Vu0Dt6YeYUhl9zVIueMTcEU5hWJ85cIIalzeupBnb3P7hoaNG5zN
				Bn+l9toewuJm7P3XHQ7G0C67loE74tBrIdjBxDEcyFnIlCwMD81Oa8i0QBIbh0lA1mKP+dwed4KK
				W6t2jI4ki60REoRBgVBdXFAS19geJcxcXCmVuGAhG8Af3UMANG3fNoEa1qLQSMCtuopsAi8rYpDb
				4aqAFj4S1oJvtE8oiJJPin2noBFUNOeTtzfB+h6dBExldVBbk/uzpwzznnuIm/ikWcCS8oi+tN3T
				GgVN4roC9aLH2Nb4sEmICY9hXcBkl3OZHrdTr3Cj3NvC/NM+efoAUxFXYGvLxqbmOezXKg25hw9f
				43VFYyH0BsH/n2wXFfSwEfKibwDNwuEN/NiYnyc12WHsSNaVjwtT4FHoySchEkAIx43MwV1IDHI9
				BUHcq645Py1ZvmZ5fFYB9fv+JRdxFYDsdltDUBnsIF7VvyyB/cpvBc/0P0KVSx9cpsIs0hWgQ9lF
				JqW1tIwOh+w0x/ELzbvaaSpwGJRTaOEwLzeVZHfx1I6nbfx2P3buZdsFWz7+S9gVZXhA45HVKgNb
				eVJECb9HneTP0HItJnlKArnfh7ndBom1jEBhlk6EgEKXNnGwCYsZFwy7vFVZjOGs0qUIInAoXqJk
				4QDfEHkEjpMd0h04WjOkJ3AMV9Bm1zjlvUOwe+6NdswjG5DbnSXfch9HmnkP9qfafG/vaghZPIOi
				UhjgdB8OyTMJWIPdFfoFjEVCWuCMR8BOGdelZ6zDlJLPdi1aAQ/amg7uKZDy4ndOraPDTcuKJzSy
				555bw22UcQ00PlQ+nDCIeScC0OYnZuLyB7cUlmKzWs2ZI5XxJoxwqtlaV1tiI5pYuNQFCHaAgA6v
				GAz+SKoRUF+PscKxe/kNa2r73q1S5WD5PoqpzQ7WEBtDAk8DRW6lLXXppMHxrLIH915H4Zo5/UjH
				VZiopWVLDVNAC9E7OJMj0EpgBt6NDOH9UPRP58b5yk+FQk91YgoDH912UTZyRYwtJXX6o7yk4sAq
				ZB4Nrk43h6ItGbn4/Raf+xXuF67ihBWA9QfdojwW1zXEKeCEAQQMnc6KB9otueTO6oRFVRnIPayA
				rafFPR4Acp0DB0DFT2LzzZezmofXS9dIKZk2HsxgveClAf91zw7UKKcXA2PZUyPWXoWVkF3hIN9E
				/ggwO4JDw05sZbjaAtpnd4pMdbw0cp9ELb/9ZWXun1hbrzlQVrt2jCb06778aqbwLMfDOAh1Sc1o
				cjQWTbC5QsO23pRDPz/R8An5gOaSuPE3AJoLqYbRvYKOaCiVMTYZHKzwnuPiqPHvF6drlo/1CW+H
				KbRFm0YtubhhNplhOHLwmu4q3Gk0iGFydVWZqRWykKBZVqzy/pKtFTBgEO8zkyFuT9lDKcOEeIHD
				+4CPruQgYOgm5zkiHgGysiFLs/m8eZLaLE/2siExUV861NU4u1Vzqd4mzrZr50iFgE8HTvWGTbFt
				C5Qho+gUWgqQGDHs2SlMHktEeiKSr/IthAInH/NeBTuTkDAgDvZD1G3qqvmPmHU4O3AhHvAU8dM9
				tp5spznf28xJ/QAf/h+FshBgTtDvMS0Y1rZNvH9P9KF1Le3lAsxW0KeHlAjIzye/Myu8pb1xL7Q+
				nMy35VPuTfKqmyn65ysyZVoLKAd2+0/DEaYb7V3YlRHX6ogP3yrIMsmFaN+9SbL6b486RCTBcDcA
				tNUuYFyqA/55yWCNpGhnOCwrMogorSh9MoQBG4ImXCaV21uVfyVZwzbJX/OJCcG8dJgJilCi0+fn
				8oyAUpUIMeuB/rrtB+/EJQI6btUnKQuyNDfyt/hlP7UOKmYgKowiYYqUUCQzOfWq6tLLYeXyis+B
				VoaAH2ozYuS7qD2WhNm8kgph1EfHNlHd/VJ/zo7QUIlktR2DRGP8r7hLvMXDQejwZeUDl9eVLd0U
				WbJac5/fbTdwk1efoD4GwqLKkXj8FeDmBAIrvA0fHNyNifhCNyNPEUkj190zCuae4ucrzvRwBAz8
				ElH1p6kRGGRPTLgb6WoJFIK8OpvK75erFQaewZCTWYtq4C3jxYPDex+8VYNT84lhHnGWazQOyaMy
				NzCVueIFa8UBaeKscCO8VwMNRWzoHcJdchR8HVafgwBj9WD39pf0qTWf6RBAkvWCnACH1k5b/0t6
				Ib9RH3giR1U35rN8dZxaxn/F2AbFq138Tqwt0CgdNUv1PO8p4lnhild6Qp2ru9/09JUvYQnsqk0Q
				K6dOlPEWgPkxLtoKKbSSyCrb4EguOMDoapIhHm47RauvMxQRVGYVTsRCY4g1wMPlLJpHVm/kQuQf
				5OPmHwCORKM2zy18EtCyN3UpTIBEhCwZvBRpvLaMPLlNq2lwzEVX9WmisjgqtsJIZbePQXtiHpc4
				wWhRF2QptEwLlePCnROrtw6il6lLIoNhxIT2UgAJgNUHqYwx6J3jdSWwWnwgfGH2Sl2KfTVxQQ6B
				O00MT3h+zlD5H2kpMkvyj2qbIZuv+JgrVDympdXz9HtUbVYyt/8bzLbFuUvbTqzwkLXp1b/iv7OO
				UUMsHZyPS8fYptZFZTzFIr0YtnSwWyMOeJubL7R6ggHcLclSzDa+NrBtYiHNxCP++6ikS8dBDbyT
				ZgYqP5jIH0mp0hk2uJ+ye/W/OFsxY7G2lj12hdCz/CpdsNBAsQkFYIJep3ANyW5Bxgg8BxTvWmBX
				SAfvP3POUWtj8KTRzr+h5R6Yam/SxdUENOb1nCSUTQnnvrr7t/KSScD4qVJjETQ0C9jEqxfpNh+t
				MbXngPC8Toy445qUCgi6NVY3sOxIR+MPa2vzKdEQIY2BPUczBe+UOr8oIUDyI2kM2rSe2B29OxFL
				3dFlLlC/SNmBiV1HgQgICXALuKk5HguNbxoKQ5yi9aCOhFBf3YP0W31sBrFl+qHIBzbOlTAsQFDf
				R8eppDrlmwJBsPkenYapcvdxPD4Z5jBCFK0BdSf3P3wKh7eCsZnUAxFOIS1YR0NZ327bnxyPmRCk
				ghMUoIFUofzfJOn72dJxNI7JG1JURByK72mSVRxp393yg6dddHMVGO7CXy8nA1AWVTdQjmxE+KNf
				VhOJ2WLV4U9amgb7QhKYfdWg22gl03L4APmrLw1ECFqgopnMNl5n3C/ZhgUWgUI+RJ8Wa4ZuNPoS
				CVM0NpuEKNwj2hzQDBRtaGys1Rm58/xNQVDQK7E8r70GvEgeCMjnSI5BO0CHg92/0cZGY609sxPM
				bkK5g2bSBoOPNQCKjMG6rre7GEoImmHZJk82VjbmbaVy8/Y2Icjo3RvZ/dTwxLEoFvdNsi9VwMDb
				CaBiYdS0y6W+Q2J6WIEoMCi4SJxwFeqg26vD2CF2slnooksCtrhcUCrqm2bOlhj1hQ3mOCuageNC
				oQVx9ckItiIuqSF8ReG54oYDZPUwc7sSI7GFldVH76+8J1cva8MVqSw3xs4a/c+B7qneTdbriOFe
				wvA2Zu0Um6R6s8tW1NOeCEpM4S1LsrV6cRWtI8X/KNK8Tmoqba5WIWCDvSLAgyG3WmrXcx8VjpKQ
				NSeQf/8fPFA4EgCCXRiKZSCKrY/A3g3EPxSq/2bLgC38nyhR8L3zn2fnq4JUtiHQ/gc/igPb9peo
				uhQ18gSpfRgkinOe90FtWwqehYHUfo4RxTjo+SDDrAUNSSBqH8eIYpwAfOlzc8z0HKD2YJQo/mjI
				Jtx6u1MzXFR7gBIqb2aoXnR/H70lDJ42JfosmHilzhMtAIhH9S8RKMzBOk1lqDcNT81tBkzpOFdv
				NoIOSysVVNFYsT9llgoezhXMlqJD3WQFXfUV46YaMGDDuaBnY+iwt19BpS6L/VPxV/DmXHG2FB0K
				hAkFJuDaKbbYHYLMggPn+s5SoiPPsgVZLRfnDcBswcW59tlPdJDMXBBS5cXUiWku2DhX/2wOHWY2
				L6jSfzF/mlNeeZAJeTNG0UcwgDH+MoycqU4CjDcZshBbWCVErmEsUzOGhFftCuMxG9Ygl5wk5zTG
				ntZkiPna9GK8zztl2saVBd3JANyZsRDRTgYAeWPQH61AdjRDcws0nCECGDbjd26gNbLy7oIG5Ns0
				3sCwoIF9KmtWwEWzCSb1FkGrNS4BYk6DlPeRaEHXbd3WeMs9G3ywb2tQ4H2IdnZd1EMbz7V0wwl8
				QxvEeV9M678u8dWNFzZwmIGVEOUhDzdl3AptJzhq0XEMpEaBBvvZnBs8UC/rhxwJSc0npwHLaKL3
				JSCu8wZyYEOdxZ8a5eqt8otvYVAgJWXhWYjad9luL3o0QjWivIgb3IRdJKwXvTBBtLEBNH++Ze75
				+wXWttOyAtGfFVPnkmX1fVJKET4yXAlmB9obv75nsloUCwieZsLT07Gst5jxBk3grs2cAvBdElJZ
				v2Ec22Uq1Jmw2iU7FL92QRrFbGXBvVr3PJM1WYwAWAYwLckgT9gCVxl8EBZlOaDV6omfumZ49gNX
				61ChAXlFLTUGVNXutD438XaCS1b3YkA2J8wqjCOZbliTiiQMHuFOrWQvhAHTfs4ib4faNf8bIowY
				RMa3whTUqkCZU8NU9qs7N8HECI/LDh+z4DFDPcoBmpQxP/pzxRZGDKOsan3YerylCj8G4bMeWwJM
				jPCi9l76cT9hL0bGvdgjgBDqYgSkNAZfW7nj03wDzAQIEIpvGeEttf+Mi+RsrNh0ahT04i2KwhMg
				acCnpXKDj3xHDynTyCogc+7M+JVy50oKorV3JRB7/z2oWe444sy3qmBK2sNDEnNUJ4c/02UmQDZQ
				ze6TJS4L9bgabsF5N4AYlA1bk5/5gFnF87mFqSNeiHJbYYOJaYGN+DNB238CTpeJkDLB2ZBuxiwE
				ZgtkLmfQsYqx8qoZbCCafV57Ggb80lgQSPYXd0rUsKHxrErSBzXGLjbO9by7PDGxYdtkT267bSC1
				DcwU9MSLKx5UnRXGudm0vGdiLVE0ZFNu4JMJTaSRsBRUH/LkR2kO0wEeB2SkOgkWDHHK2XO++yGE
				C9jWCXaDf1fR/mNVRizg1RBXCLKDgQZBioNrKnwHl7ozRtpGCYXwHLYmgu3j2VBEeBeUOluvUnsC
				N4GgFjkZdO2mU9CHObJR9YQgEnj8+9XSOETBdaQgsULQBk7kMl4hQsc8/aADVAiHYQ8ONnDLOY8j
				pWpjMiq93MDimjg17OUegS81/o7m14wPVJIny3Z9thptCiMYppktu5vBjogir093EhDrqsQfNRHJ
				/kM4bxM8CCYgn3EBkTwH8XNK1UI7p9iJxJ0ZsLKGBCkFpWawvpCL8OWEB/xxzky4JVJcKbw62+TC
				JiHehpCYs3FkEnGs+FJQYwbaFVIOZjThA31mgOHkjpRSCs9my1zYirAdQx5dMSKMjEYiWApincHt
				Qr4D6iWwkHZpMe9FSZmlcGi2w4UNCMUsVHHEopGncYk4WbTHbJoKWww6KvTgTVGoamOdCcmMKJg9
				E5KrAiyQk/fT8w9SUIk65aAm38NEFto2oEf4BpSlcCLmGErm4Ega7sCcOIPnARWVIA7KCCX2JkxT
				5CfvN0DHpPTebQ282LaLMcinfD2QjMsyse1aT2aXxU5M8zLy6NSmoxkuPuq4IkI7pOuT/aciqBCz
				qdf0gXb2UhTIntYsnbv6X0HSNOv4T74Hrw7Cvqxn41mznHtW/dM54Vk8nZA6dyrYeczapmds5sRy
				+Qch79RP+AizxHmeTX2UObyPvbxJ8LfegkLzD7tNm4oMBkQC2Qo1n1A2a3rknqCAfRjUKWlOmnPp
				FdZgMqFWzZlbXQJD1nU1NIg8ydoolBs04MArrScEMTzKkGuq2ozGNREBcm2RrJCKlonBjMqdBJ2X
				Vh9uZkSY4NqRgbRHMwO0InWD+yPSNFLBd9zRlYaCVEtqlyLaTv6kwBYp9VNE67xW6ptFy9TDYB5K
				GyD3l7LfJtPIDAbFp5GQB4SJFkfaQRehWOkEpAj0wW9CAiagxQmS/HAGcITsaT6rYXpeFoqE7lcx
				kSfSIzJDOLw/c8dRvmqe8MYEEafhpRsnGIcIk8ml4ztdCTA+yMTGYIjQDiHnQ2UsRHwgn5DMBUwx
				syY44jCAsIrRVfDlbYK6sUyEPF4gSFZQdkfXkPG9/E1Q4IQaK+FTqj5IeXAVq9PuZf8EpY0zEWqk
				HnhHoKVkIGFx8QkcJdAt2UeJJAZMDlUhOtXeuEsot1EPfdQ55LJwPpx2viN79Z/w2gUp57CpDeHx
				1lA9Y6LXO5cJ8FS4AGYDXBc8v1TLUVivmiW8KUHEabiKwimSDImTep2fgSEkrxIIeNdE5bHL4CUC
				8Wf10Y3pyZ+E0S6k3MOvmg2C2oUqGb0YMtz5vQ6VbOg30TTP9MLcG7GhQvCdS95BhS82AMkp34IE
				DKtCWUTJlIwmBaxxMhPixPyEC46NzEkeBDydOd10oiEeMc/3MTHvDNZlbaOouEfXb6IKnwRsS0qR
				w3ODmoJOoGFsT+Qh3ZqdHHK9s5GJYdtBoXBUkW/5J/qBGwPD/TBK+kIMhOOUa5TLieHYSYBvawKt
				VLFp3QXBALY8ujVrWVYIDNojRW8bmKNTYelqB8Tnz4qMESnz1+C1wDca+Z4xkEzXwLrkEDSrEtL3
				NBDU14n249HgLuix9Q9JuagGTTg4ZKf02PadsQCqBF2q44tBuaF3rzhtQVvWKGg2jRQvNODTAKwE
				S0O85bEEdoJdkrKXBndXgPmzCdDPJuZxMlKmyOBfBWIPAKXKFuuBqbAyMRy6Br/7NA7dfyAgDrsi
				VUNEMsDKONjaMgBz4/cF4FGvZgV2MldBiYOpXJm9oNQAKDvBCgA+mbNx6jjzG5Ns5pKNk0Xmt798
				aXoTYPZ5XVvAnbBkVxNfuOJk0xKl0zlBVeeTtPiAgnNGA+P1OsxqjC04HHRkvxgdVuoYZVZwuJvT
				+A1O0vQkBaegox9JoaJDaGPcCg4zZY6lQLV8j0ApuXvcbtDS7Jg6tPeIyEfILBSoU+HDFiGQ/whv
				hJGQyNmDfafDtTABXlyQ+aC3Z9pn1HcFaiSJ7CCofOg3MVY2LrMU2W6QXuTR8+e3hZQTbyldUlwK
				CYROClIkIhoJEvk8d6w+qQrJIE0+xX3OATY40wIswdhKAQakUWamROt9LziJL8UYS8JXHTnvLb8U
				p8n6tDjUaHPY5bBVlyRPMG2BJvbPh3VtRjgSc4lVp5JVJoCgCdc7CfuU5Adngl7VnXqoqaZuHrDm
				akERSufhd7zmravuKm83LdZGvv7B4ScdM4Tz1Wohec6pBt0Lon4jYlN4oDpxgpZOLzxJsvSpc8Gl
				8o820HMNawH96NOFS+wnWUfkXPAhlaCxnytooRg5MjclTSh0FAO7YhBahSWLCRydLv+KzJw8KX40
				L68/SeLlx29GxipsAJmz14l5Onf2Jj1xU14FrZFWWRZhnVJzmu2RaKeBjDhlBH8i3ioWgLu0lyRi
				Zpv2SuWgU46ZTCwJG4olqfZHvpKg1d71EXeKgYIqbL8bKsRPE+FLqHMctdJAjMm69zh6yjZbsabA
				yrgxNduhZIO4aDuBMfqUAAPF6nGqNoTs5QGSgujlQldnqhZ2qQCnx4hTlzHlqbHylwBB4u1TiV0q
				1nGr3j6d3+f5djfD1qMhZKIhM3sDd9BFLPbh+fPgjhSQV4DKdq4qHEC0tJLATTJW3AsDlWR7LEOx
				XM5mYJYWtIKTgyd3vXASv3JvwutFhSGAdZtWyBl4vG5mQ7w997pjczE0QOiUrJUK4C/dG0VZ+E/3
				In6PVFiwmIVHjSgju+6kkXd02J0U6CmVc9wJxa0gAO7bvTCiYx5+o0R9qWRhTeG+FRZDBt5pxORs
				4Z053DWV94DZbNQmBpaHlxJC1Y3r1Jd3B8m0Z8tC8aeKa+UKfwLPlt6ziAo+hWNT7zO/qnr1nhex
				9teiFnOgApBKv67lFHD16cCXgnAjFXrHHA9al96JWm7xbhBGkH6Fs6x7MIuvtOueWdtCd6REc2fB
				r4GIuGcHg6wV94BAJF9WSxp+Lr8EOUu2Nxy2HecXudleV+GHs/a5E5xsPkd9BToJtCMszR/XP2Wh
				3QjhNNXsIyc7Rfj01B+oJseOTLQ/mn/CHru5woFE7GNmO9H4+PUYqCq+jqxwfzT/tPV1I4Sz2K6P
				THcK4hOoYqAltY4E8f6jBOZb650XUIg8ODrfCapjBlcyyRRWb1GqOwVElJbVNzX8damefZarEwgM
				cxsPMqM+JMAJxMVvd9RzdBYgUOeSOFYIxQE7mj51NFnU9NMfdukC1WppQmUUJtK/8nU1RjoWE3J0
				5QBRIMwZ3yB6rq49iYhetpKbQAoRcCPhjKn58+awLIx/noxl8XnZUJQTctlo7Dw3nHOinSdSpDkf
				qK1NC5UAPG2+1CV5bPPdX6XmslVgRoQy2IfMH+ZlISRzDisV5q7Nj4b/SUER2pgtF1z/cD1wy7du
				5fMQCzf5IR8gj1m67d0PJxaEZE++rgAksb9PPsbAN+xeftULFHyp0wSm2E71/+Yc3hkNWzj1XaX9
				cRzbTZM758JiCLYQqLzm/XEc2z01Srr7kxBvCzCDE+D+6GK7p2xdc67sJ5yr2MrOZKY79ikeje30
				ancFeGu41znYal6Y1N3WWZ7Gdvqyr1UQZ79l/e+tGsn/fSrvsjK2A8FaMudu/6WDD63eGZzxD/Mf
				26nO/jnnYj0meeXa7xlctsu8Z1hl0CE5523VUZoKwyDkffP/s3s8N3inRiD3nKP2iWPlPyKkM7Hf
				/hG6te14VGKvz17tD92iW3/iCDXYdohFX86tb0uVC1Wifh2hhtvuIK2I|
			)
			(checksum "4895F365B99B6527572AD1F91A85EFC9")
		)
	)
	(model "kicad-embed://FCS8-20-01-L-S-A-TR.stp"
		(offset
			(xyz 0 -3.175 0.4)
		)
		(scale
			(xyz 1 1 1)
		)
		(rotate
			(xyz 90 -180 -180)
		)
	)
)


==> anc/quantum-atom-control-kit-main/hardware/KiCAD/quack_main/sym-lib-table <==
(sym_lib_table
	(version 7)
	(lib (name "quack_main") (type "KiCad") (uri "${KIPRJMOD}/quack_main.kicad_sym") (options "") (descr ""))
)


==> anc/quantum-atom-control-kit-main/hardware/README.md <==
# Hardware

This directory contains the circuit design sources and schematic exports for
Quantum-Atom-Control-Kit. Use **KiCad 10.0**.

## Board projects

| Project | Function |
| --- | --- |
| [quack_main](KiCAD/quack_main/quack_main.kicad_pro) | FPGA carrier and daughterboard connectors |
| [quack_analog](KiCAD/quack_analog/quack_analog.kicad_pro) | 5 populated analog output channels plus 1 optional channel circuit |
| [quack_din](KiCAD/quack_din/quack_din.kicad_pro) | 8 digital inputs |
| [quack_dout](KiCAD/quack_dout/quack_dout.kicad_pro) | 16 digital outputs |

## Schematic PDFs

The [schematics](schematics/) directory contains exports dated April 2026 for
PCB version 3.0:

- [Main board](schematics/quack_main.pdf)
- [Analog outputs](schematics/quack_analog.pdf)
- [Digital inputs](schematics/quack_din.pdf)
- [Digital outputs](schematics/quack_dout.pdf)

==> anc/quantum-atom-control-kit-main/software/README.md <==
# Software

The software compiles sequence tables for the XEM7310-A200 firmware and provides an RPyC server and a Qt sequence editor/visualizer. The default configuration is 32 digital channels, 12 DAC channels, and 6 FPGA segments.

| File | Purpose and settings |
| --- | --- |
| `fpga_server.py` | Hardware RPC service |
| `registry.py` | Registry |
| `sequence_config.py` | Shared channel counts, table widths, 200 MHz clock, 1 MHz ramp rate, and board voltage range |
| `convert.py` | Offline compiler and 16-byte command builders |
| `sequence_format.py` | Validation, DAC quantization, and JSON import/export |
| `fpga_seq.py` | Offline editor/visualizer |

## Install

Use Python 3.10 or newer. The retained server uses the FrontPanel 5.x API. Install a compatible 5.x SDK from [Opal Kelly Pins](https://pins.opalkelly.com/downloads), selecting the package for your OS, Python version, and CPU architecture. SDK access requires an approved registered customer account. Install its USB drivers and follow its platform setup instructions. Check the [5.x platform support table](https://docs.opalkelly.com/fpsdk/fp5-release-notes/).

For a local installation, find the Python binding directory in the official SDK. Copy `ok.py` and the matching native module together into `Quantum-Atom-Control-Kit/software/`:

| Platform | Local Python files |
| --- | --- |
| Windows | `software/ok.py` and `software/_ok.pyd` |
| Linux | `software/ok.py` and `software/_ok.so` |
| macOS | `software/ok.py` and the SDK's matching `software/_ok.so` |

## Quick Start and Registry

Start the registry:

```sh
python software/registry.py
```

Start the FPGA server in the second terminal after installing the FrontPanel bindings and connecting the FPGA:

```sh
python software/fpga_server.py
```

The registry defaults to `localhost:18861`. The FPGA server defaults to `localhost:18862`. These scripts use settings defined in their files. Starting the FPGA server opens the device but does not program it. Configure `BITSTREAM_PATH` and call `upload_binary()` explicitly when FPGA programming is required. A return value of `0` indicates success.

The FPGA server registers automatically once its RPC listener is active. It registers an example manager named `sequence-controller-manager` and a device named `sequence-controller`. The manager record identifies this process by hostname. The device record contains its model and hostname together with its RPC port and manager name.

The registry provides address discovery and lease tracking. Heartbeats do not upload FPGA operating status. Clients query the registry and then connect directly to the FPGA server:

```python
import json

import rpyc

with rpyc.connect("localhost", 18861) as connection:
    devices = json.loads(connection.root.list_devices())
    managers = json.loads(connection.root.list_device_managers())
    device = devices["sequence-controller"]
```

## Sequence visualizer

Each segment has an independent tab and JSON file. The visible rows are channels. The visible columns are sequence points. Internally, the DataFrame retains the server's orientation: row 0 contains `Time`, `D1`–`D32`, or `A1`–`A12`, and each later row contains a hold time and channel values. Channel display names can be edited separately from these hardware channel identifiers. New channels start with `UND` and must be assigned an available hardware channel before saving.

- Digital cells contain `0` or `1`.
- Analog cells contain voltages within the configured DAC range. Arrow-key increments in the analog editor move by one DAC code.
- "Ramp" marks a starting voltage with `>` and requires a later numeric endpoint. "Bypass" stores a bare `>` and extends the preceding ramp through that point. A red dot identifies both forms in the table.
- Removing a ramp replaces its following bypass cells with the start voltage. Save validation checks that each remaining ramp has an endpoint.
- The `+` tab creates another segment. It does not allocate or upload FPGA memory.

==> anc/quantum-atom-control-kit-main/software/convert.py <==
"""Compile Sequence Controller tables into the firmware's 128-bit commands."""

import decimal

import sequence_config
import sequence_format

# Command layout; must match sequence_controller_top.sv.
OP_START = 1
OP_TTL_TABLE = 2
OP_TTL_STATIC = 3
OP_DAC_TIMED_BASE = 4
OP_DAC_STATIC_BASE = OP_DAC_TIMED_BASE + sequence_config.NDAC
OP_RESET = OP_DAC_STATIC_BASE + sequence_config.NDAC
OP_STOP = OP_RESET + 1
COMMAND_BYTES = 16
OPCODE_LSB = 120
RAMP_FLAG = 1 << (sequence_config.DAC_TABLEW - 1)
TTL_TIME_LSB = 0
TTL_TTL_LSB = sequence_config.TIMEW
TTL_VD_LSB = TTL_TTL_LSB + sequence_config.NDIGITAL
TTL_MARKER_LSB = TTL_VD_LSB + sequence_config.NDAC
FIELDW = TTL_MARKER_LSB + sequence_config.MARKERW
TTL_ADDR_LSB = FIELDW
MARKER_STEP = 1
MARKER_STOP = 0
MARKER_LOOP = 2
END_MARKERS = {"stop": MARKER_STOP, "loop": MARKER_LOOP}


def _mask(width):
    return (1 << width) - 1


def _cmd(opcode, payload):
    """Assemble one 128-bit pipe-in command in big-endian byte order."""
    word = ((opcode & 0xFF) << OPCODE_LSB) | (payload & _mask(OPCODE_LSB))
    return word.to_bytes(COMMAND_BYTES, "big")


def time_string_to_cycles(time_str):
    """Convert a positive duration to exact system-clock ticks.

    Raises:
        ValueError: The duration is not an integral number of FPGA clock ticks.
    """
    value, unit = sequence_format.normalize_time_cell(time_str).split()
    ticks = (decimal.Decimal(value) * sequence_format.TIME_UNITS_NS[unit] /
             sequence_config.CLOCK_PERIOD_NS)
    if ticks != ticks.to_integral_value():
        raise ValueError(f"Duration {time_str!r} is not a multiple of "
                         f"{sequence_config.CLOCK_PERIOD_NS} ns")
    return int(ticks)


def parse_analog_cell(cell):
    """Classify one analog cell and return its kind and value.

    The kind is "num" for an immediate voltage or "ramp" for an "x>" start.
    A bare ">" has kind "cont". Numeric and ramp cells include a float value.
    """
    kind, value = sequence_format.classify_analog_cell(cell)
    if kind == "value":
        return ("num", value)
    if kind == "ramp":
        return ("ramp", value)
    if kind == "bypass":
        return ("cont", None)
    raise ValueError(f"invalid analog cell {cell!r}")


def parse_digital_cell(cell):
    """Parse one digital ("D#") cell to a single bit (0/1).

    DataFrame cells may contain strings or numeric values equal to zero or one.
    The source cell is read without changing its value or type.
    """
    return int(sequence_format.normalize_digital_cell(cell))


def ramp_steps_for_cycles(window_cycles):
    """Return the number of 1 MHz updates that fit before the endpoint trigger.

    Args:
        window_cycles: Time between a ramp trigger and its endpoint trigger.

    Returns:
        The number of updates including both endpoints. N updates span N-1
        intervals; the existing digital tail margin is reserved separately.

    Raises:
        ValueError: The window cannot fit two points plus the margin.
            The firmware update-count field must also have enough capacity.
    """
    usable = window_cycles - sequence_config.RAMP_SETTLE_CYCLES
    if usable < sequence_config.RAMP_STEP_CYCLES:
        minimum = (sequence_config.RAMP_SETTLE_CYCLES +
                   sequence_config.RAMP_STEP_CYCLES)
        raise ValueError(f"Ramp needs at least {minimum} "
                         "clock cycles including the endpoint margin")
    steps = usable // sequence_config.RAMP_STEP_CYCLES + 1
    if steps > sequence_config.RAMP_STEPS_MAX:
        raise ValueError("Ramp update count exceeds the firmware field width")
    return steps


def chunk_durations(total_cycles):
    """Split a duration into valid TTL chunks with matching ramp boundaries.

    Args:
        total_cycles: Hold duration in system-clock ticks.

    Returns:
        Full MAX_HOLD_CYCLES chunks and a remainder. A short remainder borrows
        ticks from the preceding chunk so it meets MIN_INTERVAL_CYCLES.
    """
    if total_cycles <= sequence_config.MAX_HOLD_CYCLES:
        return [total_cycles]
    chunks = []
    remaining = total_cycles
    while remaining > sequence_config.MAX_HOLD_CYCLES:
        chunks.append(sequence_config.MAX_HOLD_CYCLES)
        remaining -= sequence_config.MAX_HOLD_CYCLES
    if remaining > 0:
        if remaining < sequence_config.MIN_INTERVAL_CYCLES:
            borrow = sequence_config.MIN_INTERVAL_CYCLES - remaining
            chunks[-1] -= borrow  # The preceding one-second chunk has room.
            remaining = sequence_config.MIN_INTERVAL_CYCLES
        chunks.append(remaining)
    return chunks


def ramp_increment(start_code, target_code, steps):
    """Return quotient and remainder over the N-1 intervals between N points.

    The HDL uses the same divisor. Intermediate points distribute the remainder
    with less than one DAC-code error; the last point is exactly the target.
    """
    delta = abs(target_code - start_code)
    if steps < 2:
        raise ValueError("A ramp requires at least two updates")
    return delta // (steps - 1), delta % (steps - 1)


def ramp_words(node_codes, windows):
    """Encode a chain of linear ramps using shared boundary words.

    Args:
        node_codes: DAC codes for the start and successive endpoints.
        windows: Duration in clock ticks for each adjacent pair of nodes.

    Returns:
        A list of 1 + 3k words for k ramps. Each nonfinal target retains bit 31
        so the next trigger re-reads it as another ramp's start. The final
        target is an immediate word.
    """
    k = len(node_codes) - 1
    words = [RAMP_FLAG | (node_codes[0] & _mask(sequence_config.DAC_CODEW))]
    for j in range(k):
        steps = ramp_steps_for_cycles(windows[j])
        slope, rem = ramp_increment(node_codes[j], node_codes[j + 1], steps)
        words.append(steps & _mask(sequence_config.RAMP_STEPS_W))
        words.append(((rem & 0xFFFF) << 16) | (slope & 0xFFFF))
        flag = 0 if j == k - 1 else RAMP_FLAG
        words.append(flag |
                     (node_codes[j + 1] & _mask(sequence_config.DAC_CODEW)))
    return words


def compile_dac_channel(cells, durations):
    """Compile one analog channel and identify its required TTL triggers.

    Args:
        cells: One analog value or ramp marker per time point.
        durations: Corresponding hold durations in clock ticks.

    Returns:
        The table_words list and the trig_chunks list. Each trigger count gives
        the number of leading chunks that trigger this channel at that point.

    Single-point ramps longer than MAX_HOLD_CYCLES are split into chained
    ramps. Their endpoints follow the full ramp's linear interpolation.
    Multi-point windows with '>' continuations remain autonomous ramps.
    """
    n = len(cells)
    words = []
    trig_chunks = [0] * n
    prev_code = None
    p = 0
    while p < n:
        kind, val = parse_analog_cell(cells[p])
        if kind == "cont":
            raise ValueError("stray '>' continuation with no ramp in progress")
        if kind == "num":
            code = sequence_format.voltage_to_code(val)
            if p == 0 or code != prev_code:
                words.append(code)  # immediate word (bit31 = 0)
                trig_chunks[p] = 1
                prev_code = code
            p += 1
            continue
        # kind == "ramp": gather a chained run until a terminal static value.
        node_vals = [val]  # interpolated voltage nodes
        node_windows = []  # cycle window per sub-ramp
        cur = p
        while True:
            w = durations[cur]
            nxt = cur + 1
            while nxt < n and parse_analog_cell(cells[nxt])[0] == "cont":
                w += durations[nxt]
                nxt += 1
            if nxt >= n:
                raise ValueError("ramp must terminate with a static value")
            nkind, nval = parse_analog_cell(cells[nxt])
            a = node_vals[-1]  # this segment's start voltage
            if nxt == cur + 1 and w > sequence_config.MAX_HOLD_CYCLES:
                # single-column long segment -> split into <= 1 s sub-ramps.
                chunks = chunk_durations(w)
                cum = 0
                for cd in chunks:
                    cum += cd
                    node_vals.append(a + (nval - a) * (cum / w))
                    node_windows.append(cd)
                node_vals[-1] = nval  # force exact endpoint (no float drift)
                trig_chunks[cur] = len(chunks)
            else:
                node_vals.append(nval)
                node_windows.append(w)
                trig_chunks[cur] = 1
            if nkind == "num":
                break
            cur = nxt  # chained: next ramp starts here
        trig_chunks[nxt] = 1  # terminal static: re-read trigger
        words.extend(
            ramp_words([sequence_format.voltage_to_code(v) for v in node_vals],
                       node_windows))
        prev_code = sequence_format.voltage_to_code(node_vals[-1])
        p = nxt + 1  # resume after the terminal static
    return words, trig_chunks


def cmd_start(segment=0):
    return _cmd(OP_START, segment & _mask(sequence_config.SEGW))


def cmd_ttl_static(ttl_int):
    return _cmd(OP_TTL_STATIC, ttl_int & _mask(sequence_config.NDIGITAL))


def cmd_ttl_timed(segment, addr, marker, vd_int, ttl_int, time_int):
    payload = (((segment & _mask(sequence_config.SEGW)) <<
                (TTL_ADDR_LSB + sequence_config.TTL_ADDRW)) |
               ((addr & _mask(sequence_config.TTL_ADDRW)) << TTL_ADDR_LSB) |
               ((marker & _mask(sequence_config.MARKERW)) << TTL_MARKER_LSB) |
               ((vd_int & _mask(sequence_config.NDAC)) << TTL_VD_LSB) |
               ((ttl_int & _mask(sequence_config.NDIGITAL)) << TTL_TTL_LSB) |
               (time_int & _mask(sequence_config.TIMEW)))
    return _cmd(OP_TTL_TABLE, payload)


def cmd_dac_timed(channel, segment, addr, word):
    """Write one 32-bit dac_table word (immediate code or ramp descriptor)."""
    payload = (((segment & _mask(sequence_config.SEGW)) <<
                (sequence_config.DAC_TABLEW + sequence_config.DAC_ADDRW)) |
               ((addr & _mask(sequence_config.DAC_ADDRW)) <<
                sequence_config.DAC_TABLEW) |
               (word & _mask(sequence_config.DAC_TABLEW)))
    return _cmd(OP_DAC_TIMED_BASE + channel, payload)


def cmd_dac_static(channel, code):
    return _cmd(OP_DAC_STATIC_BASE + channel,
                code & _mask(sequence_config.DAC_CODEW))


def cmd_reset():
    """Reset TTL playback and request the configured DAC mid-scale code."""
    return _cmd(OP_RESET, 0)


def cmd_stop():
    """Request a stop at the next loop terminator and preserve TTL outputs.

    This does not abort a timed entry or an active DAC ramp. The stop takes
    effect only when the TTL sequencer reaches marker 10.
    """
    return _cmd(OP_STOP, 0)


def convert_dataframe(df):
    """Compile a sequence into synchronized TTL steps and DAC tables.

    Args:
        df: DataFrame with channel labels in row zero and timed points below.

    Returns:
        The main_seq list and the dac_words list. Each main_seq tuple contains
        a hold time followed by the DAC trigger mask and TTL output bits.
        The dac_words list contains one address-ordered word list per DAC.

    Raises:
        ValueError: A cell or duration or ramp window cannot be encoded.

    Both TTL steps and long ramps use the same chunk boundaries. The first
    step carries no DAC mask because the FPGA triggers all DACs at startup.
    """
    sequence_format.validate_sequence_dataframe(df)

    analog_idx = [-1] * sequence_config.NDAC
    digital_idx = [-1] * sequence_config.NDIGITAL

    labels = df.iloc[0, :].tolist()
    for i in range(1, len(labels)):
        label = str(labels[i]).strip()
        if label.startswith("A"):
            analog_idx[int(label[1:]) - 1] = i
        elif label.startswith("D"):
            digital_idx[int(label[1:]) - 1] = i

    npoints = len(df) - 1
    durations = [
        time_string_to_cycles(df.iloc[r, 0]) for r in range(1, len(df))
    ]

    # Enforce the FPGA's minimum line interval.
    for p, d in enumerate(durations):
        if d < sequence_config.MIN_INTERVAL_CYCLES:
            duration_ns = d * sequence_config.CLOCK_PERIOD_NS
            minimum = sequence_config.MIN_INTERVAL_CYCLES
            minimum_ns = minimum * sequence_config.CLOCK_PERIOD_NS
            raise ValueError(
                f"Point {p}: {d} cycles ({duration_ns} ns) is below the "
                f"minimum of {minimum} cycles ({minimum_ns} ns)")

    # Per-channel DAC table words + per-point chunk trigger counts.
    dac_words = [[] for _ in range(sequence_config.NDAC)]
    dac_trigs = [[0] * npoints for _ in range(sequence_config.NDAC)]
    for k in range(sequence_config.NDAC):
        if analog_idx[k] < 0:
            # The forced startup trigger also loads unlisted channels.
            dac_words[k] = [sequence_format.voltage_to_code(0.0)]
        else:
            cells = [df.iloc[r, analog_idx[k]] for r in range(1, len(df))]
            dac_words[k], dac_trigs[k] = compile_dac_channel(cells, durations)

    # TTL steps: split each point into <= 1 s chunks; fire each channel on its
    # first dac_trigs[k][p] chunks at the ramp boundaries.
    main_seq = []
    for p in range(npoints):
        ttl_int = 0
        for k in range(sequence_config.NDIGITAL):
            if digital_idx[k] >= 0:
                ttl_int |= (parse_digital_cell(df.iloc[p + 1, digital_idx[k]]) &
                            1) << k

        for c, chunk in enumerate(chunk_durations(durations[p])):
            vd_int = 0
            if not (p == 0 and
                    c == 0):  # very first step: FPGA forces all-DAC trigger
                for k in range(sequence_config.NDAC):
                    if c < dac_trigs[k][p]:
                        vd_int |= (1 << k)
            main_seq.append((chunk, vd_int, ttl_int))

    return main_seq, dac_words


def sequence_commands(df, segment=0, end_mode="stop"):
    """Return ordered table-write commands for one complete segment.

    Args:
        df: Sequence table with channel labels in row zero.
        segment: Zero-based destination segment number.
        end_mode: 'stop' to run once or 'loop' to repeat the same segment.

    Returns:
        A list of 16-byte commands. TTL entries come first. The terminator
        and DAC tables follow.

    Raises:
        ValueError: Input is invalid or a table exceeds the segment capacity.
    """
    if not isinstance(segment, int) or isinstance(
            segment, bool) or not 0 <= segment < sequence_config.NSEGMENT:
        raise ValueError(
            f"segment must be an integer in 0..{sequence_config.NSEGMENT - 1}")
    if end_mode not in END_MARKERS:
        raise ValueError(f"end_mode must be one of {sorted(END_MARKERS)}")

    main_seq, dac_words = convert_dataframe(df)
    if len(main_seq) + 1 > (1 << sequence_config.TTL_ADDRW):
        raise ValueError(
            f"sequence needs {len(main_seq) + 1} TTL table entries; "
            f"segment capacity is {1 << sequence_config.TTL_ADDRW}")
    for channel, words in enumerate(dac_words, start=1):
        if len(words) > (1 << sequence_config.DAC_ADDRW):
            raise ValueError(
                f"A{channel} needs {len(words)} DAC table words; "
                f"segment capacity is {1 << sequence_config.DAC_ADDRW}")

    end_marker = END_MARKERS[end_mode]

    cmds = []
    for addr, (time_int, vd_int, ttl_int) in enumerate(main_seq):
        cmds.append(
            cmd_ttl_timed(segment, addr, MARKER_STEP, vd_int, ttl_int,
                          time_int))
    cmds.append(cmd_ttl_timed(segment, len(main_seq), end_marker, 0, 0,
                              0))  # terminator

    for channel in range(sequence_config.NDAC):
        for addr, word in enumerate(dac_words[channel]):
            cmds.append(cmd_dac_timed(channel, segment, addr, word))

    return cmds


def convert_dataframe_to_timed_sequence(df):
    """Return current TTL entries and DAC words using the shared compiler.

    This replaces the old 24-digital/8-analog example converter. Trigger and TTL
    fields are integers. Analog lists contain encoded DAC words.
    """
    return convert_dataframe(df)


==> anc/quantum-atom-control-kit-main/software/fpga_seq.py <==
"""Offline sequence editor and visualizer for the Sequence Controller."""

import json
import sys

import pandas as pd
from PyQt6.QtCore import QAbstractTableModel, QModelIndex, Qt, QTimer
from PyQt6.QtGui import QAction, QColor, QKeyEvent, QKeySequence, QShortcut
from PyQt6.QtWidgets import (
    QApplication,
    QCheckBox,
    QDialog,
    QDoubleSpinBox,
    QFileDialog,
    QGridLayout,
    QGroupBox,
    QHBoxLayout,
    QInputDialog,
    QLineEdit,
    QMainWindow,
    QMenu,
    QMessageBox,
    QPushButton,
    QStatusBar,
    QStyledItemDelegate,
    QStyleOptionViewItem,
    QTableView,
    QTabWidget,
    QVBoxLayout,
    QWidget,
)
import qdarkstyle

from sequence_config import DAC_CODEW, NDAC, NDIGITAL
from sequence_format import (
    ANALOG_DISPLAY_DECIMALS,
    DAC_LSB_VOLTS,
    MAX_ANALOG_VOLTS,
    MIN_ANALOG_VOLTS,
    SequenceFormatError,
    classify_analog_cell,
    code_to_voltage,
    dataframe_is_all_strings,
    format_voltage,
    load_sequence_json,
    normalize_analog_cell,
    normalize_digital_cell,
    normalize_sequence_dataframe,
    normalize_time_cell,
    save_sequence_json,
    voltage_to_code,
)

# Display settings.
WINDOW_TITLE = "Sequence Controller Visualizer"
WINDOW_SIZE = (800, 600)
STATIC_DIALOG_SIZE = (650, 400)
DEFAULT_HOLD_TIME = "100 ms"
STATUS_MESSAGE_DURATION_MS = 5000
DIGITAL_CONTROLS_PER_COLUMN = 12
ANALOG_CONTROLS_PER_COLUMN = 4
MAX_DAC_CODE = (1 << DAC_CODEW) - 1
POSITIVE_CELL_COLOR = QColor("#2e8b57")
NEGATIVE_CELL_COLOR = QColor("#b22222")
RAMP_DOT_COLOR = QColor("#ff3b30")
RAMP_MARKER_DIAMETER = 8
RAMP_MARKER_MARGIN = 4


class AnalogChannelSpinBox(QDoubleSpinBox):
    """DAC-code-aware editor: one step is exactly one 16-bit DAC code."""

    def __init__(self, parent=None):
        super().__init__(parent)
        self.setDecimals(ANALOG_DISPLAY_DECIMALS)
        self.setRange(MIN_ANALOG_VOLTS, MAX_ANALOG_VOLTS)
        self.setSingleStep(DAC_LSB_VOLTS)
        self.setKeyboardTracking(False)

    def stepBy(self, steps):
        """Move by integer DAC codes, including at the voltage limits."""
        code = max(
            0, min(MAX_DAC_CODE,
                   voltage_to_code(self.value()) + int(steps)))
        self.setValue(code_to_voltage(code))


class DigitalChannelLineEdit(QLineEdit):
    """Edit a digital value with arrow keys constrained to zero or one."""

    def keyPressEvent(self, event: QKeyEvent):
        """Handle digital increment/decrement keys and delegate other input."""
        if event.key() in (Qt.Key.Key_Up, Qt.Key.Key_Down):
            try:
                current_value = int(self.text()) if self.text() else 0
                if event.key() == Qt.Key.Key_Up:
                    new_value = min(1, current_value + 1)
                else:  # Key_Down
                    new_value = max(0, current_value - 1)

                self.setText(str(new_value))

            except ValueError:
                self.setText("0")
        else:
            super().keyPressEvent(event)


class SequenceTableDelegate(QStyledItemDelegate):
    """Render polarity and ramp markers and select channel-aware editors."""

    def background(self, index):
        """Return the polarity color for a populated channel cell."""
        if index.column() != 0 and index.row() != 0:
            channel_type = index.model().data(index.siblingAtColumn(0))
            value = index.model().raw_value(index)
            if channel_type and channel_type.startswith('D'):
                if value == '1':
                    return POSITIVE_CELL_COLOR
            elif channel_type and channel_type.startswith('A'):
                kind, num = classify_analog_cell(value)
                if kind in {'value', 'ramp'}:
                    if num > 0:
                        return POSITIVE_CELL_COLOR
                    elif num < 0:
                        return NEGATIVE_CELL_COLOR
        return None

    def paint(self, painter, option, index):
        """Draw the cell and an inset marker for ramp/continuation cells."""
        painter.save()
        bg_color = self.background(index)
        if bg_color:
            painter.fillRect(option.rect, bg_color)

        marker = False
        if index.column() > 0 and index.row() > 0:
            channel = index.model().data(index.siblingAtColumn(0))
            if channel and channel.startswith('A'):
                kind, _ = classify_analog_cell(index.model().raw_value(index))
                marker = kind in {'ramp', 'bypass'}

        paint_option = QStyleOptionViewItem(option)
        if marker:
            text_inset = RAMP_MARKER_DIAMETER + RAMP_MARKER_MARGIN + 1
            paint_option.rect = option.rect.adjusted(text_inset, 0, 0, 0)
        super().paint(painter, paint_option, index)

        if marker:
            painter.setPen(Qt.PenStyle.NoPen)
            painter.setBrush(RAMP_DOT_COLOR)
            painter.drawEllipse(
                option.rect.left() + RAMP_MARKER_MARGIN,
                option.rect.center().y() - RAMP_MARKER_DIAMETER // 2,
                RAMP_MARKER_DIAMETER,
                RAMP_MARKER_DIAMETER,
            )
        painter.restore()

    def createEditor(self, parent, option, index):
        """Choose a voltage or digital editor for a channel cell."""
        if index.column() > 0 and index.row() > 0:
            channel_type = index.model().data(index.siblingAtColumn(0))
            if channel_type and channel_type.startswith('A'):
                return AnalogChannelSpinBox(parent)
            elif channel_type and channel_type.startswith('D'):
                return DigitalChannelLineEdit(parent)

        return super().createEditor(parent, option, index)

    def setEditorData(self, editor, index):
        """Initialize an editor while retaining the cell ramp state."""
        if isinstance(editor, AnalogChannelSpinBox):
            kind, value = classify_analog_cell(index.model().raw_value(index))
            editor.setProperty('preserveRamp', kind == 'ramp')
            if kind == 'bypass':
                value = float(index.model().previous_analog_value(index))
            editor.setValue(value)
        elif isinstance(editor, DigitalChannelLineEdit):
            value = index.model().data(index, Qt.ItemDataRole.EditRole)
            editor.setText(str(int(value)))
        else:
            super().setEditorData(editor, index)

    def setModelData(self, editor, model, index):
        """Commit the editor value using the canonical cell syntax."""
        if isinstance(editor, AnalogChannelSpinBox):
            text = format_voltage(editor.value())
            if editor.property('preserveRamp'):
                text += '>'
            model.setData(index, text, Qt.ItemDataRole.EditRole)
        elif isinstance(editor, DigitalChannelLineEdit):
            text = editor.text()
            try:
                value = int(text)
                # Ensure value is 0 or 1
                clamped_value = max(0, min(1, value))
                model.setData(index, clamped_value, Qt.ItemDataRole.EditRole)
            except ValueError:
                model.setData(index, 0, Qt.ItemDataRole.EditRole)
        else:
            super().setModelData(editor, model, index)


class SequenceTableModel(QAbstractTableModel):
    """Expose a canonical sequence DataFrame as a transposed Qt table.

    The DataFrame keeps its on-disk orientation; a Qt index maps to
    ``frame.iat[index.column(), index.row()]``. Voltage edits retain ramp
    markers, and removing a ramp also resolves its continuation cells.
    """
    NUM_ALLOWED_DIGITAL = NDIGITAL
    NUM_ALLOWED_ANALOG = NDAC
    ALLOWED_CHANNELS = [f'D{i}' for i in range(1, NUM_ALLOWED_DIGITAL + 1)
                       ] + [f'A{i}' for i in range(1, NUM_ALLOWED_ANALOG + 1)]

    def __init__(self, dataframe: pd.DataFrame, parent=None):
        super().__init__(parent)
        self._dataframe = normalize_sequence_dataframe(dataframe)

    def rowCount(self, parent=QModelIndex()) -> int:
        """Return the number of channel rows in this flat Qt model."""
        if parent.isValid():
            return 0
        return len(self._dataframe.columns)

    def columnCount(self, parent=QModelIndex()) -> int:
        """Return the label column plus the sequence time points."""
        if parent.isValid():
            return 0
        return len(self._dataframe)

    def raw_value(self, index: QModelIndex) -> str:
        """Return the stored string, including any analog ramp marker."""
        return self._dataframe.iat[index.column(), index.row()]

    def previous_analog_value(self, index: QModelIndex) -> str:
        """Find the preceding explicit analog value, defaulting to zero."""
        for point in range(index.column() - 1, 0, -1):
            kind, value = classify_analog_cell(self._dataframe.iat[point,
                                                                   index.row()])
            if kind in {'value', 'ramp'}:
                return format_voltage(value)
        return '0'

    def _has_open_ramp_before(self, index: QModelIndex) -> bool:
        """Whether the preceding cells start a ramp that has not ended."""
        in_ramp = False
        for point in range(1, index.column()):
            kind, _ = classify_analog_cell(self._dataframe.iat[point,
                                                               index.row()])
            if kind == 'ramp':
                in_ramp = True
            elif kind == 'value':
                in_ramp = False
        return in_ramp

    def data(self, index: QModelIndex, role=Qt.ItemDataRole.DisplayRole):
        """Return cell text or a ramp tooltip for the requested Qt role."""
        if index.isValid() and role in {
                Qt.ItemDataRole.DisplayRole,
                Qt.ItemDataRole.EditRole,
                Qt.ItemDataRole.ToolTipRole,
        }:
            val = self.raw_value(index)
            if index.column() == 0:
                return val
            else:
                channel_type = self._dataframe.iat[0, index.row()]
                if channel_type.startswith('D'):
                    return val
                elif channel_type.startswith('A'):
                    kind, num = classify_analog_cell(val)
                    if role == Qt.ItemDataRole.EditRole:
                        return val
                    if role == Qt.ItemDataRole.ToolTipRole:
                        if kind == 'ramp':
                            voltage = format_voltage(num, display=True)
                            return f"Ramp from {voltage} V"
                        if kind == 'bypass':
                            return "Bypass: continue the preceding Ramp"
                    if kind == 'bypass':
                        return 'Bypass'
                    if kind in {'value', 'ramp'}:
                        return format_voltage(num, display=True)
                    return val
                else:
                    return val
        return None

    def setData(self, index: QModelIndex, value, role=Qt.ItemDataRole.EditRole):
        """Validate and store a channel label or sequence cell edit."""
        if index.isValid() and role == Qt.ItemDataRole.EditRole:
            if index.column() == 0:
                value = str(value).strip()
                current = self._dataframe.iat[0, index.row()]
                used = set(self._dataframe.iloc[0].tolist()) - {current}
                if index.row() != 0 and (value == 'UND' or
                                         (value in self.ALLOWED_CHANNELS and
                                          value not in used)):
                    self._dataframe.iat[0, index.row()] = value
                    self.dataChanged.emit(index, index,
                                          [Qt.ItemDataRole.EditRole])
                    self._reset_channel_points(index.row(), value)
                    return True
                else:
                    QMessageBox.warning(
                        None, "Invalid Channel",
                        "This channel is either not allowed or is a duplicate.")
                    return False
            else:
                channel = self._dataframe.iat[0, index.row()]
                try:
                    if index.row() == 0:
                        stored = normalize_time_cell(value)
                    elif channel.startswith('D'):
                        stored = normalize_digital_cell(value)
                    elif channel.startswith('A'):
                        stored = normalize_analog_cell(value)
                        old_kind, _ = classify_analog_cell(
                            self.raw_value(index))
                        new_kind, _ = classify_analog_cell(stored)
                        if old_kind == 'ramp' and new_kind == 'value':
                            stored += '>'
                    else:
                        stored = str(value)
                    self._dataframe.iat[index.column(), index.row()] = stored
                    self.dataChanged.emit(index, index,
                                          [Qt.ItemDataRole.EditRole])
                    return True
                except SequenceFormatError as exc:
                    QMessageBox.warning(None, "Invalid Input", str(exc))
                    return False
        return False

    def set_ramp(self, index: QModelIndex, enabled: bool) -> bool:
        """Enable or remove the ramp-start marker at an analog point.

        Removing a ramp replaces its following bypass cells with its start
        voltage, preserving valid standalone values until the next endpoint.

        Args:
            index: Qt index of the analog time point.
            enabled: Whether the point should begin a ramp.

        Returns:
            True when the edit is valid and the model has been updated.
        """
        if not index.isValid() or index.column() == 0 or index.row() == 0:
            return False
        channel = self._dataframe.iat[0, index.row()]
        if not channel.startswith('A'):
            return False
        kind, value = classify_analog_cell(self.raw_value(index))
        if enabled:
            if index.column() == len(self._dataframe) - 1:
                return False
            base = self.previous_analog_value(
                index) if kind == 'bypass' else format_voltage(value)
            self._dataframe.iat[index.column(), index.row()] = base + '>'
        elif kind == 'ramp':
            base = format_voltage(value)
            self._dataframe.iat[index.column(), index.row()] = base
            point = index.column() + 1
            while point < len(self._dataframe) and self._dataframe.iat[
                    point, index.row()] == '>':
                self._dataframe.iat[point, index.row()] = base
                point += 1
        else:
            return False
        self.dataChanged.emit(
            index,
            self.index(index.row(),
                       self.columnCount() - 1),
            [Qt.ItemDataRole.DisplayRole, Qt.ItemDataRole.EditRole],
        )
        return True

    def set_bypass(self, index: QModelIndex, enabled: bool) -> bool:
        """Mark a point as continuing an earlier analog ramp.

        A continuation needs an earlier open ramp and a later endpoint. When
        removed, consecutive continuation cells inherit the preceding voltage.

        Args:
            index: Qt index of the analog time point.
            enabled: Whether the point should continue a ramp.

        Returns:
            True when the edit is valid and the model has been updated.
        """
        if not index.isValid() or index.column() == 0 or index.row() == 0:
            return False
        channel = self._dataframe.iat[0, index.row()]
        if not channel.startswith('A'):
            return False
        kind, _ = classify_analog_cell(self.raw_value(index))
        if enabled:
            if index.column() == len(
                    self._dataframe) - 1 or not self._has_open_ramp_before(
                        index):
                return False
            self._dataframe.iat[index.column(), index.row()] = '>'
        elif kind == 'bypass':
            replacement = self.previous_analog_value(index)
            point = index.column()
            while point < len(self._dataframe) and self._dataframe.iat[
                    point, index.row()] == '>':
                self._dataframe.iat[point, index.row()] = replacement
                point += 1
        else:
            return False
        self.dataChanged.emit(
            index,
            self.index(index.row(),
                       self.columnCount() - 1),
            [Qt.ItemDataRole.DisplayRole, Qt.ItemDataRole.EditRole],
        )
        return True

    def headerData(self,
                   section: int,
                   orientation: Qt.Orientation,
                   role=Qt.ItemDataRole.DisplayRole):
        """Return point numbers or user-assigned channel display names."""
        if role == Qt.ItemDataRole.DisplayRole:
            if orientation == Qt.Orientation.Horizontal:
                if section == 0:
                    return "Channel"
                else:
                    return str(self._dataframe.index[section])
            else:
                return self._dataframe.columns[section]
        return None

    def _reset_channel_points(self, column, channel_type):
        """Reset data cells after a digital or analog channel reassignment."""
        if channel_type.startswith('D'):
            self._dataframe.iloc[1:, column] = '0'
        elif channel_type.startswith('A'):
            self._dataframe.iloc[1:, column] = '0'

    def setHeaderData(self,
                      section: int,
                      orientation: Qt.Orientation,
                      value,
                      role=Qt.ItemDataRole.EditRole):
        """Rename a display channel while preventing duplicate names."""
        if (role == Qt.ItemDataRole.EditRole and
                orientation == Qt.Orientation.Vertical):
            if value in self._dataframe.columns:
                return False  # Prevent duplicate column names
            self._dataframe.columns = self._dataframe.columns.tolist()
            self._dataframe.columns.values[section] = str(value)
            self.headerDataChanged.emit(orientation, section, section)
            return True
        return False

    def flags(self, index: QModelIndex):
        """Keep the Time label fixed; allow editing other valid cells."""
        if not index.isValid():
            return Qt.ItemFlag.NoItemFlags
        if index.column() == 0 and index.row() == 0:
            # Make the Time cell not editable
            return Qt.ItemFlag.ItemIsEnabled
        else:
            return (Qt.ItemFlag.ItemIsSelectable | Qt.ItemFlag.ItemIsEnabled |
                    Qt.ItemFlag.ItemIsEditable)


class StaticOutputsDialog(QDialog):
    """Edit the complete static TTL/DAC state using an existing connection.

    Values are sent in the server's existing order: all digital channels,
    followed by all analog channels, with each cell serialized as a string.
    """

    def __init__(self, server, parent=None):
        super().__init__(parent)
        self.setWindowTitle("Static Outputs")
        self.resize(*STATIC_DIALOG_SIZE)

        self.checkbox_list = []
        self.spinbox_list = []
        self.server = server

        layout = QGridLayout()
        digital_columns = (NDIGITAL + DIGITAL_CONTROLS_PER_COLUMN -
                           1) // DIGITAL_CONTROLS_PER_COLUMN
        analog_columns = (NDAC + ANALOG_CONTROLS_PER_COLUMN -
                          1) // ANALOG_CONTROLS_PER_COLUMN

        for i in range(1, NDIGITAL + 1):
            checkbox = QCheckBox(f"D{i}")
            row = (i - 1) % DIGITAL_CONTROLS_PER_COLUMN
            col = (i - 1) // DIGITAL_CONTROLS_PER_COLUMN
            layout.addWidget(checkbox, row, col)
            self.checkbox_list.append(checkbox)

        for i in range(1, NDAC + 1):
            spinbox = AnalogChannelSpinBox()
            spinbox.setPrefix(f"A{i} ")
            row = (i - 1) % ANALOG_CONTROLS_PER_COLUMN
            col = digital_columns + (i - 1) // ANALOG_CONTROLS_PER_COLUMN
            layout.addWidget(spinbox, row, col)
            self.spinbox_list.append(spinbox)

        send_values_button = QPushButton("Send Static Values")
        send_values_button.clicked.connect(self.send_static_values)
        send_values_button.setEnabled(server is not None)
        layout.addWidget(
            send_values_button,
            max(DIGITAL_CONTROLS_PER_COLUMN, ANALOG_CONTROLS_PER_COLUMN),
            0,
            1,
            max(1, digital_columns + analog_columns),
        )

        self.setLayout(layout)

    def send_static_values(self):
        """Send all displayed static values through the supplied connection."""
        if self.server is None:
            return
        static_values = []
        # Static values use strings too; the server performs the conversion.
        for checkbox in self.checkbox_list:
            static_values.append('1' if checkbox.isChecked() else '0')

        for spinbox in self.spinbox_list:
            static_values.append(format_voltage(spinbox.value()))

        data = json.dumps(static_values)
        try:
            self.server.root.write_static_channels(data)
        except Exception as exc:
            # Handle transport and remote service errors at the UI boundary.
            QMessageBox.critical(self, "Static Output Error", str(exc))


class MainWindow(QMainWindow):
    """Manage independent segment tabs, sequence files, and static outputs.

    Args:
        server: Optional connected RPyC client. The default ``None`` keeps
            the visualizer offline and disables hardware output controls.
    """

    def __init__(self, server=None):
        super().__init__()
        self.setWindowTitle(WINDOW_TITLE)
        self.resize(*WINDOW_SIZE)

        self.tab_widget = QTabWidget()
        self.tab_widget.setTabPosition(
            QTabWidget.TabPosition.North)  # Ensure tabs are at the top

        self.table_views = []
        self.models = []
        self.file_paths = []  # Track file paths for each tab

        tab_names = ["Segment A"]

        for tab_name in tab_names:
            tab = QWidget()
            self._create_tab_content(tab)
            self.tab_widget.addTab(tab, tab_name)
            self.file_paths.append(None)  # Initialize with no file path

        self.tab_widget.addTab(QWidget(), "+")
        self.tab_widget.tabBarClicked.connect(self.on_tab_clicked)

        self.tab_widget.tabBar().setContextMenuPolicy(
            Qt.ContextMenuPolicy.CustomContextMenu)
        self.tab_widget.tabBar().customContextMenuRequested.connect(
            self.open_tab_context_menu)

        # Group box for the Sequence Preview
        self.sequence_group_box = QGroupBox("Sequence Viewer")
        self.sequence_group_box.setFlat(True)  # Hide the frame
        self.sequence_group_box.setStyleSheet(
            "QGroupBox { border: none; }")  # Remove border
        sequence_layout = QVBoxLayout()
        sequence_layout.addWidget(self.tab_widget)
        self.sequence_group_box.setLayout(sequence_layout)

        load_file_button = QPushButton("Load File")
        load_file_button.clicked.connect(self.load_file)
        save_file_button = QPushButton("Save File")
        save_file_button.clicked.connect(self.save_file)
        save_as_file_button = QPushButton("Save As")
        save_as_file_button.clicked.connect(self.save_as_file)
        file_operation_group = QGroupBox("File Operations")
        file_operation_layout = QVBoxLayout()
        file_operation_layout.addWidget(load_file_button)
        file_operation_layout.addWidget(save_file_button)
        file_operation_layout.addWidget(save_as_file_button)
        file_operation_group.setLayout(file_operation_layout)

        edit_outputs_button = QPushButton("Edit Static Outputs")
        edit_outputs_button.clicked.connect(self.open_static_outputs_dialog)
        edit_outputs_button.setEnabled(server is not None)
        if server is None:
            edit_outputs_button.setToolTip(
                "Provide a server connection to enable static outputs.")

        sequence_operation_group = QGroupBox("Sequence Operations")
        sequence_operation_layout = QVBoxLayout()
        sequence_operation_layout.addWidget(edit_outputs_button)
        sequence_operation_group.setLayout(sequence_operation_layout)

        operation_group = QGroupBox()

        operation_layout = QVBoxLayout()
        operation_layout.addWidget(file_operation_group)
        operation_layout.addWidget(sequence_operation_group)
        operation_group.setLayout(operation_layout)

        main_layout = QHBoxLayout()
        main_layout.addWidget(self.sequence_group_box)
        main_layout.addWidget(operation_group)

        central_widget = QWidget()
        central_widget.setLayout(main_layout)
        self.setCentralWidget(central_widget)

        self.status_bar = QStatusBar()
        self.setStatusBar(self.status_bar)
        self.status_bar.showMessage("Ready")

        self.status_timer = QTimer(self)
        self.status_timer.setSingleShot(True)
        self.status_timer.timeout.connect(
            lambda: self.status_bar.showMessage("Ready"))

        self.save_shortcut = QShortcut(QKeySequence.StandardKey.Save, self)
        self.save_shortcut.activated.connect(self.save_file)

        # The caller owns the connection; the editor starts offline by default.
        self.server = server

    def show_status_message(self, message, duration=STATUS_MESSAGE_DURATION_MS):
        """Show a temporary message in the status bar."""
        self.status_bar.showMessage(message)
        self.status_timer.start(duration)

    def open_static_outputs_dialog(self):
        """Open the static-output controls for the current connection."""
        dialog = StaticOutputsDialog(self.server, self)
        dialog.exec()

    def on_tab_clicked(self, index):
        """Create a segment when the final add-tab button is selected."""
        if index == self.tab_widget.count() - 1:  # Last tab is the "+" tab
            self.add_new_tab()

    def add_new_tab(self):
        """Ask for a segment name and insert a new editable sequence."""
        tab_name, ok = QInputDialog.getText(
            self,
            "New Tab",
            "Enter tab name:",
            text=f"Segment {chr(65 + len(self.table_views))}")
        if ok and tab_name:

            tab = QWidget()
            self._create_tab_content(tab)

            # Insert the new tab before the "+" tab
            self.tab_widget.insertTab(self.tab_widget.count() - 1, tab,
                                      tab_name)

            self.file_paths.append(None)

            # Switch to the new tab
            self.tab_widget.setCurrentIndex(self.tab_widget.count() - 2)

    def open_tab_context_menu(self, position):
        """Show deletion controls for an existing segment tab."""
        tab_index = self.tab_widget.tabBar().tabAt(position)

        # Don't show context menu for the "+" tab
        if tab_index == self.tab_widget.count() - 1:
            return

        if tab_index >= 0:
            menu = QMenu(self.tab_widget.tabBar())
            delete_tab_action = QAction("Delete Tab", self)
            delete_tab_action.triggered.connect(
                lambda: self.delete_tab(tab_index))
            menu.addAction(delete_tab_action)
            menu.exec(self.tab_widget.tabBar().mapToGlobal(position))

    def delete_tab(self, tab_index):
        """Remove a segment while retaining at least one editable tab."""
        if self.tab_widget.count() <= 2:  # 1 real tab + 1 "+" tab
            QMessageBox.warning(self, "Cannot Delete",
                                "Cannot delete the only remaining tab.")
            return

        self.tab_widget.removeTab(tab_index)
        if tab_index < len(self.table_views):
            self.table_views.pop(tab_index)
        if tab_index < len(self.models):
            self.models.pop(tab_index)
        if tab_index < len(self.file_paths):
            self.file_paths.pop(tab_index)

    def _create_tab_content(self, tab):
        """Create a sequence model, delegate, and view for one segment."""
        table_view = QTableView()
        self.table_views.append(table_view)

        data = {
            "Time": pd.Series(["Time", DEFAULT_HOLD_TIME]),
            "ChannelA": pd.Series(["D1", 0]),
            "ChannelB": pd.Series(["A1", 0]),
        }
        df = pd.DataFrame(data)
        model = SequenceTableModel(df)
        self.models.append(model)
        table_view.setModel(model)

        delegate = SequenceTableDelegate()
        table_view.setItemDelegate(delegate)

        table_view.setContextMenuPolicy(Qt.ContextMenuPolicy.CustomContextMenu)
        table_view.customContextMenuRequested.connect(self.open_context_menu)

        # Layout for each tab
        tab_layout = QVBoxLayout()
        tab_layout.addWidget(table_view)
        tab.setLayout(tab_layout)

    def open_context_menu(self, position):
        """Show channel, point, and analog-ramp editing actions."""
        current_index = self.tab_widget.currentIndex()
        table_view = self.table_views[current_index]
        model = self.models[current_index]
        index = table_view.indexAt(position)
        if not index.isValid():
            return

        menu = QMenu(table_view)

        channel = model._dataframe.iat[0, index.row()]
        if index.column() > 0 and index.row() > 0 and channel.startswith('A'):
            kind, _ = classify_analog_cell(model.raw_value(index))

            ramp_action = QAction("Ramp", self)
            ramp_action.setCheckable(True)
            ramp_action.setChecked(kind == 'ramp')
            ramp_action.triggered.connect(
                lambda checked: self.toggle_ramp(current_index, index, checked))
            menu.addAction(ramp_action)

            bypass_action = QAction("Bypass", self)
            bypass_action.setCheckable(True)
            bypass_action.setChecked(kind == 'bypass')
            bypass_action.triggered.connect(lambda checked: self.toggle_bypass(
                current_index, index, checked))
            menu.addAction(bypass_action)
            menu.addSeparator()

        edit_name_action = QAction("Edit Channel Name", self)
        edit_name_action.triggered.connect(
            lambda: self.edit_channel_name(index.row(), current_index))
        menu.addAction(edit_name_action)

        add_row_action = QAction("Add Channel", self)
        add_row_action.triggered.connect(
            lambda: self.add_channel(current_index))
        menu.addAction(add_row_action)

        delete_row_action = QAction("Delete Channel", self)
        delete_row_action.triggered.connect(
            lambda: self.delete_channel(current_index))
        menu.addAction(delete_row_action)

        add_column_action = QAction("Add Point", self)
        add_column_action.triggered.connect(
            lambda: self.add_point(current_index))
        menu.addAction(add_column_action)

        delete_column_action = QAction("Delete Point", self)
        delete_column_action.triggered.connect(
            lambda: self.delete_point(current_index))
        menu.addAction(delete_column_action)

        move_up_action = QAction("Move Row Up", self)
        move_up_action.triggered.connect(
            lambda: self.move_row_up(current_index))
        menu.addAction(move_up_action)

        move_down_action = QAction("Move Row Down", self)
        move_down_action.triggered.connect(
            lambda: self.move_row_down(current_index))
        menu.addAction(move_down_action)

        menu.exec(table_view.mapToGlobal(position))

    def toggle_ramp(self, tab_index, index, enabled):
        """Apply a ramp edit and explain invalid endpoint placement."""
        model = self.models[tab_index]
        if not model.set_ramp(index, enabled):
            QMessageBox.warning(
                self,
                "Ramp",
                "Ramp must be placed on an analog cell "
                "before a later endpoint.",
            )

    def toggle_bypass(self, tab_index, index, enabled):
        """Apply a continuation edit and explain invalid ramp placement."""
        model = self.models[tab_index]
        if not model.set_bypass(index, enabled):
            QMessageBox.warning(
                self,
                "Bypass",
                "Bypass is valid only inside a Ramp "
                "and cannot be the final point.",
            )

    def edit_channel_name(self, section, tab_index):
        """Rename the descriptive label shown beside a channel."""
        model = self.models[tab_index]
        current_name = model._dataframe.columns[section]
        new_name, ok = QInputDialog.getText(self,
                                            "Edit Channel Name",
                                            "Edit channel name:",
                                            text=current_name)
        if ok and new_name and new_name != current_name:
            if new_name in model._dataframe.columns:
                QMessageBox.warning(self, "Duplicate Name",
                                    "This channel name already exists.")
            else:
                model.setHeaderData(section, Qt.Orientation.Vertical, new_name)

    def add_channel(self, tab_index):
        """Insert an unassigned channel after the selected channel."""
        model = self.models[tab_index]
        indexes = self.table_views[tab_index].selectionModel().selectedIndexes()
        if indexes:
            selected_row = indexes[0].row()
            channel_name = self.generate_unique_channel_name(
                "New Channel", model._dataframe)
            model._dataframe.insert(selected_row + 1, channel_name, "")
            model._dataframe.iloc[0, selected_row + 1] = "UND"
            model._dataframe.iloc[1:, selected_row + 1] = "0"
            model.layoutChanged.emit()
        else:
            QMessageBox.warning(self, "No Selection", "Please select a cell.")

    def delete_channel(self, tab_index):
        """Remove the selected channel while keeping Time and one output."""
        model = self.models[tab_index]
        indexes = self.table_views[tab_index].selectionModel().selectedIndexes()
        if indexes:
            selected_column = indexes[0].row()
            # Retain the Time column and at least one output channel.
            if selected_column == 0:
                QMessageBox.warning(self, "Cannot Delete",
                                    "Cannot delete the Time column.")
            elif len(model._dataframe.columns) > 2:
                column_name = model._dataframe.columns[selected_column]
                model._dataframe.drop(columns=column_name, inplace=True)
                model.layoutChanged.emit()
            else:
                QMessageBox.warning(
                    self, "Cannot Delete",
                    "Cannot delete the only remaining channel.")
        else:
            QMessageBox.warning(self, "No Selection", "Please select a cell.")

    def add_point(self, tab_index):
        """Insert a copy of the selected point after that point."""
        model = self.models[tab_index]
        indexes = self.table_views[tab_index].selectionModel().selectedIndexes()
        if indexes:
            selected_column = indexes[0].column()
            if selected_column == 0:

                new_row = model._dataframe.iloc[selected_column + 1].copy()
            else:

                new_row = model._dataframe.iloc[selected_column].copy()

            model._dataframe = pd.concat([
                model._dataframe.iloc[:selected_column + 1],
                pd.DataFrame([new_row]),
                model._dataframe.iloc[selected_column + 1:]
            ],
                                         ignore_index=True)
            model._dataframe.index = [
                str(i) for i in range(len(model._dataframe))
            ]
            model.layoutChanged.emit()
        else:
            QMessageBox.warning(self, "No Selection", "Please select a cell.")

    def delete_point(self, tab_index):
        """Remove the selected point while retaining one sequence point."""
        model = self.models[tab_index]
        indexes = self.table_views[tab_index].selectionModel().selectedIndexes()
        if indexes:
            selected_row = indexes[0].column()
            if len(model._dataframe) > 2 and selected_row > 0:
                model._dataframe.drop(
                    index=model._dataframe.index[selected_row], inplace=True)
                model._dataframe.reset_index(drop=True, inplace=True)
                model._dataframe.index = [
                    str(i) for i in range(len(model._dataframe))
                ]
                model.layoutChanged.emit()
            else:
                QMessageBox.warning(self, "Cannot Delete",
                                    "Cannot delete this point.")
        else:
            QMessageBox.warning(self, "No Selection", "Please select a cell.")

    def move_row_up(self, tab_index):
        """Move the selected channel upward without moving the Time row."""
        model = self.models[tab_index]
        table_view = self.table_views[tab_index]
        index = table_view.selectionModel().currentIndex()
        if index.isValid() and index.row() > 1:
            row = index.row()
            cols = list(model._dataframe.columns)
            cols[row - 1], cols[row] = cols[row], cols[row - 1]
            model._dataframe = model._dataframe[cols]
            model.layoutChanged.emit()
        else:
            QMessageBox.warning(self, "Cannot Move",
                                "Cannot move this channel.")

    def move_row_down(self, tab_index):
        """Move the selected channel downward within the table."""
        model = self.models[tab_index]
        table_view = self.table_views[tab_index]
        index = table_view.selectionModel().currentIndex()
        if index.isValid() and index.row() > 0 and index.row(
        ) < model.rowCount() - 1:
            row = index.row()
            cols = list(model._dataframe.columns)
            cols[row + 1], cols[row] = cols[row], cols[row + 1]
            model._dataframe = model._dataframe[cols]
            model.layoutChanged.emit()
        else:
            QMessageBox.warning(self, "Cannot Move",
                                "Cannot move this channel.")

    def load_file(self):
        """Load a validated JSON sequence into the current segment tab."""
        current_index = self.tab_widget.currentIndex()

        if current_index == self.tab_widget.count() - 1:
            return

        model = self.models[current_index]
        filename, _ = QFileDialog.getOpenFileName(self, "Load JSON", "",
                                                  "JSON Files (*.json)")
        if filename:
            try:
                new_df = load_sequence_json(filename)
                if self.verify_file(new_df):
                    model._dataframe = new_df
                    model.layoutChanged.emit()

                    self.file_paths[current_index] = filename
                    self.show_status_message(f"File loaded: {filename}")
            except Exception as e:
                QMessageBox.critical(self, "Load Error",
                                     f"Failed to load file:\n{str(e)}")

    def save_file(self):
        """Validate and save the current sequence to its existing path."""
        current_index = self.tab_widget.currentIndex()

        if current_index == self.tab_widget.count() - 1:
            return

        model = self.models[current_index]

        if self.file_paths[current_index] is None:
            # No file path, use Save As instead
            self.save_as_file()
            return

        try:
            model._dataframe = normalize_sequence_dataframe(model._dataframe)
            save_sequence_json(self.file_paths[current_index], model._dataframe)
            self.show_status_message(
                f"File saved: {self.file_paths[current_index]}")
        except Exception as e:
            # Show error dialog and offer Save As
            reply = QMessageBox.critical(
                self, "Save Error",
                f"Failed to save to {self.file_paths[current_index]}:\n"
                f"{str(e)}\n\n"
                "Would you like to save to a different location?",
                QMessageBox.StandardButton.Yes | QMessageBox.StandardButton.No)
            if reply == QMessageBox.StandardButton.Yes:
                self.save_as_file()

    def save_as_file(self):
        """Validate and save the current sequence to a selected JSON path."""
        current_index = self.tab_widget.currentIndex()

        if current_index == self.tab_widget.count() - 1:
            return

        model = self.models[current_index]
        filename, _ = QFileDialog.getSaveFileName(self, "Save JSON As", "",
                                                  "JSON Files (*.json)")
        if filename:
            try:
                model._dataframe = normalize_sequence_dataframe(
                    model._dataframe)
                save_sequence_json(filename, model._dataframe)

                self.file_paths[current_index] = filename
                self.show_status_message(f"File saved as: {filename}")
            except Exception as e:
                QMessageBox.critical(self, "Save Error",
                                     f"Failed to save file:\n{str(e)}")

    def verify_file(self, dataframe: pd.DataFrame) -> bool:
        """Check that a loaded table normalizes to canonical string cells."""
        try:
            normalized = normalize_sequence_dataframe(dataframe)
            return dataframe_is_all_strings(normalized)
        except SequenceFormatError as exc:
            QMessageBox.warning(self, "Invalid Sequence", str(exc))
            return False

    def generate_unique_channel_name(self, base_name, dataframe):
        """Return a display name that is absent from the table columns."""
        i = 1
        new_name = base_name
        while new_name in dataframe.columns:
            i += 1
            new_name = f"{base_name}_{i}"
        return new_name


def main() -> int:
    """Run the offline visualizer and return Qt's application exit code."""
    app = QApplication(sys.argv)
    app.setApplicationName(WINDOW_TITLE)
    app.setStyleSheet(qdarkstyle.load_stylesheet(qt_api="pyqt6"))
    window = MainWindow()
    window.show()
    return app.exec()


if __name__ == "__main__":
    sys.exit(main())


==> anc/quantum-atom-control-kit-main/software/fpga_server.py <==
"""RPyC server for the Sequence Controller FPGA."""

import importlib
import logging
import pathlib
import pickle
import threading

import pandas as pd
import rpyc
from rpyc.core.stream import SocketStream
from rpyc.utils.server import ThreadedServer

import convert
import sequence_config
import sequence_format

# Server settings. Edit these values before running this file.
HOST = "localhost"
PORT = 18862
FPGA_SERIAL = ""  # An empty serial selects the first available device.
BITSTREAM_PATH = (pathlib.Path(__file__).resolve().parents[1] / "firmware" /
                  "sequence_controller" / "build" / "sequence_controller" /
                  "sequence_controller.runs" / "impl_1" /
                  "sequence_controller_top.bit")

# Registry settings. Reserve a unique manager and device name for this server.
REGISTRY_ENABLED = True
REGISTRY_HOST = "localhost"
REGISTRY_PORT = 18861
REGISTRY_HEARTBEAT_INTERVAL_S = 10.0
REGISTRY_RETRY_INTERVAL_S = 5.0
REGISTRY_TIMEOUT_S = 3.0
REGISTRY_STARTUP_POLL_S = 0.05
MANAGER_NAME = "sequence-controller-manager"
DEVICE_NAME = "sequence-controller"
DEVICE_MODEL = "XEM7310-A200"
ADVERTISE_HOST = HOST  # Set a hostname that clients can reach.

# FrontPanel endpoints. These values must match the FPGA firmware.
PIPE_IN_ENDPOINT = 0x80
STATUS_WIRE_OUT_ENDPOINT = 0x20
RUNNING_MASK = 0x1
FRONTPANEL_SUCCESS = 0
LOG_LEVEL = logging.INFO
LOGGER = logging.getLogger(__name__)

# Channel counts and timing are defined in sequence_config.py.
# RAMP_STEP_CYCLES is 200 at a 200 MHz system clock. This gives 1 MHz updates.


@rpyc.service
class FpgaService(rpyc.Service):
    """Serve sequence commands through one shared FrontPanel device.

    Args:
        device: Optional FrontPanel-compatible device for local tests.
            None opens the device selected by FPGA_SERIAL.
    """

    def __init__(self, device=None):
        super().__init__()
        self._device_lock = threading.RLock()
        if device is None:
            frontpanel = importlib.import_module("ok")
            self.device = frontpanel.okCFrontPanel()
            self._connect_device()
        else:
            self.device = device

    def _connect_device(self):
        """Open the configured device without programming the FPGA."""
        result = self.device.OpenBySerial(FPGA_SERIAL)
        if result != FRONTPANEL_SUCCESS:
            raise ConnectionError(
                f"FrontPanel open failed with status {result}")

    def _write(self, buf):
        """Send one command and reject incomplete USB writes."""
        written = self.device.WriteToPipeIn(PIPE_IN_ENDPOINT, bytearray(buf))
        if written != len(buf):
            raise IOError(f"FrontPanel wrote {written} of {len(buf)} bytes")

    @staticmethod
    def _sequence_frame(data):
        """Restore the client's DataFrame without changing its cells or axes."""
        frame = pickle.loads(data)
        if not isinstance(frame, pd.DataFrame):
            raise TypeError("sequence payload must contain a pandas DataFrame")
        return frame

    def _write_sequence_frame(self, frame, segment, end_mode):
        """Compile a segment and send its table commands in order."""
        commands = convert.sequence_commands(frame, segment, end_mode)
        for buf in commands:
            self._write(buf)

    @rpyc.exposed
    def write_static_channels(self, data):
        """Set static outputs from a pickled list.

        Args:
            data: Pickled digital values followed by analog voltages.
                The list must contain NDIGITAL + NDAC entries.
        """
        values = pickle.loads(data)
        expected = sequence_config.NDIGITAL + sequence_config.NDAC
        if not isinstance(values, (list, tuple)) or len(values) != expected:
            raise ValueError(
                f"Static output list must contain {expected} values")
        digital = values[:sequence_config.NDIGITAL]
        analog = values[sequence_config.NDIGITAL:]
        ttl = sum(
            convert.parse_digital_cell(value) << index
            for index, value in enumerate(digital))
        codes = [sequence_format.voltage_to_code(value) for value in analog]
        commands = [convert.cmd_ttl_static(ttl)]
        commands.extend(
            convert.cmd_dac_static(index, code)
            for index, code in enumerate(codes))
        with self._device_lock:
            for command in commands:
                self._write(command)

    @rpyc.exposed
    def write_sequence(self, data, segment=0, end_mode="stop"):
        """Load one sequence segment from the client's pickled DataFrame.

        Args:
            data: Pickled sequence DataFrame.
            segment: Zero-based sequence segment.
            end_mode: Use stop for one pass. Use loop for repeated playback.

        Returns:
            None. This preserves the original write_sequence return value.
        """
        frame = self._sequence_frame(data)
        with self._device_lock:
            self._write_sequence_frame(frame, segment, end_mode)

    @rpyc.exposed
    def run_sequence(self, data, segment=0):
        """Load and start a pickled sequence without interleaved client writes.

        Returns:
            None.
        """
        frame = self._sequence_frame(data)
        with self._device_lock:
            self._write_sequence_frame(frame, segment, "stop")
            self._write(convert.cmd_start(segment))

    @rpyc.exposed
    def start_sequence(self, segment=0):
        """Start a loaded segment while TTL playback is idle."""
        if (not isinstance(segment, int) or isinstance(segment, bool) or
                not 0 <= segment < sequence_config.NSEGMENT):
            raise ValueError("segment must be an integer in "
                             f"0..{sequence_config.NSEGMENT - 1}")
        with self._device_lock:
            self._write(convert.cmd_start(segment))

    @rpyc.exposed
    def reset(self):
        """Clear TTL outputs and request DAC mid-scale. Retain sequence RAM."""
        with self._device_lock:
            self._write(convert.cmd_reset())

    @rpyc.exposed
    def stop_sequence(self):
        """Stop at the next loop terminator and hold the final TTL state."""
        with self._device_lock:
            self._write(convert.cmd_stop())

    @rpyc.exposed
    def read_status(self):
        """Read the status WireOut. Bit zero reports TTL sequencer activity."""
        with self._device_lock:
            self.device.UpdateWireOuts()
            return int(self.device.GetWireOutValue(STATUS_WIRE_OUT_ENDPOINT))

    @rpyc.exposed
    def is_busy(self):
        """Report TTL activity independently of DAC SPI completion."""
        return bool(self.read_status() & RUNNING_MASK)

    @rpyc.exposed
    def upload_binary(self):
        """Program BITSTREAM_PATH only when a client requests it."""
        bitstream = pathlib.Path(BITSTREAM_PATH)
        if not bitstream.is_file():
            raise FileNotFoundError(bitstream)
        with self._device_lock:
            return int(self.device.ConfigureFPGA(str(bitstream)))

    @rpyc.exposed
    def disconnect(self):
        """Close the shared FrontPanel device."""
        with self._device_lock:
            self.device.Close()

    @rpyc.exposed
    def protocol_info(self):
        """Return pickled channel and timing settings for the host compiler.

        These settings describe the expected firmware configuration.
        They are not firmware-version information read from the device.
        """
        return pickle.dumps({
            "wire_format":
                "pickle",
            "digital_channels":
                sequence_config.NDIGITAL,
            "analog_channels":
                sequence_config.NDAC,
            "segments":
                sequence_config.NSEGMENT,
            "analog_range":
                f"{-sequence_config.V_REF:g} <= V < "
                f"{sequence_config.V_REF:g}",
            "analog_lsb_volts":
                sequence_config.DAC_LSB_VOLTS,
            "clock_hz":
                sequence_config.CLOCK_HZ,
            "ramp_step_cycles":
                sequence_config.RAMP_STEP_CYCLES,
            "ramp_update_hz":
                sequence_config.RAMP_UPDATE_HZ,
            "ttl_startup_delay_ns":
                sequence_config.TTL_STARTUP_DELAY_CYCLES *
                sequence_config.CLOCK_PERIOD_NS,
        })


def _registry_loop(rpc_server, stop_event):
    """Maintain registration through the original registry RPC methods.

    Each FPGA server reserves its own manager name. Device status remains
    available from read_status() and is_busy() on the FPGA endpoint.
    Registry outages are retried without stopping FPGA service requests.
    """
    while not stop_event.is_set() and not rpc_server.active:
        stop_event.wait(REGISTRY_STARTUP_POLL_S)
    while not stop_event.is_set():
        connection = None
        registered = False
        try:
            stream = SocketStream.connect(REGISTRY_HOST,
                                          REGISTRY_PORT,
                                          timeout=REGISTRY_TIMEOUT_S)
            try:
                connection = rpyc.connect_stream(
                    stream, config={"sync_request_timeout": REGISTRY_TIMEOUT_S})
            except Exception:
                stream.close()
                raise
            root = connection.root
            root.register_device_manager(MANAGER_NAME, ADVERTISE_HOST,
                                         REGISTRY_HEARTBEAT_INTERVAL_S)
            root.register_device(DEVICE_NAME, DEVICE_MODEL, MANAGER_NAME,
                                 ADVERTISE_HOST, rpc_server.port,
                                 REGISTRY_HEARTBEAT_INTERVAL_S)
            registered = True
            LOGGER.info("Registered %s through %s", DEVICE_NAME, MANAGER_NAME)
            while not stop_event.is_set():
                root.heartbeat_device_manager(MANAGER_NAME)
                root.heartbeat_device(DEVICE_NAME)
                stop_event.wait(REGISTRY_HEARTBEAT_INTERVAL_S)
        except Exception as exc:
            if not stop_event.is_set():
                LOGGER.warning("Registry connection failed. Retrying: %s", exc)
        finally:
            if connection is not None:
                if stop_event.is_set() and registered:
                    for method, name in (("unregister_device", DEVICE_NAME),
                                         ("unregister_device_manager",
                                          MANAGER_NAME)):
                        try:
                            getattr(connection.root, method)(name)
                        except Exception:
                            LOGGER.debug("Registry entry will expire: %s", name)
                connection.close()
        stop_event.wait(REGISTRY_RETRY_INTERVAL_S)


def main():
    """Start the original ThreadedServer using the constants in this file."""
    logging.basicConfig(level=LOG_LEVEL)
    service = FpgaService()
    rpc_server = None
    registration = None
    stop_event = threading.Event()
    try:
        rpc_server = ThreadedServer(service, hostname=HOST, port=PORT)
        if REGISTRY_ENABLED:
            registration = threading.Thread(target=_registry_loop,
                                            args=(rpc_server, stop_event),
                                            daemon=True)
            registration.start()
        rpc_server.start()
    finally:
        stop_event.set()
        if registration is not None:
            registration.join(timeout=4 * REGISTRY_TIMEOUT_S + 1)
        if rpc_server is not None:
            rpc_server.close()
        service.disconnect()


if __name__ == "__main__":
    main()


==> anc/quantum-atom-control-kit-main/software/registry.py <==
"""Registry service for device and manager registration with lease tracking."""

from __future__ import annotations

import logging
import json
import threading
import time
from typing import Any, Dict, Optional, Tuple

import rpyc

import functools
from typing import Callable


def locked_method(
    func: Callable[..., Any] | None = None,
    *,
    lock_attr: str = "lock",
    before: str | None = None,
) -> Callable[..., Any]:
    """Run an instance method while holding its configured lock.

    Args:
        func: Method supplied when the decorator is used without arguments.
        lock_attr: Name of the instance attribute containing the lock.
        before: Optional instance method called under the same lock first.

    Returns:
        The decorated method or a decorator awaiting a method.
    """

    def decorator(method: Callable[..., Any]) -> Callable[..., Any]:
        """Attach the configured locking behavior to a method."""

        @functools.wraps(method)
        def wrapper(self: Any, *args: Any, **kwargs: Any) -> Any:
            """Run the optional hook and method under the instance lock."""
            lock = getattr(self, lock_attr)
            with lock:
                if before is not None:
                    getattr(self, before)()
                return method(self, *args, **kwargs)

        return wrapper

    if func is not None:
        return decorator(func)
    return decorator


def _compact_json(value: Any) -> str:
    """Encode a registry result as compact JSON."""
    return json.dumps(value, separators=(",", ":"))


@rpyc.service
class RegistryService(rpyc.Service):
    """Track device managers and device endpoints with renewable leases."""

    def __init__(
        self,
        registry_hostname: str | None = None,
        registry_port: int | None = None,
        cleanup_interval_s: float = 1.0,
        lease_grace_s: float | None = None,
    ) -> None:
        """Initialize registry storage and start lease cleanup.

        Args:
            registry_hostname: Registry hostname reserved against device registration.
            registry_port: Registry TCP port reserved against device registration.
            cleanup_interval_s: Seconds between checks for expired leases.
            lease_grace_s: Extra seconds allowed after a missed heartbeat.
                None selects the original adaptive grace period.
        """
        super().__init__()
        self.devices: Dict[str, Dict[str, Any]] = {}
        self.device_managers: Dict[str, Dict[str, Any]] = {}
        self.registry_hostname = registry_hostname
        self.registry_port = registry_port
        self.cleanup_interval_s = cleanup_interval_s
        self.lease_grace_s = lease_grace_s
        self.lock = threading.Lock()
        self._stop_event = threading.Event()
        self._cleanup_thread = threading.Thread(target=self._cleanup_loop,
                                                daemon=True)

        self.logger = logging.getLogger("Registry")
        handler = logging.StreamHandler()
        formatter = logging.Formatter(
            "[%(asctime)s] %(levelname)s %(name)s: %(message)s")
        handler.setFormatter(formatter)
        if not self.logger.hasHandlers():
            self.logger.addHandler(handler)
        self.logger.setLevel(logging.INFO)

        self._cleanup_thread.start()

    def close(self) -> None:
        """Stop the background cleanup thread."""
        self._stop_event.set()
        if self._cleanup_thread.is_alive():
            self._cleanup_thread.join(timeout=2)

    def _lease_expiry(self, heartbeat_interval_s: float) -> float:
        """Calculate the expiry time for a renewed lease.

        Args:
            heartbeat_interval_s: Expected seconds between heartbeats.

        Returns:
            The lease expiry time expressed as a Unix timestamp.
        """
        heartbeat_s = float(heartbeat_interval_s)
        grace_s = self.lease_grace_s
        if grace_s is None:
            grace_s = max(120.0, 2.0 * heartbeat_s)
        return time.time() + heartbeat_s + float(grace_s)

    def _cleanup_loop(self) -> None:
        """Remove expired records at the configured cleanup interval."""
        while not self._stop_event.wait(self.cleanup_interval_s):
            with self.lock:
                self._expire_stale_locked()

    def _expire_stale_locked(self) -> None:
        """Expire stale managers and devices while the registry lock is held."""
        now = time.time()
        stale_managers = [
            name for name, info in self.device_managers.items()
            if info["lease_expires_at"] <= now
        ]
        for manager_name in stale_managers:
            self.logger.warning("Expiring stale manager: %s", manager_name)
            self._remove_manager_locked(manager_name)

        stale_devices = [
            name for name, info in self.devices.items()
            if info["lease_expires_at"] <= now
        ]
        for device_name in stale_devices:
            self.logger.warning("Expiring stale device: %s", device_name)
            self.devices.pop(device_name, None)

    def _remove_manager_locked(self, manager_name: str) -> None:
        """Remove a manager and every device registered to it."""
        if manager_name not in self.device_managers:
            return
        device_names = [
            device_name for device_name, info in self.devices.items()
            if info["devicemanager"] == manager_name
        ]
        for device_name in device_names:
            self.devices.pop(device_name, None)
        self.device_managers.pop(manager_name, None)

    def _hostname_port_in_use(
        self,
        hostname: str,
        port: int,
        ignore_name: str | None = None,
    ) -> bool:
        """Check whether a registry or device endpoint already uses an address.

        Args:
            hostname: Hostname to check.
            port: TCP port to check.
            ignore_name: Device to exclude when renewing its registration.

        Returns:
            True when the hostname and port are already reserved.
        """
        if (self.registry_hostname is not None and
                self.registry_port is not None and
                hostname == self.registry_hostname and
                port == self.registry_port):
            return True

        for device_name, info in self.devices.items():
            if ignore_name is not None and device_name == ignore_name:
                continue
            if info["hostname"] == hostname and info["port"] == port:
                return True
        return False

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def register_device_manager(
        self,
        manager_name: str,
        hostname: str,
        heartbeat_interval_s: float = 60.0,
    ) -> None:
        """Register a manager or renew its existing lease.

        Args:
            manager_name: Name identifying the manager.
            hostname: Hostname of the manager process.
            heartbeat_interval_s: Expected seconds between heartbeats.
        """
        existing = self.device_managers.get(manager_name)
        if existing is not None:
            if existing["hostname"] == hostname:
                existing["heartbeat_interval_s"] = float(heartbeat_interval_s)
                existing["last_seen"] = time.time()
                existing["lease_expires_at"] = self._lease_expiry(
                    heartbeat_interval_s)
                return
            raise ValueError("Manager name already registered.")

        self.device_managers[manager_name] = {
            "hostname": hostname,
            "heartbeat_interval_s": float(heartbeat_interval_s),
            "last_seen": time.time(),
            "lease_expires_at": self._lease_expiry(heartbeat_interval_s),
        }
        self.logger.info("Registered manager: %s at %s.", manager_name,
                         hostname)

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def heartbeat_device_manager(self, manager_name: str) -> None:
        """Renew the lease for an existing device manager."""
        manager = self.device_managers.get(manager_name)
        if manager is None:
            raise KeyError("Manager not found.")
        manager["last_seen"] = time.time()
        manager["lease_expires_at"] = self._lease_expiry(
            manager["heartbeat_interval_s"])

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def unregister_device_manager(self, manager_name: str) -> None:
        """Remove a manager and all devices registered to it."""
        if manager_name not in self.device_managers:
            raise KeyError("Manager not found.")
        self._remove_manager_locked(manager_name)
        self.logger.info("Unregistered manager: %s.", manager_name)

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def register_device(
        self,
        name: str,
        model: str,
        devicemanager: str,
        hostname: str,
        port: int,
        heartbeat_interval_s: float = 60.0,
    ) -> None:
        """Register a device endpoint or renew its matching registration.

        Args:
            name: Device name used for discovery.
            model: Device model identifier.
            devicemanager: Name of its registered manager.
            hostname: Hostname of the device RPC server.
            port: TCP port of the device RPC server.
            heartbeat_interval_s: Expected seconds between heartbeats.
        """
        if devicemanager not in self.device_managers:
            raise ValueError("Device manager does not exist.")
        if self._hostname_port_in_use(hostname, port, ignore_name=name):
            raise ValueError("Hostname and port already in use.")

        existing = self.devices.get(name)
        if existing is not None:
            if (existing["model"] == model and
                    existing["hostname"] == hostname and
                    existing["port"] == port and
                    existing["devicemanager"] == devicemanager):
                existing["heartbeat_interval_s"] = float(heartbeat_interval_s)
                existing["last_seen"] = time.time()
                existing["lease_expires_at"] = self._lease_expiry(
                    heartbeat_interval_s)
                return
            raise ValueError("Device name already registered.")

        self.devices[name] = {
            "model": model,
            "hostname": hostname,
            "port": int(port),
            "devicemanager": devicemanager,
            "heartbeat_interval_s": float(heartbeat_interval_s),
            "last_seen": time.time(),
            "lease_expires_at": self._lease_expiry(heartbeat_interval_s),
        }
        self.logger.info(
            "Registered device: %s->%s on %s (%s:%s).",
            model,
            name,
            devicemanager,
            hostname,
            port,
        )

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def heartbeat_device(self, name: str) -> None:
        """Renew the lease for an existing device."""
        device = self.devices.get(name)
        if device is None:
            raise KeyError("Device not found.")
        device["last_seen"] = time.time()
        device["lease_expires_at"] = self._lease_expiry(
            device["heartbeat_interval_s"])

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def unregister_device(self, name: str) -> None:
        """Remove one device registration."""
        if name not in self.devices:
            raise KeyError("Device not found.")
        self.devices.pop(name, None)
        self.logger.info("Unregistered device: %s.", name)

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def list_devices(
        self,
        name: Optional[str] = None,
        model: Optional[str] = None,
    ) -> str:
        """Return matching device endpoints as JSON.

        Args:
            name: Optional exact device name filter.
            model: Optional exact model filter.

        Returns:
            A JSON mapping from device names to their original endpoint fields.
        """
        results: Dict[str, Dict[str, Any]] = {}
        for device_name, info in self.devices.items():
            if name and device_name != name:
                continue
            if model and info["model"] != model:
                continue
            results[device_name] = {
                "model": info["model"],
                "hostname": info["hostname"],
                "port": info["port"],
                "devicemanager": info["devicemanager"],
            }
        return _compact_json(results)

    @rpyc.exposed
    @locked_method(before="_expire_stale_locked")
    def list_device_managers(
        self,
        manager_name: Optional[str] = None,
    ) -> str:
        """Return matching manager hostnames as JSON.

        Args:
            manager_name: Optional exact manager name filter.

        Returns:
            A JSON mapping from manager names to their hostnames.
        """
        results: Dict[str, Dict[str, Any]] = {}
        for name, info in self.device_managers.items():
            if manager_name and name != manager_name:
                continue
            results[name] = {"hostname": info["hostname"]}
        return _compact_json(results)

    def _clear_all_registrations(self) -> None:
        """Clear all device and manager records under the registry lock."""
        with self.lock:
            self.devices.clear()
            self.device_managers.clear()


if __name__ == "__main__":
    from rpyc.utils.server import ThreadedServer

    REGISTRY_HOSTNAME = "localhost"
    REGISTRY_PORT = 18861

    service = RegistryService(
        registry_hostname=REGISTRY_HOSTNAME,
        registry_port=REGISTRY_PORT,
    )
    server = ThreadedServer(
        service,
        hostname=REGISTRY_HOSTNAME,
        port=REGISTRY_PORT,
    )
    print(f"Registry started on {REGISTRY_HOSTNAME}:{REGISTRY_PORT}")
    try:
        server.start()
    finally:
        service.close()


==> anc/quantum-atom-control-kit-main/software/sequence_config.py <==
"""Shared hardware and file-format settings for the Sequence Controller.

Change hardware values here together with the matching HDL, memory IP, and pin
constraints.
"""

# Channel and memory configuration.
NDIGITAL = 32
NDAC = 12
NSEGMENT = 6
TIMEW = 28
MARKERW = 4
TTL_ADDRW = 9
DAC_ADDRW = 10
DAC_CODEW = 16
DAC_TABLEW = 32
RAMP_STEPS_W = 28

# Timing configuration; values are in system-clock cycles unless noted.
CLOCK_HZ = 200_000_000
CLOCK_PERIOD_NS = 1_000_000_000 // CLOCK_HZ
RAMP_UPDATE_HZ = 1_000_000
RAMP_STEP_CYCLES = CLOCK_HZ // RAMP_UPDATE_HZ
TTL_STARTUP_DELAY_CYCLES = 144
MIN_INTERVAL_CYCLES = RAMP_STEP_CYCLES
MAX_HOLD_CYCLES = CLOCK_HZ
RAMP_SETTLE_CYCLES = 1024

# Board-level output range after amplification
V_REF = 10.0
ANALOG_DISPLAY_DECIMALS = 12
ANALOG_TABLE_DECIMALS = 6

# Canonical JSON output uses neutral naming.
SEQUENCE_FORMAT = "sequence-controller"
SEQUENCE_VERSION = 2
LEGACY_SEQUENCE_FORMATS = ("yb-sequence",)

# Derived constants have a single source shared by the GUI and compiler.
SEGW = max(1, (NSEGMENT - 1).bit_length())
DAC_LSB_VOLTS = 2 * V_REF / (1 << DAC_CODEW)
MIN_ANALOG_VOLTS = -V_REF
MAX_ANALOG_VOLTS = V_REF - DAC_LSB_VOLTS
RAMP_STEPS_MAX = (1 << RAMP_STEPS_W) - 1


==> anc/quantum-atom-control-kit-main/software/sequence_format.py <==
"""Validate, quantize, and save Sequence Controller tables as version-2 JSON."""

import decimal
import json
import math
import numbers
import pathlib
import re

import pandas as pd

import sequence_config

# Public display constants used by the GUI; hardware values have one source.
V_REF = sequence_config.V_REF
DAC_LSB_VOLTS = sequence_config.DAC_LSB_VOLTS
MIN_ANALOG_VOLTS = sequence_config.MIN_ANALOG_VOLTS
MAX_ANALOG_VOLTS = sequence_config.MAX_ANALOG_VOLTS
ANALOG_DISPLAY_DECIMALS = sequence_config.ANALOG_DISPLAY_DECIMALS
TIME_UNITS_NS = {"ns": 1, "us": 1000, "ms": 1_000_000, "s": 1_000_000_000}


class SequenceFormatError(ValueError):
    """A sequence value or document does not meet the public format contract."""


def voltage_to_code(value):
    """Return the nearest DAC code for a finite board-level voltage.

    Args:
        value: Voltage in the configured half-open output range.

    Returns:
        An unsigned DAC code. Half-code ties follow Python's round-to-even rule.

    Raises:
        SequenceFormatError: Voltage is nonnumeric, nonfinite, or out of range.
    """
    try:
        voltage = float(value)
    except (TypeError, ValueError) as exc:
        raise SequenceFormatError(f"Invalid analog voltage: {value!r}") from exc
    if not math.isfinite(voltage) or not -V_REF <= voltage < V_REF:
        raise SequenceFormatError(
            f"Analog voltage must satisfy {-V_REF:g} <= V < {V_REF:g}")
    maximum = (1 << sequence_config.DAC_CODEW) - 1
    return min(maximum, max(0, round((voltage + V_REF) / DAC_LSB_VOLTS)))


def code_to_voltage(code):
    """Return the board voltage represented by an unsigned DAC code."""
    if (not isinstance(code, numbers.Integral) or isinstance(code, bool) or
            not 0 <= code < (1 << sequence_config.DAC_CODEW)):
        raise SequenceFormatError(f"Invalid DAC code: {code!r}")
    return int(code) * DAC_LSB_VOLTS - V_REF


def quantize_voltage(value):
    """Round a voltage to the nearest representable DAC output level."""
    return code_to_voltage(voltage_to_code(value))


def format_voltage(value, display=False):
    """Return voltage text, optionally shortened for table display.

    The default precision round-trips to the same DAC code. Display precision
    is intended for labels only; saved values always use full precision.
    """
    decimals = (sequence_config.ANALOG_TABLE_DECIMALS
                if display else ANALOG_DISPLAY_DECIMALS)
    return (f"{quantize_voltage(value):.{decimals}f}".rstrip("0").rstrip(".")
           ) or "0"


def normalize_digital_cell(value):
    """Return '0' or '1', rejecting other digital values."""
    if isinstance(value, str):
        text = value.strip()
        if text in ("0", "1"):
            return text
    elif isinstance(value, numbers.Real) and value in (0, 1):
        return str(int(value))
    raise SequenceFormatError(
        f"Digital value must be integer 0 or 1: {value!r}")


def normalize_time_cell(value):
    """Return a positive '<value> <unit>' string; units are ns, us, ms, or s."""
    parts = str(value).split()
    try:
        if len(parts) != 2 or parts[1] not in TIME_UNITS_NS:
            raise ValueError("Expected value and unit")
        duration = decimal.Decimal(parts[0])
        if not duration.is_finite() or duration <= 0:
            raise ValueError("Expected a finite positive duration")
    except (ValueError, decimal.InvalidOperation) as exc:
        raise SequenceFormatError(
            f"Invalid positive hold time: {value!r}") from exc
    return " ".join(parts)


def classify_analog_cell(value):
    """Return (kind, voltage), where kind is value, ramp, or bypass.

    The bypass marker has voltage None. Structure across multiple cells is
    checked by normalize_sequence_dataframe, not by this single-cell parser.
    """
    text = str(value).strip()
    if text == ">":
        return "bypass", None
    ramp = text.endswith(">")
    text = text[:-1].strip() if ramp else text
    try:
        voltage = float(text)
    except ValueError as exc:
        raise SequenceFormatError(f"Invalid analog cell: {value!r}") from exc
    voltage_to_code(voltage)
    return ("ramp" if ramp else "value"), voltage


def normalize_analog_cell(value):
    """Return canonical analog text, preserving continuation markers."""
    kind, voltage = classify_analog_cell(value)
    if kind == "bypass":
        return ">"
    return format_voltage(voltage) + (">" if kind == "ramp" else "")


def dataframe_is_all_strings(frame):
    """Report whether every DataFrame cell is a string."""
    return isinstance(frame, pd.DataFrame) and all(
        isinstance(value, str)
        for row in frame.itertuples(index=False, name=None)
        for value in row)


def normalize_sequence_dataframe(frame):
    """Return a validated copy with string cells and quantized analog voltages.

    Args:
        frame: DataFrame with a channel-label row and at least one timed point.

    Returns:
        A new DataFrame preserving the original axes as strings.

    Raises:
        SequenceFormatError: A label, cell, or ramp chain is invalid.
    """
    if not isinstance(frame, pd.DataFrame) or len(frame) < 2 or not len(
            frame.columns):
        raise SequenceFormatError(
            "Sequence needs channel labels and at least one point")
    result = frame.copy().astype(object)
    result.columns = [str(value) for value in frame.columns]
    result.index = [str(value) for value in frame.index]
    labels = [str(value).strip() for value in frame.iloc[0]]
    if labels[0] != "Time":
        raise SequenceFormatError("First channel label must be Time")
    if len(labels) != len(set(labels)):
        raise SequenceFormatError("Duplicate channel labels")
    result.iloc[0] = labels
    for column, label in enumerate(labels):
        if column == 0:
            for row in range(1, len(frame)):
                result.iloc[row,
                            column] = normalize_time_cell(frame.iloc[row,
                                                                     column])
            continue
        match = re.fullmatch(r"([DA])([1-9][0-9]*)", label)
        limit = sequence_config.NDIGITAL if label.startswith(
            "D") else sequence_config.NDAC
        if not match or int(match[2]) > limit:
            raise SequenceFormatError(f"Invalid channel label: {label}")
        in_ramp = False
        for row in range(1, len(frame)):
            value = frame.iloc[row, column]
            if match[1] == "D":
                result.iloc[row, column] = normalize_digital_cell(value)
                continue
            kind, _ = classify_analog_cell(value)
            if kind == "bypass":
                if not in_ramp:
                    raise SequenceFormatError(
                        "Bypass requires a preceding ramp start")
            else:
                in_ramp = kind == "ramp"
            result.iloc[row, column] = normalize_analog_cell(value)
        if in_ramp:
            raise SequenceFormatError("A ramp must end with a numeric endpoint")
    return result


def dumps_sequence_json(frame):
    """Serialize a validated sequence using the neutral version-2 name."""
    frame = normalize_sequence_dataframe(frame)
    return json.dumps(
        {
            "format": sequence_config.SEQUENCE_FORMAT,
            "version": sequence_config.SEQUENCE_VERSION,
            "columns": list(frame.columns),
            "index": list(frame.index),
            "data": frame.values.tolist(),
        },
        allow_nan=False,
        indent=2)


def loads_sequence_json(data):
    """Parse canonical or legacy-named version-2 JSON without executing code."""
    try:
        document = json.loads(data)
    except (TypeError, ValueError, UnicodeDecodeError) as exc:
        raise SequenceFormatError("Invalid sequence JSON") from exc
    accepted = (sequence_config.SEQUENCE_FORMAT,
               ) + sequence_config.LEGACY_SEQUENCE_FORMATS
    if (not isinstance(document, dict) or
            document.get("format") not in accepted or
            document.get("version") != sequence_config.SEQUENCE_VERSION):
        raise SequenceFormatError(
            "Expected a version-2 sequence-controller JSON document")
    try:
        columns, index, rows = (
            document[key] for key in ("columns", "index", "data"))
        if (not all(
                isinstance(value, list) for value in (columns, index, rows)) or
                not all(isinstance(value, str) for value in columns + index) or
                not all(
                    isinstance(row, list) and len(row) == len(columns) and all(
                        isinstance(value, str)
                        for value in row)
                    for row in rows)):
            raise SequenceFormatError(
                "Version-2 table entries must all be strings")
        frame = pd.DataFrame(rows, columns=columns, index=index)
    except (KeyError, TypeError, ValueError) as exc:
        raise SequenceFormatError("Invalid sequence table") from exc
    return normalize_sequence_dataframe(frame)


def load_sequence_json(path):
    """Read a UTF-8 sequence file and return its validated DataFrame."""
    return loads_sequence_json(pathlib.Path(path).read_text(encoding="utf-8"))


def save_sequence_json(path, frame):
    """Write a DataFrame to a UTF-8 JSON file with the canonical format name."""
    pathlib.Path(path).write_text(dumps_sequence_json(frame) + "\n",
                                  encoding="utf-8")

